Multivariate Probabilistic CRPS Learning with an Application to Day-Ahead Electricity Prices

This paper presents a new method for combining (or aggregating or ensembling) multivariate probabilistic forecasts, considering dependencies between quantiles and marginals through a smoothing procedure that allows for online learning. We discuss two smoothing methods: dimensionality reduction using Basis matrices and penalized smoothing. The new online learning algorithm generalizes the standard CRPS learning framework into multivariate dimensions. It is based on Bernstein Online Aggregation (BOA) and yields optimal asymptotic learning properties. The procedure uses horizontal aggregation, i.e., aggregation across quantiles. We provide an in-depth discussion on possible extensions of the algorithm and several nested cases related to the existing literature on online forecast combination. We apply the proposed methodology to forecasting day-ahead electricity prices, which are 24-dimensional distributional forecasts. The proposed method yields significant improvements over uniform combination in terms of continuous ranked probability score (CRPS). We discuss the temporal evolution of the weights and hyperparameters and present the results of reduced versions of the preferred model. A fast C++ implementation of the proposed algorithm is provided in the open-source R-Package profoc on CRAN.

==> anc/JSU1_JSU4/coverage_plot.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,578.16);
\begin{scope}
\path[clip] (129.71,318.12) rectangle (340.15,467.69);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,323.34) --
	(340.15,323.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,332.03) --
	(340.15,332.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,340.73) --
	(340.15,340.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,349.43) --
	(340.15,349.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,358.12) --
	(340.15,358.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,366.82) --
	(340.15,366.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,375.51) --
	(340.15,375.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,384.21) --
	(340.15,384.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,392.90) --
	(340.15,392.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,401.60) --
	(340.15,401.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,410.30) --
	(340.15,410.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,418.99) --
	(340.15,418.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,427.69) --
	(340.15,427.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,436.38) --
	(340.15,436.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,445.08) --
	(340.15,445.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,453.78) --
	(340.15,453.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,462.47) --
	(340.15,462.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.93,318.12) --
	(134.93,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (143.62,318.12) --
	(143.62,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.32,318.12) --
	(152.32,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (161.01,318.12) --
	(161.01,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (169.71,318.12) --
	(169.71,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (178.41,318.12) --
	(178.41,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.10,318.12) --
	(187.10,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (195.80,318.12) --
	(195.80,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (204.49,318.12) --
	(204.49,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (213.19,318.12) --
	(213.19,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (221.89,318.12) --
	(221.89,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (230.58,318.12) --
	(230.58,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (239.28,318.12) --
	(239.28,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.97,318.12) --
	(247.97,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (256.67,318.12) --
	(256.67,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.36,318.12) --
	(265.36,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.06,318.12) --
	(274.06,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (282.76,318.12) --
	(282.76,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (291.45,318.12) --
	(291.45,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (300.15,318.12) --
	(300.15,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (308.84,318.12) --
	(308.84,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (317.54,318.12) --
	(317.54,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (326.24,318.12) --
	(326.24,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (334.93,318.12) --
	(334.93,467.69);
\definecolor{fillColor}{RGB}{219,148,86}

\path[fill=fillColor] (130.58,318.99) rectangle (139.27,327.69);
\definecolor{fillColor}{RGB}{196,152,36}

\path[fill=fillColor] (130.58,327.69) rectangle (139.27,336.38);
\definecolor{fillColor}{RGB}{157,156,51}

\path[fill=fillColor] (130.58,345.08) rectangle (139.27,353.77);

\path[fill=fillColor] (130.58,336.38) rectangle (139.27,345.08);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (130.58,353.77) rectangle (139.27,362.47);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (130.58,362.47) rectangle (139.27,371.17);
\definecolor{fillColor}{RGB}{229,146,67}

\path[fill=fillColor] (130.58,379.86) rectangle (139.27,388.56);
\definecolor{fillColor}{RGB}{224,146,22}

\path[fill=fillColor] (130.58,371.17) rectangle (139.27,379.86);
\definecolor{fillColor}{RGB}{195,153,119}

\path[fill=fillColor] (130.58,388.56) rectangle (139.27,397.25);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (130.58,397.25) rectangle (139.27,405.95);
\definecolor{fillColor}{RGB}{246,141,26}

\path[fill=fillColor] (130.58,414.64) rectangle (139.27,423.34);
\definecolor{fillColor}{RGB}{192,152,38}

\path[fill=fillColor] (130.58,405.95) rectangle (139.27,414.64);
\definecolor{fillColor}{RGB}{205,150,33}

\path[fill=fillColor] (130.58,423.34) rectangle (139.27,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (130.58,432.04) rectangle (139.27,440.73);
\definecolor{fillColor}{RGB}{37,123,85}

\path[fill=fillColor] (130.58,440.73) rectangle (139.27,449.43);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (130.58,449.43) rectangle (139.27,458.12);
\definecolor{fillColor}{RGB}{225,147,76}

\path[fill=fillColor] (130.58,458.12) rectangle (139.27,466.82);
\definecolor{fillColor}{RGB}{212,150,96}

\path[fill=fillColor] (139.27,318.99) rectangle (147.97,327.69);
\definecolor{fillColor}{RGB}{148,157,53}

\path[fill=fillColor] (139.27,327.69) rectangle (147.97,336.38);
\definecolor{fillColor}{RGB}{145,157,54}

\path[fill=fillColor] (139.27,345.08) rectangle (147.97,353.77);

\path[fill=fillColor] (139.27,336.38) rectangle (147.97,345.08);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (139.27,353.77) rectangle (147.97,362.47);
\definecolor{fillColor}{RGB}{168,155,47}

\path[fill=fillColor] (139.27,362.47) rectangle (147.97,371.17);
\definecolor{fillColor}{RGB}{155,156,51}

\path[fill=fillColor] (139.27,379.86) rectangle (147.97,388.56);
\definecolor{fillColor}{RGB}{166,155,48}

\path[fill=fillColor] (139.27,371.17) rectangle (147.97,379.86);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (139.27,388.56) rectangle (147.97,397.25);
\definecolor{fillColor}{RGB}{237,144,13}

\path[fill=fillColor] (139.27,397.25) rectangle (147.97,405.95);
\definecolor{fillColor}{RGB}{145,157,54}

\path[fill=fillColor] (139.27,414.64) rectangle (147.97,423.34);
\definecolor{fillColor}{RGB}{166,155,48}

\path[fill=fillColor] (139.27,405.95) rectangle (147.97,414.64);
\definecolor{fillColor}{RGB}{230,145,19}

\path[fill=fillColor] (139.27,423.34) rectangle (147.97,432.04);
\definecolor{fillColor}{RGB}{13,108,90}

\path[fill=fillColor] (139.27,432.04) rectangle (147.97,440.73);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (139.27,440.73) rectangle (147.97,449.43);
\definecolor{fillColor}{RGB}{171,156,146}

\path[fill=fillColor] (139.27,449.43) rectangle (147.97,458.12);
\definecolor{fillColor}{RGB}{215,149,92}

\path[fill=fillColor] (139.27,458.12) rectangle (147.97,466.82);
\definecolor{fillColor}{RGB}{52,139,79}

\path[fill=fillColor] (147.97,318.99) rectangle (156.67,327.69);
\definecolor{fillColor}{RGB}{35,121,86}

\path[fill=fillColor] (147.97,327.69) rectangle (156.67,336.38);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (147.97,345.08) rectangle (156.67,353.77);

\path[fill=fillColor] (147.97,336.38) rectangle (156.67,345.08);

\path[fill=fillColor] (147.97,353.77) rectangle (156.67,362.47);

\path[fill=fillColor] (147.97,362.47) rectangle (156.67,371.17);

\path[fill=fillColor] (147.97,379.86) rectangle (156.67,388.56);

\path[fill=fillColor] (147.97,371.17) rectangle (156.67,379.86);
\definecolor{fillColor}{RGB}{12,108,90}

\path[fill=fillColor] (147.97,388.56) rectangle (156.67,397.25);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (147.97,397.25) rectangle (156.67,405.95);

\path[fill=fillColor] (147.97,414.64) rectangle (156.67,423.34);

\path[fill=fillColor] (147.97,405.95) rectangle (156.67,414.64);

\path[fill=fillColor] (147.97,423.34) rectangle (156.67,432.04);

\path[fill=fillColor] (147.97,432.04) rectangle (156.67,440.73);

\path[fill=fillColor] (147.97,440.73) rectangle (156.67,449.43);
\definecolor{fillColor}{RGB}{203,152,108}

\path[fill=fillColor] (147.97,449.43) rectangle (156.67,458.12);
\definecolor{fillColor}{RGB}{70,159,70}

\path[fill=fillColor] (147.97,458.12) rectangle (156.67,466.82);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,318.99) rectangle (165.36,327.69);

\path[fill=fillColor] (156.67,327.69) rectangle (165.36,336.38);

\path[fill=fillColor] (156.67,345.08) rectangle (165.36,353.77);

\path[fill=fillColor] (156.67,336.38) rectangle (165.36,345.08);

\path[fill=fillColor] (156.67,353.77) rectangle (165.36,362.47);

\path[fill=fillColor] (156.67,362.47) rectangle (165.36,371.17);

\path[fill=fillColor] (156.67,379.86) rectangle (165.36,388.56);

\path[fill=fillColor] (156.67,371.17) rectangle (165.36,379.86);

\path[fill=fillColor] (156.67,388.56) rectangle (165.36,397.25);

\path[fill=fillColor] (156.67,397.25) rectangle (165.36,405.95);

\path[fill=fillColor] (156.67,414.64) rectangle (165.36,423.34);

\path[fill=fillColor] (156.67,405.95) rectangle (165.36,414.64);

\path[fill=fillColor] (156.67,423.34) rectangle (165.36,432.04);

\path[fill=fillColor] (156.67,432.04) rectangle (165.36,440.73);

\path[fill=fillColor] (156.67,440.73) rectangle (165.36,449.43);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (156.67,449.43) rectangle (165.36,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,458.12) rectangle (165.36,466.82);

\path[fill=fillColor] (165.36,318.99) rectangle (174.06,327.69);

\path[fill=fillColor] (165.36,327.69) rectangle (174.06,336.38);

\path[fill=fillColor] (165.36,345.08) rectangle (174.06,353.77);

\path[fill=fillColor] (165.36,336.38) rectangle (174.06,345.08);

\path[fill=fillColor] (165.36,353.77) rectangle (174.06,362.47);

\path[fill=fillColor] (165.36,362.47) rectangle (174.06,371.17);

\path[fill=fillColor] (165.36,379.86) rectangle (174.06,388.56);

\path[fill=fillColor] (165.36,371.17) rectangle (174.06,379.86);

\path[fill=fillColor] (165.36,388.56) rectangle (174.06,397.25);

\path[fill=fillColor] (165.36,397.25) rectangle (174.06,405.95);

\path[fill=fillColor] (165.36,414.64) rectangle (174.06,423.34);

\path[fill=fillColor] (165.36,405.95) rectangle (174.06,414.64);

\path[fill=fillColor] (165.36,423.34) rectangle (174.06,432.04);

\path[fill=fillColor] (165.36,432.04) rectangle (174.06,440.73);

\path[fill=fillColor] (165.36,440.73) rectangle (174.06,449.43);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (165.36,449.43) rectangle (174.06,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (165.36,458.12) rectangle (174.06,466.82);

\path[fill=fillColor] (174.06,318.99) rectangle (182.75,327.69);

\path[fill=fillColor] (174.06,327.69) rectangle (182.75,336.38);

\path[fill=fillColor] (174.06,345.08) rectangle (182.75,353.77);

\path[fill=fillColor] (174.06,336.38) rectangle (182.75,345.08);

\path[fill=fillColor] (174.06,353.77) rectangle (182.75,362.47);

\path[fill=fillColor] (174.06,362.47) rectangle (182.75,371.17);

\path[fill=fillColor] (174.06,379.86) rectangle (182.75,388.56);

\path[fill=fillColor] (174.06,371.17) rectangle (182.75,379.86);

\path[fill=fillColor] (174.06,388.56) rectangle (182.75,397.25);

\path[fill=fillColor] (174.06,397.25) rectangle (182.75,405.95);

\path[fill=fillColor] (174.06,414.64) rectangle (182.75,423.34);

\path[fill=fillColor] (174.06,405.95) rectangle (182.75,414.64);

\path[fill=fillColor] (174.06,423.34) rectangle (182.75,432.04);

\path[fill=fillColor] (174.06,432.04) rectangle (182.75,440.73);

\path[fill=fillColor] (174.06,440.73) rectangle (182.75,449.43);
\definecolor{fillColor}{RGB}{50,137,80}

\path[fill=fillColor] (174.06,449.43) rectangle (182.75,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (174.06,458.12) rectangle (182.75,466.82);
\definecolor{fillColor}{RGB}{29,117,87}

\path[fill=fillColor] (182.75,318.99) rectangle (191.45,327.69);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (182.75,327.69) rectangle (191.45,336.38);
\definecolor{fillColor}{RGB}{30,118,87}

\path[fill=fillColor] (182.75,345.08) rectangle (191.45,353.77);
\definecolor{fillColor}{RGB}{38,124,85}

\path[fill=fillColor] (182.75,336.38) rectangle (191.45,345.08);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,353.77) rectangle (191.45,362.47);
\definecolor{fillColor}{RGB}{72,159,69}

\path[fill=fillColor] (182.75,362.47) rectangle (191.45,371.17);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,379.86) rectangle (191.45,388.56);
\definecolor{fillColor}{RGB}{41,127,84}

\path[fill=fillColor] (182.75,371.17) rectangle (191.45,379.86);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,388.56) rectangle (191.45,397.25);
\definecolor{fillColor}{RGB}{182,154,42}

\path[fill=fillColor] (182.75,397.25) rectangle (191.45,405.95);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,414.64) rectangle (191.45,423.34);
\definecolor{fillColor}{RGB}{41,127,84}

\path[fill=fillColor] (182.75,405.95) rectangle (191.45,414.64);
\definecolor{fillColor}{RGB}{63,153,73}

\path[fill=fillColor] (182.75,423.34) rectangle (191.45,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,432.04) rectangle (191.45,440.73);

\path[fill=fillColor] (182.75,440.73) rectangle (191.45,449.43);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (182.75,449.43) rectangle (191.45,458.12);
\definecolor{fillColor}{RGB}{27,115,88}

\path[fill=fillColor] (182.75,458.12) rectangle (191.45,466.82);
\definecolor{fillColor}{RGB}{184,153,41}

\path[fill=fillColor] (191.45,318.99) rectangle (200.15,327.69);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (191.45,327.69) rectangle (200.15,336.38);
\definecolor{fillColor}{RGB}{119,158,60}

\path[fill=fillColor] (191.45,345.08) rectangle (200.15,353.77);
\definecolor{fillColor}{RGB}{67,158,70}

\path[fill=fillColor] (191.45,336.38) rectangle (200.15,345.08);
\definecolor{fillColor}{RGB}{59,147,76}

\path[fill=fillColor] (191.45,353.77) rectangle (200.15,362.47);
\definecolor{fillColor}{RGB}{247,141,19}

\path[fill=fillColor] (191.45,362.47) rectangle (200.15,371.17);
\definecolor{fillColor}{RGB}{47,133,81}

\path[fill=fillColor] (191.45,379.86) rectangle (200.15,388.56);
\definecolor{fillColor}{RGB}{139,157,56}

\path[fill=fillColor] (191.45,371.17) rectangle (200.15,379.86);
\definecolor{fillColor}{RGB}{83,159,68}

\path[fill=fillColor] (191.45,388.56) rectangle (200.15,397.25);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (191.45,397.25) rectangle (200.15,405.95);
\definecolor{fillColor}{RGB}{35,121,86}

\path[fill=fillColor] (191.45,414.64) rectangle (200.15,423.34);
\definecolor{fillColor}{RGB}{139,157,56}

\path[fill=fillColor] (191.45,405.95) rectangle (200.15,414.64);
\definecolor{fillColor}{RGB}{211,149,30}

\path[fill=fillColor] (191.45,423.34) rectangle (200.15,432.04);
\definecolor{fillColor}{RGB}{50,136,80}

\path[fill=fillColor] (191.45,432.04) rectangle (200.15,440.73);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (191.45,440.73) rectangle (200.15,449.43);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (191.45,449.43) rectangle (200.15,458.12);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (191.45,458.12) rectangle (200.15,466.82);
\definecolor{fillColor}{RGB}{249,140,10}

\path[fill=fillColor] (200.15,318.99) rectangle (208.84,327.69);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (200.15,327.69) rectangle (208.84,336.38);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (200.15,345.08) rectangle (208.84,353.77);
\definecolor{fillColor}{RGB}{206,151,104}

\path[fill=fillColor] (200.15,336.38) rectangle (208.84,345.08);
\definecolor{fillColor}{RGB}{227,146,70}

\path[fill=fillColor] (200.15,353.77) rectangle (208.84,362.47);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (200.15,362.47) rectangle (208.84,371.17);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (200.15,379.86) rectangle (208.84,388.56);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (200.15,371.17) rectangle (208.84,379.86);
\definecolor{fillColor}{RGB}{222,148,80}

\path[fill=fillColor] (200.15,388.56) rectangle (208.84,397.25);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (200.15,397.25) rectangle (208.84,405.95);
\definecolor{fillColor}{RGB}{212,150,96}

\path[fill=fillColor] (200.15,414.64) rectangle (208.84,423.34);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (200.15,405.95) rectangle (208.84,414.64);
\definecolor{fillColor}{RGB}{198,152,116}

\path[fill=fillColor] (200.15,423.34) rectangle (208.84,432.04);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (200.15,432.04) rectangle (208.84,440.73);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (200.15,440.73) rectangle (208.84,449.43);
\definecolor{fillColor}{RGB}{198,153,116}

\path[fill=fillColor] (200.15,449.43) rectangle (208.84,458.12);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (200.15,458.12) rectangle (208.84,466.82);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (208.84,318.99) rectangle (217.54,327.69);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (208.84,327.69) rectangle (217.54,336.38);
\definecolor{fillColor}{RGB}{218,149,87}

\path[fill=fillColor] (208.84,345.08) rectangle (217.54,353.77);

\path[fill=fillColor] (208.84,336.38) rectangle (217.54,345.08);
\definecolor{fillColor}{RGB}{204,151,108}

\path[fill=fillColor] (208.84,353.77) rectangle (217.54,362.47);
\definecolor{fillColor}{RGB}{244,142,32}

\path[fill=fillColor] (208.84,362.47) rectangle (217.54,371.17);
\definecolor{fillColor}{RGB}{216,149,90}

\path[fill=fillColor] (208.84,379.86) rectangle (217.54,388.56);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (208.84,371.17) rectangle (217.54,379.86);
\definecolor{fillColor}{RGB}{204,151,108}

\path[fill=fillColor] (208.84,388.56) rectangle (217.54,397.25);
\definecolor{fillColor}{RGB}{234,145,58}

\path[fill=fillColor] (208.84,397.25) rectangle (217.54,405.95);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (208.84,414.64) rectangle (217.54,423.34);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (208.84,405.95) rectangle (217.54,414.64);
\definecolor{fillColor}{RGB}{211,150,97}

\path[fill=fillColor] (208.84,423.34) rectangle (217.54,432.04);
\definecolor{fillColor}{RGB}{244,142,32}

\path[fill=fillColor] (208.84,432.04) rectangle (217.54,440.73);
\definecolor{fillColor}{RGB}{171,155,46}

\path[fill=fillColor] (208.84,440.73) rectangle (217.54,449.43);
\definecolor{fillColor}{RGB}{207,150,32}

\path[fill=fillColor] (208.84,449.43) rectangle (217.54,458.12);
\definecolor{fillColor}{RGB}{211,150,97}

\path[fill=fillColor] (208.84,458.12) rectangle (217.54,466.82);
\definecolor{fillColor}{RGB}{248,140,2}

\path[fill=fillColor] (217.54,318.99) rectangle (226.23,327.69);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (217.54,327.69) rectangle (226.23,336.38);
\definecolor{fillColor}{RGB}{194,152,37}

\path[fill=fillColor] (217.54,345.08) rectangle (226.23,353.77);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (217.54,336.38) rectangle (226.23,345.08);
\definecolor{fillColor}{RGB}{235,144,55}

\path[fill=fillColor] (217.54,353.77) rectangle (226.23,362.47);
\definecolor{fillColor}{RGB}{229,146,20}

\path[fill=fillColor] (217.54,362.47) rectangle (226.23,371.17);
\definecolor{fillColor}{RGB}{183,153,42}

\path[fill=fillColor] (217.54,379.86) rectangle (226.23,388.56);
\definecolor{fillColor}{RGB}{185,153,41}

\path[fill=fillColor] (217.54,371.17) rectangle (226.23,379.86);
\definecolor{fillColor}{RGB}{235,144,55}

\path[fill=fillColor] (217.54,388.56) rectangle (226.23,397.25);
\definecolor{fillColor}{RGB}{157,156,51}

\path[fill=fillColor] (217.54,397.25) rectangle (226.23,405.95);
\definecolor{fillColor}{RGB}{217,148,27}

\path[fill=fillColor] (217.54,414.64) rectangle (226.23,423.34);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (217.54,405.95) rectangle (226.23,414.64);
\definecolor{fillColor}{RGB}{202,151,34}

\path[fill=fillColor] (217.54,423.34) rectangle (226.23,432.04);
\definecolor{fillColor}{RGB}{171,155,46}

\path[fill=fillColor] (217.54,432.04) rectangle (226.23,440.73);
\definecolor{fillColor}{RGB}{67,158,70}

\path[fill=fillColor] (217.54,440.73) rectangle (226.23,449.43);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (217.54,449.43) rectangle (226.23,458.12);
\definecolor{fillColor}{RGB}{238,143,13}

\path[fill=fillColor] (217.54,458.12) rectangle (226.23,466.82);
\definecolor{fillColor}{RGB}{240,143,42}

\path[fill=fillColor] (226.23,318.99) rectangle (234.93,327.69);
\definecolor{fillColor}{RGB}{210,149,30}

\path[fill=fillColor] (226.23,327.69) rectangle (234.93,336.38);
\definecolor{fillColor}{RGB}{232,145,17}

\path[fill=fillColor] (226.23,345.08) rectangle (234.93,353.77);
\definecolor{fillColor}{RGB}{202,151,34}

\path[fill=fillColor] (226.23,336.38) rectangle (234.93,345.08);
\definecolor{fillColor}{RGB}{248,141,15}

\path[fill=fillColor] (226.23,353.77) rectangle (234.93,362.47);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (226.23,362.47) rectangle (234.93,371.17);
\definecolor{fillColor}{RGB}{232,145,17}

\path[fill=fillColor] (226.23,379.86) rectangle (234.93,388.56);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (226.23,371.17) rectangle (234.93,379.86);
\definecolor{fillColor}{RGB}{248,141,15}

\path[fill=fillColor] (226.23,388.56) rectangle (234.93,397.25);
\definecolor{fillColor}{RGB}{245,141,5}

\path[fill=fillColor] (226.23,397.25) rectangle (234.93,405.95);
\definecolor{fillColor}{RGB}{233,145,61}

\path[fill=fillColor] (226.23,414.64) rectangle (234.93,423.34);
\definecolor{fillColor}{RGB}{185,153,41}

\path[fill=fillColor] (226.23,405.95) rectangle (234.93,414.64);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (226.23,423.34) rectangle (234.93,432.04);
\definecolor{fillColor}{RGB}{171,155,46}

\path[fill=fillColor] (226.23,432.04) rectangle (234.93,440.73);
\definecolor{fillColor}{RGB}{184,153,41}

\path[fill=fillColor] (226.23,440.73) rectangle (234.93,449.43);
\definecolor{fillColor}{RGB}{198,151,36}

\path[fill=fillColor] (226.23,449.43) rectangle (234.93,458.12);
\definecolor{fillColor}{RGB}{225,147,75}

\path[fill=fillColor] (226.23,458.12) rectangle (234.93,466.82);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (234.93,318.99) rectangle (243.63,327.69);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (234.93,327.69) rectangle (243.63,336.38);
\definecolor{fillColor}{RGB}{129,158,58}

\path[fill=fillColor] (234.93,345.08) rectangle (243.63,353.77);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (234.93,336.38) rectangle (243.63,345.08);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (234.93,353.77) rectangle (243.63,362.47);
\definecolor{fillColor}{RGB}{235,144,15}

\path[fill=fillColor] (234.93,362.47) rectangle (243.63,371.17);
\definecolor{fillColor}{RGB}{203,152,108}

\path[fill=fillColor] (234.93,379.86) rectangle (243.63,388.56);
\definecolor{fillColor}{RGB}{190,153,39}

\path[fill=fillColor] (234.93,371.17) rectangle (243.63,379.86);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (234.93,388.56) rectangle (243.63,397.25);
\definecolor{fillColor}{RGB}{232,145,62}

\path[fill=fillColor] (234.93,397.25) rectangle (243.63,405.95);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (234.93,414.64) rectangle (243.63,423.34);
\definecolor{fillColor}{RGB}{193,152,38}

\path[fill=fillColor] (234.93,405.95) rectangle (243.63,414.64);
\definecolor{fillColor}{RGB}{190,153,39}

\path[fill=fillColor] (234.93,423.34) rectangle (243.63,432.04);
\definecolor{fillColor}{RGB}{47,133,82}

\path[fill=fillColor] (234.93,432.04) rectangle (243.63,440.73);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (234.93,440.73) rectangle (243.63,449.43);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (234.93,449.43) rectangle (243.63,458.12);
\definecolor{fillColor}{RGB}{220,148,83}

\path[fill=fillColor] (234.93,458.12) rectangle (243.63,466.82);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (243.63,318.99) rectangle (252.32,327.69);
\definecolor{fillColor}{RGB}{211,150,97}

\path[fill=fillColor] (243.63,327.69) rectangle (252.32,336.38);
\definecolor{fillColor}{RGB}{249,140,11}

\path[fill=fillColor] (243.63,345.08) rectangle (252.32,353.77);
\definecolor{fillColor}{RGB}{239,143,11}

\path[fill=fillColor] (243.63,336.38) rectangle (252.32,345.08);
\definecolor{fillColor}{RGB}{248,140,11}

\path[fill=fillColor] (243.63,353.77) rectangle (252.32,362.47);
\definecolor{fillColor}{RGB}{238,144,48}

\path[fill=fillColor] (243.63,362.47) rectangle (252.32,371.17);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (243.63,379.86) rectangle (252.32,388.56);
\definecolor{fillColor}{RGB}{184,153,41}

\path[fill=fillColor] (243.63,371.17) rectangle (252.32,379.86);
\definecolor{fillColor}{RGB}{200,151,35}

\path[fill=fillColor] (243.63,388.56) rectangle (252.32,397.25);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (243.63,397.25) rectangle (252.32,405.95);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (243.63,414.64) rectangle (252.32,423.34);
\definecolor{fillColor}{RGB}{184,153,41}

\path[fill=fillColor] (243.63,405.95) rectangle (252.32,414.64);
\definecolor{fillColor}{RGB}{216,149,89}

\path[fill=fillColor] (243.63,423.34) rectangle (252.32,432.04);
\definecolor{fillColor}{RGB}{236,144,14}

\path[fill=fillColor] (243.63,432.04) rectangle (252.32,440.73);
\definecolor{fillColor}{RGB}{52,139,79}

\path[fill=fillColor] (243.63,440.73) rectangle (252.32,449.43);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (243.63,449.43) rectangle (252.32,458.12);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (243.63,458.12) rectangle (252.32,466.82);
\definecolor{fillColor}{RGB}{240,143,42}

\path[fill=fillColor] (252.32,318.99) rectangle (261.02,327.69);
\definecolor{fillColor}{RGB}{204,151,107}

\path[fill=fillColor] (252.32,327.69) rectangle (261.02,336.38);
\definecolor{fillColor}{RGB}{232,145,61}

\path[fill=fillColor] (252.32,345.08) rectangle (261.02,353.77);
\definecolor{fillColor}{RGB}{238,143,47}

\path[fill=fillColor] (252.32,336.38) rectangle (261.02,345.08);
\definecolor{fillColor}{RGB}{223,147,78}

\path[fill=fillColor] (252.32,353.77) rectangle (261.02,362.47);
\definecolor{fillColor}{RGB}{204,151,107}

\path[fill=fillColor] (252.32,362.47) rectangle (261.02,371.17);
\definecolor{fillColor}{RGB}{193,153,122}

\path[fill=fillColor] (252.32,379.86) rectangle (261.02,388.56);
\definecolor{fillColor}{RGB}{218,148,86}

\path[fill=fillColor] (252.32,371.17) rectangle (261.02,379.86);
\definecolor{fillColor}{RGB}{240,143,42}

\path[fill=fillColor] (252.32,388.56) rectangle (261.02,397.25);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (252.32,397.25) rectangle (261.02,405.95);
\definecolor{fillColor}{RGB}{186,154,130}

\path[fill=fillColor] (252.32,414.64) rectangle (261.02,423.34);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (252.32,405.95) rectangle (261.02,414.64);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (252.32,423.34) rectangle (261.02,432.04);
\definecolor{fillColor}{RGB}{37,123,85}

\path[fill=fillColor] (252.32,432.04) rectangle (261.02,440.73);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (252.32,440.73) rectangle (261.02,449.43);
\definecolor{fillColor}{RGB}{182,154,42}

\path[fill=fillColor] (252.32,449.43) rectangle (261.02,458.12);
\definecolor{fillColor}{RGB}{161,156,49}

\path[fill=fillColor] (252.32,458.12) rectangle (261.02,466.82);
\definecolor{fillColor}{RGB}{220,148,84}

\path[fill=fillColor] (261.02,318.99) rectangle (269.71,327.69);
\definecolor{fillColor}{RGB}{235,144,55}

\path[fill=fillColor] (261.02,327.69) rectangle (269.71,336.38);
\definecolor{fillColor}{RGB}{198,152,115}

\path[fill=fillColor] (261.02,345.08) rectangle (269.71,353.77);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (261.02,336.38) rectangle (269.71,345.08);
\definecolor{fillColor}{RGB}{234,145,58}

\path[fill=fillColor] (261.02,353.77) rectangle (269.71,362.47);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (261.02,362.47) rectangle (269.71,371.17);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (261.02,379.86) rectangle (269.71,388.56);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (261.02,371.17) rectangle (269.71,379.86);
\definecolor{fillColor}{RGB}{232,145,62}

\path[fill=fillColor] (261.02,388.56) rectangle (269.71,397.25);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (261.02,397.25) rectangle (269.71,405.95);
\definecolor{fillColor}{RGB}{246,141,24}

\path[fill=fillColor] (261.02,414.64) rectangle (269.71,423.34);
\definecolor{fillColor}{RGB}{198,152,115}

\path[fill=fillColor] (261.02,405.95) rectangle (269.71,414.64);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (261.02,423.34) rectangle (269.71,432.04);
\definecolor{fillColor}{RGB}{202,151,34}

\path[fill=fillColor] (261.02,432.04) rectangle (269.71,440.73);
\definecolor{fillColor}{RGB}{225,147,75}

\path[fill=fillColor] (261.02,440.73) rectangle (269.71,449.43);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (261.02,449.43) rectangle (269.71,458.12);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (261.02,458.12) rectangle (269.71,466.82);
\definecolor{fillColor}{RGB}{234,144,16}

\path[fill=fillColor] (269.71,318.99) rectangle (278.41,327.69);
\definecolor{fillColor}{RGB}{147,157,54}

\path[fill=fillColor] (269.71,327.69) rectangle (278.41,336.38);
\definecolor{fillColor}{RGB}{54,142,78}

\path[fill=fillColor] (269.71,345.08) rectangle (278.41,353.77);

\path[fill=fillColor] (269.71,336.38) rectangle (278.41,345.08);
\definecolor{fillColor}{RGB}{229,146,20}

\path[fill=fillColor] (269.71,353.77) rectangle (278.41,362.47);
\definecolor{fillColor}{RGB}{206,150,32}

\path[fill=fillColor] (269.71,362.47) rectangle (278.41,371.17);
\definecolor{fillColor}{RGB}{166,155,48}

\path[fill=fillColor] (269.71,379.86) rectangle (278.41,388.56);
\definecolor{fillColor}{RGB}{55,142,78}

\path[fill=fillColor] (269.71,371.17) rectangle (278.41,379.86);
\definecolor{fillColor}{RGB}{229,146,20}

\path[fill=fillColor] (269.71,388.56) rectangle (278.41,397.25);
\definecolor{fillColor}{RGB}{150,157,52}

\path[fill=fillColor] (269.71,397.25) rectangle (278.41,405.95);
\definecolor{fillColor}{RGB}{234,144,16}

\path[fill=fillColor] (269.71,414.64) rectangle (278.41,423.34);
\definecolor{fillColor}{RGB}{55,142,78}

\path[fill=fillColor] (269.71,405.95) rectangle (278.41,414.64);
\definecolor{fillColor}{RGB}{54,142,78}

\path[fill=fillColor] (269.71,423.34) rectangle (278.41,432.04);
\definecolor{fillColor}{RGB}{245,141,5}

\path[fill=fillColor] (269.71,432.04) rectangle (278.41,440.73);
\definecolor{fillColor}{RGB}{154,156,51}

\path[fill=fillColor] (269.71,440.73) rectangle (278.41,449.43);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (269.71,449.43) rectangle (278.41,458.12);
\definecolor{fillColor}{RGB}{245,142,30}

\path[fill=fillColor] (269.71,458.12) rectangle (278.41,466.82);
\definecolor{fillColor}{RGB}{126,158,59}

\path[fill=fillColor] (278.41,318.99) rectangle (287.10,327.69);
\definecolor{fillColor}{RGB}{57,145,76}

\path[fill=fillColor] (278.41,327.69) rectangle (287.10,336.38);
\definecolor{fillColor}{RGB}{44,130,83}

\path[fill=fillColor] (278.41,345.08) rectangle (287.10,353.77);

\path[fill=fillColor] (278.41,336.38) rectangle (287.10,345.08);
\definecolor{fillColor}{RGB}{56,144,77}

\path[fill=fillColor] (278.41,353.77) rectangle (287.10,362.47);
\definecolor{fillColor}{RGB}{187,153,40}

\path[fill=fillColor] (278.41,362.47) rectangle (287.10,371.17);
\definecolor{fillColor}{RGB}{50,136,80}

\path[fill=fillColor] (278.41,379.86) rectangle (287.10,388.56);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (278.41,371.17) rectangle (287.10,379.86);
\definecolor{fillColor}{RGB}{41,127,84}

\path[fill=fillColor] (278.41,388.56) rectangle (287.10,397.25);
\definecolor{fillColor}{RGB}{60,148,75}

\path[fill=fillColor] (278.41,397.25) rectangle (287.10,405.95);
\definecolor{fillColor}{RGB}{64,155,72}

\path[fill=fillColor] (278.41,414.64) rectangle (287.10,423.34);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (278.41,405.95) rectangle (287.10,414.64);
\definecolor{fillColor}{RGB}{140,157,55}

\path[fill=fillColor] (278.41,423.34) rectangle (287.10,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (278.41,432.04) rectangle (287.10,440.73);
\definecolor{fillColor}{RGB}{47,133,81}

\path[fill=fillColor] (278.41,440.73) rectangle (287.10,449.43);
\definecolor{fillColor}{RGB}{62,152,73}

\path[fill=fillColor] (278.41,449.43) rectangle (287.10,458.12);
\definecolor{fillColor}{RGB}{90,159,66}

\path[fill=fillColor] (278.41,458.12) rectangle (287.10,466.82);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,318.99) rectangle (295.80,327.69);
\definecolor{fillColor}{RGB}{212,150,97}

\path[fill=fillColor] (287.10,327.69) rectangle (295.80,336.38);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (287.10,345.08) rectangle (295.80,353.77);
\definecolor{fillColor}{RGB}{167,157,150}

\path[fill=fillColor] (287.10,336.38) rectangle (295.80,345.08);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (287.10,353.77) rectangle (295.80,362.47);
\definecolor{fillColor}{RGB}{195,153,119}

\path[fill=fillColor] (287.10,362.47) rectangle (295.80,371.17);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (287.10,379.86) rectangle (295.80,388.56);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (287.10,371.17) rectangle (295.80,379.86);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (287.10,388.56) rectangle (295.80,397.25);
\definecolor{fillColor}{RGB}{221,148,81}

\path[fill=fillColor] (287.10,397.25) rectangle (295.80,405.95);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (287.10,414.64) rectangle (295.80,423.34);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (287.10,405.95) rectangle (295.80,414.64);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (287.10,423.34) rectangle (295.80,432.04);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (287.10,432.04) rectangle (295.80,440.73);
\definecolor{fillColor}{RGB}{168,157,148}

\path[fill=fillColor] (287.10,440.73) rectangle (295.80,449.43);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (287.10,449.43) rectangle (295.80,458.12);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (287.10,458.12) rectangle (295.80,466.82);
\definecolor{fillColor}{RGB}{166,157,151}

\path[fill=fillColor] (295.80,318.99) rectangle (304.50,327.69);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (295.80,327.69) rectangle (304.50,336.38);
\definecolor{fillColor}{RGB}{224,147,76}

\path[fill=fillColor] (295.80,345.08) rectangle (304.50,353.77);

\path[fill=fillColor] (295.80,336.38) rectangle (304.50,345.08);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (295.80,353.77) rectangle (304.50,362.47);
\definecolor{fillColor}{RGB}{211,150,97}

\path[fill=fillColor] (295.80,362.47) rectangle (304.50,371.17);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (295.80,379.86) rectangle (304.50,388.56);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (295.80,371.17) rectangle (304.50,379.86);
\definecolor{fillColor}{RGB}{168,157,148}

\path[fill=fillColor] (295.80,388.56) rectangle (304.50,397.25);
\definecolor{fillColor}{RGB}{235,144,56}

\path[fill=fillColor] (295.80,397.25) rectangle (304.50,405.95);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (295.80,414.64) rectangle (304.50,423.34);
\definecolor{fillColor}{RGB}{204,151,107}

\path[fill=fillColor] (295.80,405.95) rectangle (304.50,414.64);
\definecolor{fillColor}{RGB}{219,148,85}

\path[fill=fillColor] (295.80,423.34) rectangle (304.50,432.04);
\definecolor{fillColor}{RGB}{181,155,135}

\path[fill=fillColor] (295.80,432.04) rectangle (304.50,440.73);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (295.80,440.73) rectangle (304.50,449.43);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (295.80,449.43) rectangle (304.50,458.12);
\definecolor{fillColor}{RGB}{216,149,89}

\path[fill=fillColor] (295.80,458.12) rectangle (304.50,466.82);
\definecolor{fillColor}{RGB}{183,153,42}

\path[fill=fillColor] (304.50,318.99) rectangle (313.19,327.69);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (304.50,327.69) rectangle (313.19,336.38);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (304.50,345.08) rectangle (313.19,353.77);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (304.50,336.38) rectangle (313.19,345.08);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (304.50,353.77) rectangle (313.19,362.47);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (304.50,362.47) rectangle (313.19,371.17);
\definecolor{fillColor}{RGB}{201,151,35}

\path[fill=fillColor] (304.50,379.86) rectangle (313.19,388.56);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (304.50,371.17) rectangle (313.19,379.86);
\definecolor{fillColor}{RGB}{152,156,52}

\path[fill=fillColor] (304.50,388.56) rectangle (313.19,397.25);
\definecolor{fillColor}{RGB}{198,152,115}

\path[fill=fillColor] (304.50,397.25) rectangle (313.19,405.95);
\definecolor{fillColor}{RGB}{167,155,47}

\path[fill=fillColor] (304.50,414.64) rectangle (313.19,423.34);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (304.50,405.95) rectangle (313.19,414.64);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (304.50,423.34) rectangle (313.19,432.04);
\definecolor{fillColor}{RGB}{193,153,122}

\path[fill=fillColor] (304.50,432.04) rectangle (313.19,440.73);
\definecolor{fillColor}{RGB}{206,150,32}

\path[fill=fillColor] (304.50,440.73) rectangle (313.19,449.43);
\definecolor{fillColor}{RGB}{248,141,2}

\path[fill=fillColor] (304.50,449.43) rectangle (313.19,458.12);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (304.50,458.12) rectangle (313.19,466.82);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (313.19,318.99) rectangle (321.89,327.69);
\definecolor{fillColor}{RGB}{177,156,139}

\path[fill=fillColor] (313.19,327.69) rectangle (321.89,336.38);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (313.19,345.08) rectangle (321.89,353.77);
\definecolor{fillColor}{RGB}{177,156,139}

\path[fill=fillColor] (313.19,336.38) rectangle (321.89,345.08);
\definecolor{fillColor}{RGB}{191,154,124}

\path[fill=fillColor] (313.19,353.77) rectangle (321.89,362.47);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (313.19,362.47) rectangle (321.89,371.17);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (313.19,379.86) rectangle (321.89,388.56);
\definecolor{fillColor}{RGB}{177,156,139}

\path[fill=fillColor] (313.19,371.17) rectangle (321.89,379.86);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (313.19,388.56) rectangle (321.89,397.25);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (313.19,397.25) rectangle (321.89,405.95);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (313.19,414.64) rectangle (321.89,423.34);
\definecolor{fillColor}{RGB}{181,155,135}

\path[fill=fillColor] (313.19,405.95) rectangle (321.89,414.64);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (313.19,423.34) rectangle (321.89,432.04);
\definecolor{fillColor}{RGB}{247,141,19}

\path[fill=fillColor] (313.19,432.04) rectangle (321.89,440.73);
\definecolor{fillColor}{RGB}{237,144,13}

\path[fill=fillColor] (313.19,440.73) rectangle (321.89,449.43);
\definecolor{fillColor}{RGB}{165,155,48}

\path[fill=fillColor] (313.19,449.43) rectangle (321.89,458.12);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (313.19,458.12) rectangle (321.89,466.82);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (321.89,318.99) rectangle (330.58,327.69);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (321.89,327.69) rectangle (330.58,336.38);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (321.89,345.08) rectangle (330.58,353.77);

\path[fill=fillColor] (321.89,336.38) rectangle (330.58,345.08);
\definecolor{fillColor}{RGB}{179,155,138}

\path[fill=fillColor] (321.89,353.77) rectangle (330.58,362.47);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (321.89,362.47) rectangle (330.58,371.17);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (321.89,379.86) rectangle (330.58,388.56);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (321.89,371.17) rectangle (330.58,379.86);
\definecolor{fillColor}{RGB}{167,157,150}

\path[fill=fillColor] (321.89,388.56) rectangle (330.58,397.25);
\definecolor{fillColor}{RGB}{235,144,55}

\path[fill=fillColor] (321.89,397.25) rectangle (330.58,405.95);
\definecolor{fillColor}{RGB}{179,155,138}

\path[fill=fillColor] (321.89,414.64) rectangle (330.58,423.34);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (321.89,405.95) rectangle (330.58,414.64);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (321.89,423.34) rectangle (330.58,432.04);
\definecolor{fillColor}{RGB}{216,148,27}

\path[fill=fillColor] (321.89,432.04) rectangle (330.58,440.73);
\definecolor{fillColor}{RGB}{221,147,25}

\path[fill=fillColor] (321.89,440.73) rectangle (330.58,449.43);
\definecolor{fillColor}{RGB}{79,159,68}

\path[fill=fillColor] (321.89,449.43) rectangle (330.58,458.12);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (321.89,458.12) rectangle (330.58,466.82);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (330.58,318.99) rectangle (339.28,327.69);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (330.58,327.69) rectangle (339.28,336.38);
\definecolor{fillColor}{RGB}{232,145,61}

\path[fill=fillColor] (330.58,345.08) rectangle (339.28,353.77);
\definecolor{fillColor}{RGB}{244,142,31}

\path[fill=fillColor] (330.58,336.38) rectangle (339.28,345.08);
\definecolor{fillColor}{RGB}{179,155,138}

\path[fill=fillColor] (330.58,353.77) rectangle (339.28,362.47);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (330.58,362.47) rectangle (339.28,371.17);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (330.58,379.86) rectangle (339.28,388.56);
\definecolor{fillColor}{RGB}{249,140,9}

\path[fill=fillColor] (330.58,371.17) rectangle (339.28,379.86);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (330.58,388.56) rectangle (339.28,397.25);
\definecolor{fillColor}{RGB}{231,146,65}

\path[fill=fillColor] (330.58,397.25) rectangle (339.28,405.95);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (330.58,414.64) rectangle (339.28,423.34);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (330.58,405.95) rectangle (339.28,414.64);
\definecolor{fillColor}{RGB}{235,144,56}

\path[fill=fillColor] (330.58,423.34) rectangle (339.28,432.04);
\definecolor{fillColor}{RGB}{218,148,26}

\path[fill=fillColor] (330.58,432.04) rectangle (339.28,440.73);
\definecolor{fillColor}{RGB}{230,146,65}

\path[fill=fillColor] (330.58,440.73) rectangle (339.28,449.43);
\definecolor{fillColor}{RGB}{188,153,40}

\path[fill=fillColor] (330.58,449.43) rectangle (339.28,458.12);
\definecolor{fillColor}{RGB}{215,148,28}

\path[fill=fillColor] (330.58,458.12) rectangle (339.28,466.82);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (134.93,438.60) --
	(136.85,435.27) --
	(133.01,435.27) --
	cycle;
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,443.65) -- (136.35,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,446.51) -- (136.35,443.65);

\path[fill=fillColor] (143.62,438.60) --
	(145.54,435.27) --
	(141.70,435.27) --
	cycle;

\path[fill=fillColor] (143.62,447.30) --
	(145.54,443.97) --
	(141.70,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,321.91) -- (153.75,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,324.76) -- (153.75,321.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,330.61) -- (153.75,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,333.46) -- (153.75,330.61);

\path[fill=fillColor] (152.32,351.64) --
	(154.24,348.32) --
	(150.40,348.32) --
	cycle;

\path[fill=fillColor] (152.32,342.95) --
	(154.24,339.62) --
	(150.40,339.62) --
	cycle;

\path[fill=fillColor] (152.32,360.34) --
	(154.24,357.01) --
	(150.40,357.01) --
	cycle;

\path[fill=fillColor] (152.32,369.04) --
	(154.24,365.71) --
	(150.40,365.71) --
	cycle;

\path[fill=fillColor] (152.32,386.43) --
	(154.24,383.10) --
	(150.40,383.10) --
	cycle;

\path[fill=fillColor] (152.32,377.73) --
	(154.24,374.40) --
	(150.40,374.40) --
	cycle;

\path[fill=fillColor] (152.32,395.12) --
	(154.24,391.80) --
	(150.40,391.80) --
	cycle;

\path[fill=fillColor] (152.32,403.82) --
	(154.24,400.49) --
	(150.40,400.49) --
	cycle;

\path[fill=fillColor] (152.32,421.21) --
	(154.24,417.88) --
	(150.40,417.88) --
	cycle;

\path[fill=fillColor] (152.32,412.52) --
	(154.24,409.19) --
	(150.40,409.19) --
	cycle;

\path[fill=fillColor] (152.32,429.91) --
	(154.24,426.58) --
	(150.40,426.58) --
	cycle;

\path[fill=fillColor] (152.32,436.38) circle (  1.43);

\path[fill=fillColor] (152.32,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,461.05) -- (153.75,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,463.90) -- (153.75,461.05);

\path[fill=fillColor] (161.01,323.34) circle (  1.43);

\path[fill=fillColor] (161.01,332.03) circle (  1.43);

\path[fill=fillColor] (161.01,349.43) circle (  1.43);

\path[fill=fillColor] (161.01,340.73) circle (  1.43);

\path[fill=fillColor] (161.01,358.12) circle (  1.43);

\path[fill=fillColor] (161.01,366.82) circle (  1.43);

\path[fill=fillColor] (161.01,384.21) circle (  1.43);

\path[fill=fillColor] (161.01,375.51) circle (  1.43);

\path[fill=fillColor] (161.01,392.90) circle (  1.43);

\path[fill=fillColor] (161.01,403.82) --
	(162.94,400.49) --
	(159.09,400.49) --
	cycle;

\path[fill=fillColor] (161.01,418.99) circle (  1.43);

\path[fill=fillColor] (161.01,410.30) circle (  1.43);

\path[fill=fillColor] (161.01,427.69) circle (  1.43);

\path[fill=fillColor] (161.01,436.38) circle (  1.43);

\path[fill=fillColor] (161.01,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,452.35) -- (162.44,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,455.20) -- (162.44,452.35);

\path[fill=fillColor] (161.01,462.47) circle (  1.43);

\path[fill=fillColor] (169.71,323.34) circle (  1.43);

\path[fill=fillColor] (169.71,332.03) circle (  1.43);

\path[fill=fillColor] (169.71,349.43) circle (  1.43);

\path[fill=fillColor] (169.71,340.73) circle (  1.43);

\path[fill=fillColor] (169.71,360.34) --
	(171.63,357.01) --
	(167.79,357.01) --
	cycle;

\path[fill=fillColor] (169.71,366.82) circle (  1.43);

\path[fill=fillColor] (169.71,384.21) circle (  1.43);

\path[fill=fillColor] (169.71,375.51) circle (  1.43);

\path[fill=fillColor] (169.71,392.90) circle (  1.43);

\path[fill=fillColor] (169.71,401.60) circle (  1.43);

\path[fill=fillColor] (169.71,418.99) circle (  1.43);

\path[fill=fillColor] (169.71,410.30) circle (  1.43);

\path[fill=fillColor] (169.71,427.69) circle (  1.43);

\path[fill=fillColor] (169.71,436.38) circle (  1.43);

\path[fill=fillColor] (169.71,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,452.35) -- (171.14,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,455.20) -- (171.14,452.35);

\path[fill=fillColor] (169.71,462.47) circle (  1.43);

\path[fill=fillColor] (178.41,325.56) --
	(180.33,322.23) --
	(176.48,322.23) --
	cycle;

\path[fill=fillColor] (178.41,332.03) circle (  1.43);

\path[fill=fillColor] (178.41,349.43) circle (  1.43);

\path[fill=fillColor] (178.41,340.73) circle (  1.43);

\path[fill=fillColor] (178.41,360.34) --
	(180.33,357.01) --
	(176.48,357.01) --
	cycle;

\path[fill=fillColor] (178.41,369.04) --
	(180.33,365.71) --
	(176.48,365.71) --
	cycle;

\path[fill=fillColor] (178.41,384.21) circle (  1.43);

\path[fill=fillColor] (178.41,375.51) circle (  1.43);

\path[fill=fillColor] (178.41,395.12) --
	(180.33,391.80) --
	(176.48,391.80) --
	cycle;

\path[fill=fillColor] (178.41,403.82) --
	(180.33,400.49) --
	(176.48,400.49) --
	cycle;

\path[fill=fillColor] (178.41,421.21) --
	(180.33,417.88) --
	(176.48,417.88) --
	cycle;

\path[fill=fillColor] (178.41,410.30) circle (  1.43);

\path[fill=fillColor] (178.41,427.69) circle (  1.43);

\path[fill=fillColor] (178.41,436.38) circle (  1.43);

\path[fill=fillColor] (178.41,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,452.35) -- (179.83,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,455.20) -- (179.83,452.35);

\path[fill=fillColor] (178.41,464.69) --
	(180.33,461.36) --
	(176.48,461.36) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,321.91) -- (188.53,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,324.76) -- (188.53,321.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,330.61) -- (188.53,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,333.46) -- (188.53,330.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,348.00) -- (188.53,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,350.85) -- (188.53,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,339.30) -- (188.53,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,342.16) -- (188.53,339.30);

\path[fill=fillColor] (187.10,360.34) --
	(189.02,357.01) --
	(185.18,357.01) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,365.39) -- (188.53,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,368.24) -- (188.53,365.39);

\path[fill=fillColor] (187.10,386.43) --
	(189.02,383.10) --
	(185.18,383.10) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,374.09) -- (188.53,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,376.94) -- (188.53,374.09);

\path[fill=fillColor] (187.10,395.12) --
	(189.02,391.80) --
	(185.18,391.80) --
	cycle;

\path[fill=fillColor] (187.10,421.21) --
	(189.02,417.88) --
	(185.18,417.88) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,408.87) -- (188.53,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,411.72) -- (188.53,408.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,426.26) -- (188.53,429.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,429.11) -- (188.53,426.26);

\path[fill=fillColor] (187.10,436.38) circle (  1.43);

\path[fill=fillColor] (187.10,445.08) circle (  1.43);

\path[fill=fillColor] (187.10,464.69) --
	(189.02,461.36) --
	(185.18,461.36) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,339.30) -- (197.22,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,342.16) -- (197.22,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,356.69) -- (197.22,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,359.55) -- (197.22,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,382.78) -- (197.22,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,385.64) -- (197.22,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,391.48) -- (197.22,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,394.33) -- (197.22,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,417.57) -- (197.22,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,420.42) -- (197.22,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,434.96) -- (197.22,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,437.81) -- (197.22,434.96);

\path[fill=fillColor] (195.80,447.30) --
	(197.72,443.97) --
	(193.88,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,443.65) -- (223.31,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,446.51) -- (223.31,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,339.30) -- (240.70,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,342.16) -- (240.70,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,434.96) -- (240.70,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,437.81) -- (240.70,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,443.65) -- (240.70,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,446.51) -- (240.70,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,443.65) -- (249.40,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,446.51) -- (249.40,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,434.96) -- (258.10,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,437.81) -- (258.10,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,443.65) -- (258.10,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,446.51) -- (258.10,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,348.00) -- (275.49,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,350.85) -- (275.49,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,339.30) -- (275.49,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,342.16) -- (275.49,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,374.09) -- (275.49,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,376.94) -- (275.49,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,408.87) -- (275.49,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,411.72) -- (275.49,408.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,426.26) -- (275.49,429.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,429.11) -- (275.49,426.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,330.61) -- (284.18,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,333.46) -- (284.18,330.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,348.00) -- (284.18,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,350.85) -- (284.18,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,339.30) -- (284.18,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,342.16) -- (284.18,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,356.69) -- (284.18,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,359.55) -- (284.18,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,382.78) -- (284.18,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,385.64) -- (284.18,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,374.09) -- (284.18,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,376.94) -- (284.18,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,391.48) -- (284.18,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,394.33) -- (284.18,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,400.17) -- (284.18,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,403.03) -- (284.18,400.17);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,417.57) -- (284.18,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,420.42) -- (284.18,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,408.87) -- (284.18,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,411.72) -- (284.18,408.87);

\path[fill=fillColor] (282.76,438.60) --
	(284.68,435.27) --
	(280.84,435.27) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,443.65) -- (284.18,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,446.51) -- (284.18,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,452.35) -- (284.18,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,455.20) -- (284.18,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,461.05) -- (284.18,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,463.90) -- (284.18,461.05);

\path[fill=fillColor] (291.45,455.99) --
	(293.37,452.67) --
	(289.53,452.67) --
	cycle;

\path[fill=fillColor] (300.15,455.99) --
	(302.07,452.67) --
	(298.23,452.67) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (324.81,452.35) -- (327.66,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (324.81,455.20) -- (327.66,452.35);
\end{scope}
\begin{scope}
\path[clip] (129.71,163.05) rectangle (340.15,312.62);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,168.27) --
	(340.15,168.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,176.97) --
	(340.15,176.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,185.66) --
	(340.15,185.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,194.36) --
	(340.15,194.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,203.05) --
	(340.15,203.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,211.75) --
	(340.15,211.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,220.44) --
	(340.15,220.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,229.14) --
	(340.15,229.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,237.84) --
	(340.15,237.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,246.53) --
	(340.15,246.53);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,255.23) --
	(340.15,255.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,263.92) --
	(340.15,263.92);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,272.62) --
	(340.15,272.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,281.32) --
	(340.15,281.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,290.01) --
	(340.15,290.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,298.71) --
	(340.15,298.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,307.40) --
	(340.15,307.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.93,163.05) --
	(134.93,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (143.62,163.05) --
	(143.62,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.32,163.05) --
	(152.32,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (161.01,163.05) --
	(161.01,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (169.71,163.05) --
	(169.71,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (178.41,163.05) --
	(178.41,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.10,163.05) --
	(187.10,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (195.80,163.05) --
	(195.80,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (204.49,163.05) --
	(204.49,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (213.19,163.05) --
	(213.19,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (221.89,163.05) --
	(221.89,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (230.58,163.05) --
	(230.58,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (239.28,163.05) --
	(239.28,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.97,163.05) --
	(247.97,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (256.67,163.05) --
	(256.67,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.36,163.05) --
	(265.36,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.06,163.05) --
	(274.06,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (282.76,163.05) --
	(282.76,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (291.45,163.05) --
	(291.45,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (300.15,163.05) --
	(300.15,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (308.84,163.05) --
	(308.84,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (317.54,163.05) --
	(317.54,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (326.24,163.05) --
	(326.24,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (334.93,163.05) --
	(334.93,312.62);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (130.58,163.92) rectangle (139.27,172.62);
\definecolor{fillColor}{RGB}{79,159,68}

\path[fill=fillColor] (130.58,172.62) rectangle (139.27,181.31);
\definecolor{fillColor}{RGB}{65,156,71}

\path[fill=fillColor] (130.58,190.01) rectangle (139.27,198.70);

\path[fill=fillColor] (130.58,181.31) rectangle (139.27,190.01);
\definecolor{fillColor}{RGB}{212,149,29}

\path[fill=fillColor] (130.58,198.70) rectangle (139.27,207.40);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (130.58,207.40) rectangle (139.27,216.10);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (130.58,224.79) rectangle (139.27,233.49);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (130.58,216.10) rectangle (139.27,224.79);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (130.58,233.49) rectangle (139.27,242.18);
\definecolor{fillColor}{RGB}{224,147,23}

\path[fill=fillColor] (130.58,242.18) rectangle (139.27,250.88);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (130.58,259.58) rectangle (139.27,268.27);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (130.58,250.88) rectangle (139.27,259.58);
\definecolor{fillColor}{RGB}{138,157,56}

\path[fill=fillColor] (130.58,268.27) rectangle (139.27,276.97);
\definecolor{fillColor}{RGB}{29,117,87}

\path[fill=fillColor] (130.58,276.97) rectangle (139.27,285.66);
\definecolor{fillColor}{RGB}{16,110,89}

\path[fill=fillColor] (130.58,285.66) rectangle (139.27,294.36);
\definecolor{fillColor}{RGB}{175,156,142}

\path[fill=fillColor] (130.58,294.36) rectangle (139.27,303.06);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (130.58,303.06) rectangle (139.27,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (139.27,163.92) rectangle (147.97,172.62);

\path[fill=fillColor] (139.27,172.62) rectangle (147.97,181.31);

\path[fill=fillColor] (139.27,190.01) rectangle (147.97,198.70);

\path[fill=fillColor] (139.27,181.31) rectangle (147.97,190.01);

\path[fill=fillColor] (139.27,198.70) rectangle (147.97,207.40);

\path[fill=fillColor] (139.27,207.40) rectangle (147.97,216.10);

\path[fill=fillColor] (139.27,224.79) rectangle (147.97,233.49);

\path[fill=fillColor] (139.27,216.10) rectangle (147.97,224.79);

\path[fill=fillColor] (139.27,233.49) rectangle (147.97,242.18);

\path[fill=fillColor] (139.27,242.18) rectangle (147.97,250.88);

\path[fill=fillColor] (139.27,259.58) rectangle (147.97,268.27);

\path[fill=fillColor] (139.27,250.88) rectangle (147.97,259.58);

\path[fill=fillColor] (139.27,268.27) rectangle (147.97,276.97);

\path[fill=fillColor] (139.27,276.97) rectangle (147.97,285.66);

\path[fill=fillColor] (139.27,285.66) rectangle (147.97,294.36);
\definecolor{fillColor}{RGB}{212,149,29}

\path[fill=fillColor] (139.27,294.36) rectangle (147.97,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (139.27,303.06) rectangle (147.97,311.75);

\path[fill=fillColor] (147.97,163.92) rectangle (156.67,172.62);

\path[fill=fillColor] (147.97,172.62) rectangle (156.67,181.31);

\path[fill=fillColor] (147.97,190.01) rectangle (156.67,198.70);

\path[fill=fillColor] (147.97,181.31) rectangle (156.67,190.01);

\path[fill=fillColor] (147.97,198.70) rectangle (156.67,207.40);

\path[fill=fillColor] (147.97,207.40) rectangle (156.67,216.10);

\path[fill=fillColor] (147.97,224.79) rectangle (156.67,233.49);

\path[fill=fillColor] (147.97,216.10) rectangle (156.67,224.79);

\path[fill=fillColor] (147.97,233.49) rectangle (156.67,242.18);

\path[fill=fillColor] (147.97,242.18) rectangle (156.67,250.88);

\path[fill=fillColor] (147.97,259.58) rectangle (156.67,268.27);

\path[fill=fillColor] (147.97,250.88) rectangle (156.67,259.58);

\path[fill=fillColor] (147.97,268.27) rectangle (156.67,276.97);

\path[fill=fillColor] (147.97,276.97) rectangle (156.67,285.66);

\path[fill=fillColor] (147.97,285.66) rectangle (156.67,294.36);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (147.97,294.36) rectangle (156.67,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (147.97,303.06) rectangle (156.67,311.75);

\path[fill=fillColor] (156.67,163.92) rectangle (165.36,172.62);

\path[fill=fillColor] (156.67,172.62) rectangle (165.36,181.31);

\path[fill=fillColor] (156.67,190.01) rectangle (165.36,198.70);

\path[fill=fillColor] (156.67,181.31) rectangle (165.36,190.01);

\path[fill=fillColor] (156.67,198.70) rectangle (165.36,207.40);

\path[fill=fillColor] (156.67,207.40) rectangle (165.36,216.10);

\path[fill=fillColor] (156.67,224.79) rectangle (165.36,233.49);

\path[fill=fillColor] (156.67,216.10) rectangle (165.36,224.79);

\path[fill=fillColor] (156.67,233.49) rectangle (165.36,242.18);

\path[fill=fillColor] (156.67,242.18) rectangle (165.36,250.88);

\path[fill=fillColor] (156.67,259.58) rectangle (165.36,268.27);

\path[fill=fillColor] (156.67,250.88) rectangle (165.36,259.58);

\path[fill=fillColor] (156.67,268.27) rectangle (165.36,276.97);

\path[fill=fillColor] (156.67,276.97) rectangle (165.36,285.66);

\path[fill=fillColor] (156.67,285.66) rectangle (165.36,294.36);
\definecolor{fillColor}{RGB}{190,152,39}

\path[fill=fillColor] (156.67,294.36) rectangle (165.36,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,303.06) rectangle (165.36,311.75);

\path[fill=fillColor] (165.36,163.92) rectangle (174.06,172.62);

\path[fill=fillColor] (165.36,172.62) rectangle (174.06,181.31);

\path[fill=fillColor] (165.36,190.01) rectangle (174.06,198.70);

\path[fill=fillColor] (165.36,181.31) rectangle (174.06,190.01);

\path[fill=fillColor] (165.36,198.70) rectangle (174.06,207.40);

\path[fill=fillColor] (165.36,207.40) rectangle (174.06,216.10);

\path[fill=fillColor] (165.36,224.79) rectangle (174.06,233.49);

\path[fill=fillColor] (165.36,216.10) rectangle (174.06,224.79);

\path[fill=fillColor] (165.36,233.49) rectangle (174.06,242.18);

\path[fill=fillColor] (165.36,242.18) rectangle (174.06,250.88);

\path[fill=fillColor] (165.36,259.58) rectangle (174.06,268.27);

\path[fill=fillColor] (165.36,250.88) rectangle (174.06,259.58);

\path[fill=fillColor] (165.36,268.27) rectangle (174.06,276.97);

\path[fill=fillColor] (165.36,276.97) rectangle (174.06,285.66);

\path[fill=fillColor] (165.36,285.66) rectangle (174.06,294.36);
\definecolor{fillColor}{RGB}{138,157,56}

\path[fill=fillColor] (165.36,294.36) rectangle (174.06,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (165.36,303.06) rectangle (174.06,311.75);
\definecolor{fillColor}{RGB}{65,156,71}

\path[fill=fillColor] (174.06,163.92) rectangle (182.75,172.62);
\definecolor{fillColor}{RGB}{11,108,90}

\path[fill=fillColor] (174.06,172.62) rectangle (182.75,181.31);
\definecolor{fillColor}{RGB}{57,145,77}

\path[fill=fillColor] (174.06,190.01) rectangle (182.75,198.70);

\path[fill=fillColor] (174.06,181.31) rectangle (182.75,190.01);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (174.06,198.70) rectangle (182.75,207.40);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (174.06,207.40) rectangle (182.75,216.10);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (174.06,224.79) rectangle (182.75,233.49);
\definecolor{fillColor}{RGB}{11,108,90}

\path[fill=fillColor] (174.06,216.10) rectangle (182.75,224.79);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (174.06,233.49) rectangle (182.75,242.18);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (174.06,242.18) rectangle (182.75,250.88);

\path[fill=fillColor] (174.06,259.58) rectangle (182.75,268.27);
\definecolor{fillColor}{RGB}{11,108,90}

\path[fill=fillColor] (174.06,250.88) rectangle (182.75,259.58);
\definecolor{fillColor}{RGB}{57,145,77}

\path[fill=fillColor] (174.06,268.27) rectangle (182.75,276.97);
\definecolor{fillColor}{RGB}{16,110,89}

\path[fill=fillColor] (174.06,276.97) rectangle (182.75,285.66);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (174.06,285.66) rectangle (182.75,294.36);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (174.06,294.36) rectangle (182.75,303.06);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (174.06,303.06) rectangle (182.75,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,163.92) rectangle (191.45,172.62);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (182.75,172.62) rectangle (191.45,181.31);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (182.75,190.01) rectangle (191.45,198.70);

\path[fill=fillColor] (182.75,181.31) rectangle (191.45,190.01);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,198.70) rectangle (191.45,207.40);
\definecolor{fillColor}{RGB}{65,156,71}

\path[fill=fillColor] (182.75,207.40) rectangle (191.45,216.10);
\definecolor{fillColor}{RGB}{11,108,90}

\path[fill=fillColor] (182.75,224.79) rectangle (191.45,233.49);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,216.10) rectangle (191.45,224.79);

\path[fill=fillColor] (182.75,233.49) rectangle (191.45,242.18);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (182.75,242.18) rectangle (191.45,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,259.58) rectangle (191.45,268.27);

\path[fill=fillColor] (182.75,250.88) rectangle (191.45,259.58);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (182.75,268.27) rectangle (191.45,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,276.97) rectangle (191.45,285.66);

\path[fill=fillColor] (182.75,285.66) rectangle (191.45,294.36);
\definecolor{fillColor}{RGB}{241,143,41}

\path[fill=fillColor] (182.75,294.36) rectangle (191.45,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,303.06) rectangle (191.45,311.75);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (191.45,163.92) rectangle (200.15,172.62);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (191.45,172.62) rectangle (200.15,181.31);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (191.45,190.01) rectangle (200.15,198.70);

\path[fill=fillColor] (191.45,181.31) rectangle (200.15,190.01);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (191.45,198.70) rectangle (200.15,207.40);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (191.45,207.40) rectangle (200.15,216.10);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (191.45,224.79) rectangle (200.15,233.49);
\definecolor{fillColor}{RGB}{162,158,154}

\path[fill=fillColor] (191.45,216.10) rectangle (200.15,224.79);
\definecolor{fillColor}{RGB}{190,154,126}

\path[fill=fillColor] (191.45,233.49) rectangle (200.15,242.18);
\definecolor{fillColor}{RGB}{216,149,90}

\path[fill=fillColor] (191.45,242.18) rectangle (200.15,250.88);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (191.45,259.58) rectangle (200.15,268.27);
\definecolor{fillColor}{RGB}{162,158,154}

\path[fill=fillColor] (191.45,250.88) rectangle (200.15,259.58);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (191.45,268.27) rectangle (200.15,276.97);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (191.45,276.97) rectangle (200.15,285.66);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (191.45,285.66) rectangle (200.15,294.36);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (191.45,294.36) rectangle (200.15,303.06);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (191.45,303.06) rectangle (200.15,311.75);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (200.15,163.92) rectangle (208.84,172.62);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (200.15,172.62) rectangle (208.84,181.31);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (200.15,190.01) rectangle (208.84,198.70);

\path[fill=fillColor] (200.15,181.31) rectangle (208.84,190.01);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (200.15,198.70) rectangle (208.84,207.40);
\definecolor{fillColor}{RGB}{187,153,40}

\path[fill=fillColor] (200.15,207.40) rectangle (208.84,216.10);
\definecolor{fillColor}{RGB}{199,152,113}

\path[fill=fillColor] (200.15,224.79) rectangle (208.84,233.49);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (200.15,216.10) rectangle (208.84,224.79);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (200.15,233.49) rectangle (208.84,242.18);
\definecolor{fillColor}{RGB}{112,158,62}

\path[fill=fillColor] (200.15,242.18) rectangle (208.84,250.88);
\definecolor{fillColor}{RGB}{199,152,113}

\path[fill=fillColor] (200.15,259.58) rectangle (208.84,268.27);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (200.15,250.88) rectangle (208.84,259.58);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (200.15,268.27) rectangle (208.84,276.97);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (200.15,276.97) rectangle (208.84,285.66);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (200.15,285.66) rectangle (208.84,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (200.15,294.36) rectangle (208.84,303.06);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (200.15,303.06) rectangle (208.84,311.75);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (208.84,163.92) rectangle (217.54,172.62);
\definecolor{fillColor}{RGB}{213,150,95}

\path[fill=fillColor] (208.84,172.62) rectangle (217.54,181.31);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (208.84,190.01) rectangle (217.54,198.70);

\path[fill=fillColor] (208.84,181.31) rectangle (217.54,190.01);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (208.84,198.70) rectangle (217.54,207.40);
\definecolor{fillColor}{RGB}{155,156,51}

\path[fill=fillColor] (208.84,207.40) rectangle (217.54,216.10);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (208.84,224.79) rectangle (217.54,233.49);
\definecolor{fillColor}{RGB}{191,154,124}

\path[fill=fillColor] (208.84,216.10) rectangle (217.54,224.79);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (208.84,233.49) rectangle (217.54,242.18);
\definecolor{fillColor}{RGB}{179,154,43}

\path[fill=fillColor] (208.84,242.18) rectangle (217.54,250.88);
\definecolor{fillColor}{RGB}{246,141,22}

\path[fill=fillColor] (208.84,259.58) rectangle (217.54,268.27);
\definecolor{fillColor}{RGB}{191,154,124}

\path[fill=fillColor] (208.84,250.88) rectangle (217.54,259.58);
\definecolor{fillColor}{RGB}{232,145,61}

\path[fill=fillColor] (208.84,268.27) rectangle (217.54,276.97);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (208.84,276.97) rectangle (217.54,285.66);
\definecolor{fillColor}{RGB}{213,150,95}

\path[fill=fillColor] (208.84,285.66) rectangle (217.54,294.36);
\definecolor{fillColor}{RGB}{61,151,74}

\path[fill=fillColor] (208.84,294.36) rectangle (217.54,303.06);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (208.84,303.06) rectangle (217.54,311.75);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (217.54,163.92) rectangle (226.23,172.62);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (217.54,172.62) rectangle (226.23,181.31);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (217.54,190.01) rectangle (226.23,198.70);

\path[fill=fillColor] (217.54,181.31) rectangle (226.23,190.01);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (217.54,198.70) rectangle (226.23,207.40);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (217.54,207.40) rectangle (226.23,216.10);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (217.54,224.79) rectangle (226.23,233.49);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (217.54,216.10) rectangle (226.23,224.79);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (217.54,233.49) rectangle (226.23,242.18);
\definecolor{fillColor}{RGB}{249,140,10}

\path[fill=fillColor] (217.54,242.18) rectangle (226.23,250.88);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (217.54,259.58) rectangle (226.23,268.27);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (217.54,250.88) rectangle (226.23,259.58);
\definecolor{fillColor}{RGB}{145,157,54}

\path[fill=fillColor] (217.54,268.27) rectangle (226.23,276.97);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (217.54,276.97) rectangle (226.23,285.66);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (217.54,285.66) rectangle (226.23,294.36);
\definecolor{fillColor}{RGB}{149,157,53}

\path[fill=fillColor] (217.54,294.36) rectangle (226.23,303.06);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (217.54,303.06) rectangle (226.23,311.75);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (226.23,163.92) rectangle (234.93,172.62);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (226.23,172.62) rectangle (234.93,181.31);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (226.23,190.01) rectangle (234.93,198.70);

\path[fill=fillColor] (226.23,181.31) rectangle (234.93,190.01);
\definecolor{fillColor}{RGB}{190,152,39}

\path[fill=fillColor] (226.23,198.70) rectangle (234.93,207.40);
\definecolor{fillColor}{RGB}{218,148,86}

\path[fill=fillColor] (226.23,207.40) rectangle (234.93,216.10);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (226.23,224.79) rectangle (234.93,233.49);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (226.23,216.10) rectangle (234.93,224.79);
\definecolor{fillColor}{RGB}{190,152,39}

\path[fill=fillColor] (226.23,233.49) rectangle (234.93,242.18);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (226.23,242.18) rectangle (234.93,250.88);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (226.23,259.58) rectangle (234.93,268.27);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (226.23,250.88) rectangle (234.93,259.58);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (226.23,268.27) rectangle (234.93,276.97);
\definecolor{fillColor}{RGB}{109,158,63}

\path[fill=fillColor] (226.23,276.97) rectangle (234.93,285.66);

\path[fill=fillColor] (226.23,285.66) rectangle (234.93,294.36);
\definecolor{fillColor}{RGB}{179,154,43}

\path[fill=fillColor] (226.23,294.36) rectangle (234.93,303.06);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (226.23,303.06) rectangle (234.93,311.75);
\definecolor{fillColor}{RGB}{145,157,54}

\path[fill=fillColor] (234.93,163.92) rectangle (243.63,172.62);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (234.93,172.62) rectangle (243.63,181.31);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (234.93,190.01) rectangle (243.63,198.70);

\path[fill=fillColor] (234.93,181.31) rectangle (243.63,190.01);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (234.93,198.70) rectangle (243.63,207.40);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (234.93,207.40) rectangle (243.63,216.10);
\definecolor{fillColor}{RGB}{64,154,73}

\path[fill=fillColor] (234.93,224.79) rectangle (243.63,233.49);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (234.93,216.10) rectangle (243.63,224.79);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (234.93,233.49) rectangle (243.63,242.18);
\definecolor{fillColor}{RGB}{239,143,46}

\path[fill=fillColor] (234.93,242.18) rectangle (243.63,250.88);
\definecolor{fillColor}{RGB}{64,154,73}

\path[fill=fillColor] (234.93,259.58) rectangle (243.63,268.27);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (234.93,250.88) rectangle (243.63,259.58);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (234.93,268.27) rectangle (243.63,276.97);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (234.93,276.97) rectangle (243.63,285.66);
\definecolor{fillColor}{RGB}{153,156,52}

\path[fill=fillColor] (234.93,285.66) rectangle (243.63,294.36);
\definecolor{fillColor}{RGB}{230,146,66}

\path[fill=fillColor] (234.93,294.36) rectangle (243.63,303.06);
\definecolor{fillColor}{RGB}{104,159,64}

\path[fill=fillColor] (234.93,303.06) rectangle (243.63,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (243.63,163.92) rectangle (252.32,172.62);

\path[fill=fillColor] (243.63,172.62) rectangle (252.32,181.31);

\path[fill=fillColor] (243.63,190.01) rectangle (252.32,198.70);

\path[fill=fillColor] (243.63,181.31) rectangle (252.32,190.01);

\path[fill=fillColor] (243.63,198.70) rectangle (252.32,207.40);
\definecolor{fillColor}{RGB}{30,118,87}

\path[fill=fillColor] (243.63,207.40) rectangle (252.32,216.10);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (243.63,224.79) rectangle (252.32,233.49);

\path[fill=fillColor] (243.63,216.10) rectangle (252.32,224.79);

\path[fill=fillColor] (243.63,233.49) rectangle (252.32,242.18);
\definecolor{fillColor}{RGB}{15,109,89}

\path[fill=fillColor] (243.63,242.18) rectangle (252.32,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (243.63,259.58) rectangle (252.32,268.27);

\path[fill=fillColor] (243.63,250.88) rectangle (252.32,259.58);

\path[fill=fillColor] (243.63,268.27) rectangle (252.32,276.97);

\path[fill=fillColor] (243.63,276.97) rectangle (252.32,285.66);

\path[fill=fillColor] (243.63,285.66) rectangle (252.32,294.36);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (243.63,294.36) rectangle (252.32,303.06);
\definecolor{fillColor}{RGB}{28,116,87}

\path[fill=fillColor] (243.63,303.06) rectangle (252.32,311.75);
\definecolor{fillColor}{RGB}{53,140,79}

\path[fill=fillColor] (252.32,163.92) rectangle (261.02,172.62);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,172.62) rectangle (261.02,181.31);

\path[fill=fillColor] (252.32,190.01) rectangle (261.02,198.70);

\path[fill=fillColor] (252.32,181.31) rectangle (261.02,190.01);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (252.32,198.70) rectangle (261.02,207.40);
\definecolor{fillColor}{RGB}{62,151,74}

\path[fill=fillColor] (252.32,207.40) rectangle (261.02,216.10);
\definecolor{fillColor}{RGB}{26,115,88}

\path[fill=fillColor] (252.32,224.79) rectangle (261.02,233.49);
\definecolor{fillColor}{RGB}{45,131,82}

\path[fill=fillColor] (252.32,216.10) rectangle (261.02,224.79);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (252.32,233.49) rectangle (261.02,242.18);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (252.32,242.18) rectangle (261.02,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,259.58) rectangle (261.02,268.27);
\definecolor{fillColor}{RGB}{45,131,82}

\path[fill=fillColor] (252.32,250.88) rectangle (261.02,259.58);
\definecolor{fillColor}{RGB}{59,147,76}

\path[fill=fillColor] (252.32,268.27) rectangle (261.02,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,276.97) rectangle (261.02,285.66);

\path[fill=fillColor] (252.32,285.66) rectangle (261.02,294.36);
\definecolor{fillColor}{RGB}{237,144,13}

\path[fill=fillColor] (252.32,294.36) rectangle (261.02,303.06);
\definecolor{fillColor}{RGB}{28,116,87}

\path[fill=fillColor] (252.32,303.06) rectangle (261.02,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (261.02,163.92) rectangle (269.71,172.62);

\path[fill=fillColor] (261.02,172.62) rectangle (269.71,181.31);

\path[fill=fillColor] (261.02,190.01) rectangle (269.71,198.70);

\path[fill=fillColor] (261.02,181.31) rectangle (269.71,190.01);
\definecolor{fillColor}{RGB}{18,111,89}

\path[fill=fillColor] (261.02,198.70) rectangle (269.71,207.40);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (261.02,207.40) rectangle (269.71,216.10);

\path[fill=fillColor] (261.02,224.79) rectangle (269.71,233.49);

\path[fill=fillColor] (261.02,216.10) rectangle (269.71,224.79);

\path[fill=fillColor] (261.02,233.49) rectangle (269.71,242.18);

\path[fill=fillColor] (261.02,242.18) rectangle (269.71,250.88);

\path[fill=fillColor] (261.02,259.58) rectangle (269.71,268.27);

\path[fill=fillColor] (261.02,250.88) rectangle (269.71,259.58);

\path[fill=fillColor] (261.02,268.27) rectangle (269.71,276.97);

\path[fill=fillColor] (261.02,276.97) rectangle (269.71,285.66);

\path[fill=fillColor] (261.02,285.66) rectangle (269.71,294.36);
\definecolor{fillColor}{RGB}{172,155,46}

\path[fill=fillColor] (261.02,294.36) rectangle (269.71,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (261.02,303.06) rectangle (269.71,311.75);
\definecolor{fillColor}{RGB}{84,159,68}

\path[fill=fillColor] (269.71,163.92) rectangle (278.41,172.62);
\definecolor{fillColor}{RGB}{149,157,53}

\path[fill=fillColor] (269.71,172.62) rectangle (278.41,181.31);
\definecolor{fillColor}{RGB}{249,140,8}

\path[fill=fillColor] (269.71,190.01) rectangle (278.41,198.70);

\path[fill=fillColor] (269.71,181.31) rectangle (278.41,190.01);
\definecolor{fillColor}{RGB}{161,156,49}

\path[fill=fillColor] (269.71,198.70) rectangle (278.41,207.40);
\definecolor{fillColor}{RGB}{223,147,23}

\path[fill=fillColor] (269.71,207.40) rectangle (278.41,216.10);
\definecolor{fillColor}{RGB}{249,140,8}

\path[fill=fillColor] (269.71,224.79) rectangle (278.41,233.49);

\path[fill=fillColor] (269.71,216.10) rectangle (278.41,224.79);
\definecolor{fillColor}{RGB}{161,156,49}

\path[fill=fillColor] (269.71,233.49) rectangle (278.41,242.18);
\definecolor{fillColor}{RGB}{236,144,52}

\path[fill=fillColor] (269.71,242.18) rectangle (278.41,250.88);
\definecolor{fillColor}{RGB}{223,147,78}

\path[fill=fillColor] (269.71,259.58) rectangle (278.41,268.27);
\definecolor{fillColor}{RGB}{236,144,52}

\path[fill=fillColor] (269.71,250.88) rectangle (278.41,259.58);
\definecolor{fillColor}{RGB}{223,147,23}

\path[fill=fillColor] (269.71,268.27) rectangle (278.41,276.97);

\path[fill=fillColor] (269.71,276.97) rectangle (278.41,285.66);
\definecolor{fillColor}{RGB}{189,153,39}

\path[fill=fillColor] (269.71,285.66) rectangle (278.41,294.36);
\definecolor{fillColor}{RGB}{194,153,121}

\path[fill=fillColor] (269.71,294.36) rectangle (278.41,303.06);
\definecolor{fillColor}{RGB}{130,158,58}

\path[fill=fillColor] (269.71,303.06) rectangle (278.41,311.75);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (278.41,163.92) rectangle (287.10,172.62);
\definecolor{fillColor}{RGB}{179,154,43}

\path[fill=fillColor] (278.41,172.62) rectangle (287.10,181.31);
\definecolor{fillColor}{RGB}{169,155,47}

\path[fill=fillColor] (278.41,190.01) rectangle (287.10,198.70);

\path[fill=fillColor] (278.41,181.31) rectangle (287.10,190.01);
\definecolor{fillColor}{RGB}{242,142,8}

\path[fill=fillColor] (278.41,198.70) rectangle (287.10,207.40);
\definecolor{fillColor}{RGB}{172,156,144}

\path[fill=fillColor] (278.41,207.40) rectangle (287.10,216.10);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (278.41,224.79) rectangle (287.10,233.49);
\definecolor{fillColor}{RGB}{179,154,43}

\path[fill=fillColor] (278.41,216.10) rectangle (287.10,224.79);
\definecolor{fillColor}{RGB}{242,142,8}

\path[fill=fillColor] (278.41,233.49) rectangle (287.10,242.18);
\definecolor{fillColor}{RGB}{229,146,67}

\path[fill=fillColor] (278.41,242.18) rectangle (287.10,250.88);
\definecolor{fillColor}{RGB}{231,145,64}

\path[fill=fillColor] (278.41,259.58) rectangle (287.10,268.27);
\definecolor{fillColor}{RGB}{179,154,43}

\path[fill=fillColor] (278.41,250.88) rectangle (287.10,259.58);
\definecolor{fillColor}{RGB}{246,141,4}

\path[fill=fillColor] (278.41,268.27) rectangle (287.10,276.97);
\definecolor{fillColor}{RGB}{243,142,7}

\path[fill=fillColor] (278.41,276.97) rectangle (287.10,285.66);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (278.41,285.66) rectangle (287.10,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (278.41,294.36) rectangle (287.10,303.06);
\definecolor{fillColor}{RGB}{155,156,51}

\path[fill=fillColor] (278.41,303.06) rectangle (287.10,311.75);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (287.10,163.92) rectangle (295.80,172.62);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (287.10,172.62) rectangle (295.80,181.31);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,190.01) rectangle (295.80,198.70);

\path[fill=fillColor] (287.10,181.31) rectangle (295.80,190.01);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (287.10,198.70) rectangle (295.80,207.40);

\path[fill=fillColor] (287.10,207.40) rectangle (295.80,216.10);

\path[fill=fillColor] (287.10,224.79) rectangle (295.80,233.49);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (287.10,216.10) rectangle (295.80,224.79);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (287.10,233.49) rectangle (295.80,242.18);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (287.10,242.18) rectangle (295.80,250.88);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (287.10,259.58) rectangle (295.80,268.27);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (287.10,250.88) rectangle (295.80,259.58);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (287.10,268.27) rectangle (295.80,276.97);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,276.97) rectangle (295.80,285.66);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (287.10,285.66) rectangle (295.80,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (287.10,294.36) rectangle (295.80,303.06);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,303.06) rectangle (295.80,311.75);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (295.80,163.92) rectangle (304.50,172.62);
\definecolor{fillColor}{RGB}{221,147,25}

\path[fill=fillColor] (295.80,172.62) rectangle (304.50,181.31);
\definecolor{fillColor}{RGB}{244,142,31}

\path[fill=fillColor] (295.80,190.01) rectangle (304.50,198.70);

\path[fill=fillColor] (295.80,181.31) rectangle (304.50,190.01);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (295.80,198.70) rectangle (304.50,207.40);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (295.80,207.40) rectangle (304.50,216.10);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (295.80,224.79) rectangle (304.50,233.49);
\definecolor{fillColor}{RGB}{216,149,90}

\path[fill=fillColor] (295.80,216.10) rectangle (304.50,224.79);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (295.80,233.49) rectangle (304.50,242.18);
\definecolor{fillColor}{RGB}{216,148,27}

\path[fill=fillColor] (295.80,242.18) rectangle (304.50,250.88);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (295.80,259.58) rectangle (304.50,268.27);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (295.80,250.88) rectangle (304.50,259.58);
\definecolor{fillColor}{RGB}{149,157,53}

\path[fill=fillColor] (295.80,268.27) rectangle (304.50,276.97);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (295.80,276.97) rectangle (304.50,285.66);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (295.80,285.66) rectangle (304.50,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (295.80,294.36) rectangle (304.50,303.06);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (295.80,303.06) rectangle (304.50,311.75);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (304.50,163.92) rectangle (313.19,172.62);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (304.50,172.62) rectangle (313.19,181.31);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (304.50,190.01) rectangle (313.19,198.70);

\path[fill=fillColor] (304.50,181.31) rectangle (313.19,190.01);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (304.50,198.70) rectangle (313.19,207.40);
\definecolor{fillColor}{RGB}{120,158,60}

\path[fill=fillColor] (304.50,207.40) rectangle (313.19,216.10);
\definecolor{fillColor}{RGB}{239,143,46}

\path[fill=fillColor] (304.50,224.79) rectangle (313.19,233.49);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (304.50,216.10) rectangle (313.19,224.79);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (304.50,233.49) rectangle (313.19,242.18);
\definecolor{fillColor}{RGB}{53,140,78}

\path[fill=fillColor] (304.50,242.18) rectangle (313.19,250.88);
\definecolor{fillColor}{RGB}{239,143,46}

\path[fill=fillColor] (304.50,259.58) rectangle (313.19,268.27);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (304.50,250.88) rectangle (313.19,259.58);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (304.50,268.27) rectangle (313.19,276.97);
\definecolor{fillColor}{RGB}{59,147,76}

\path[fill=fillColor] (304.50,276.97) rectangle (313.19,285.66);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (304.50,285.66) rectangle (313.19,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (304.50,294.36) rectangle (313.19,303.06);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (304.50,303.06) rectangle (313.19,311.75);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (313.19,163.92) rectangle (321.89,172.62);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (313.19,172.62) rectangle (321.89,181.31);
\definecolor{fillColor}{RGB}{224,147,23}

\path[fill=fillColor] (313.19,190.01) rectangle (321.89,198.70);

\path[fill=fillColor] (313.19,181.31) rectangle (321.89,190.01);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (313.19,198.70) rectangle (321.89,207.40);
\definecolor{fillColor}{RGB}{223,148,79}

\path[fill=fillColor] (313.19,207.40) rectangle (321.89,216.10);
\definecolor{fillColor}{RGB}{224,147,23}

\path[fill=fillColor] (313.19,224.79) rectangle (321.89,233.49);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (313.19,216.10) rectangle (321.89,224.79);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (313.19,233.49) rectangle (321.89,242.18);
\definecolor{fillColor}{RGB}{223,148,79}

\path[fill=fillColor] (313.19,242.18) rectangle (321.89,250.88);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (313.19,259.58) rectangle (321.89,268.27);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (313.19,250.88) rectangle (321.89,259.58);

\path[fill=fillColor] (313.19,268.27) rectangle (321.89,276.97);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (313.19,276.97) rectangle (321.89,285.66);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (313.19,285.66) rectangle (321.89,294.36);
\definecolor{fillColor}{RGB}{49,135,81}

\path[fill=fillColor] (313.19,294.36) rectangle (321.89,303.06);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (313.19,303.06) rectangle (321.89,311.75);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (321.89,163.92) rectangle (330.58,172.62);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (321.89,172.62) rectangle (330.58,181.31);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (321.89,190.01) rectangle (330.58,198.70);

\path[fill=fillColor] (321.89,181.31) rectangle (330.58,190.01);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (321.89,198.70) rectangle (330.58,207.40);
\definecolor{fillColor}{RGB}{210,150,98}

\path[fill=fillColor] (321.89,207.40) rectangle (330.58,216.10);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (321.89,224.79) rectangle (330.58,233.49);

\path[fill=fillColor] (321.89,216.10) rectangle (330.58,224.79);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (321.89,233.49) rectangle (330.58,242.18);
\definecolor{fillColor}{RGB}{191,154,124}

\path[fill=fillColor] (321.89,242.18) rectangle (330.58,250.88);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (321.89,259.58) rectangle (330.58,268.27);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (321.89,250.88) rectangle (330.58,259.58);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (321.89,268.27) rectangle (330.58,276.97);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (321.89,276.97) rectangle (330.58,285.66);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (321.89,285.66) rectangle (330.58,294.36);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (321.89,294.36) rectangle (330.58,303.06);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (321.89,303.06) rectangle (330.58,311.75);
\definecolor{fillColor}{RGB}{233,144,16}

\path[fill=fillColor] (330.58,163.92) rectangle (339.28,172.62);
\definecolor{fillColor}{RGB}{241,143,41}

\path[fill=fillColor] (330.58,172.62) rectangle (339.28,181.31);
\definecolor{fillColor}{RGB}{240,143,10}

\path[fill=fillColor] (330.58,190.01) rectangle (339.28,198.70);
\definecolor{fillColor}{RGB}{208,150,31}

\path[fill=fillColor] (330.58,181.31) rectangle (339.28,190.01);
\definecolor{fillColor}{RGB}{213,150,94}

\path[fill=fillColor] (330.58,198.70) rectangle (339.28,207.40);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (330.58,207.40) rectangle (339.28,216.10);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (330.58,224.79) rectangle (339.28,233.49);
\definecolor{fillColor}{RGB}{170,155,46}

\path[fill=fillColor] (330.58,216.10) rectangle (339.28,224.79);
\definecolor{fillColor}{RGB}{242,142,36}

\path[fill=fillColor] (330.58,233.49) rectangle (339.28,242.18);
\definecolor{fillColor}{RGB}{223,147,78}

\path[fill=fillColor] (330.58,242.18) rectangle (339.28,250.88);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (330.58,259.58) rectangle (339.28,268.27);
\definecolor{fillColor}{RGB}{123,158,60}

\path[fill=fillColor] (330.58,250.88) rectangle (339.28,259.58);
\definecolor{fillColor}{RGB}{194,153,121}

\path[fill=fillColor] (330.58,268.27) rectangle (339.28,276.97);
\definecolor{fillColor}{RGB}{134,158,57}

\path[fill=fillColor] (330.58,276.97) rectangle (339.28,285.66);
\definecolor{fillColor}{RGB}{170,155,46}

\path[fill=fillColor] (330.58,285.66) rectangle (339.28,294.36);
\definecolor{fillColor}{RGB}{220,147,25}

\path[fill=fillColor] (330.58,294.36) rectangle (339.28,303.06);
\definecolor{fillColor}{RGB}{234,145,57}

\path[fill=fillColor] (330.58,303.06) rectangle (339.28,311.75);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,175.54) -- (136.35,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,178.39) -- (136.35,175.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,192.93) -- (136.35,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,195.78) -- (136.35,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,184.23) -- (136.35,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,187.09) -- (136.35,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,279.89) -- (136.35,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,282.74) -- (136.35,279.89);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (134.93,292.23) --
	(136.85,288.90) --
	(133.01,288.90) --
	cycle;

\path[fill=fillColor] (143.62,168.27) circle (  1.43);

\path[fill=fillColor] (143.62,176.97) circle (  1.43);

\path[fill=fillColor] (143.62,194.36) circle (  1.43);

\path[fill=fillColor] (143.62,185.66) circle (  1.43);

\path[fill=fillColor] (143.62,203.05) circle (  1.43);

\path[fill=fillColor] (143.62,211.75) circle (  1.43);

\path[fill=fillColor] (143.62,229.14) circle (  1.43);

\path[fill=fillColor] (143.62,220.44) circle (  1.43);

\path[fill=fillColor] (143.62,237.84) circle (  1.43);

\path[fill=fillColor] (143.62,246.53) circle (  1.43);

\path[fill=fillColor] (143.62,263.92) circle (  1.43);

\path[fill=fillColor] (143.62,255.23) circle (  1.43);

\path[fill=fillColor] (143.62,272.62) circle (  1.43);

\path[fill=fillColor] (143.62,281.32) circle (  1.43);

\path[fill=fillColor] (143.62,290.01) circle (  1.43);

\path[fill=fillColor] (143.62,307.40) circle (  1.43);

\path[fill=fillColor] (152.32,168.27) circle (  1.43);

\path[fill=fillColor] (152.32,176.97) circle (  1.43);

\path[fill=fillColor] (152.32,194.36) circle (  1.43);

\path[fill=fillColor] (152.32,185.66) circle (  1.43);

\path[fill=fillColor] (152.32,203.05) circle (  1.43);

\path[fill=fillColor] (152.32,211.75) circle (  1.43);

\path[fill=fillColor] (152.32,229.14) circle (  1.43);

\path[fill=fillColor] (152.32,220.44) circle (  1.43);

\path[fill=fillColor] (152.32,237.84) circle (  1.43);

\path[fill=fillColor] (152.32,246.53) circle (  1.43);

\path[fill=fillColor] (152.32,263.92) circle (  1.43);

\path[fill=fillColor] (152.32,255.23) circle (  1.43);

\path[fill=fillColor] (152.32,272.62) circle (  1.43);

\path[fill=fillColor] (152.32,281.32) circle (  1.43);

\path[fill=fillColor] (152.32,290.01) circle (  1.43);

\path[fill=fillColor] (152.32,307.40) circle (  1.43);

\path[fill=fillColor] (161.01,168.27) circle (  1.43);

\path[fill=fillColor] (161.01,176.97) circle (  1.43);

\path[fill=fillColor] (161.01,194.36) circle (  1.43);

\path[fill=fillColor] (161.01,185.66) circle (  1.43);

\path[fill=fillColor] (161.01,203.05) circle (  1.43);

\path[fill=fillColor] (161.01,211.75) circle (  1.43);

\path[fill=fillColor] (161.01,229.14) circle (  1.43);

\path[fill=fillColor] (161.01,220.44) circle (  1.43);

\path[fill=fillColor] (161.01,237.84) circle (  1.43);

\path[fill=fillColor] (161.01,246.53) circle (  1.43);

\path[fill=fillColor] (161.01,263.92) circle (  1.43);

\path[fill=fillColor] (161.01,255.23) circle (  1.43);

\path[fill=fillColor] (161.01,272.62) circle (  1.43);

\path[fill=fillColor] (161.01,281.32) circle (  1.43);

\path[fill=fillColor] (161.01,290.01) circle (  1.43);

\path[fill=fillColor] (161.01,307.40) circle (  1.43);

\path[fill=fillColor] (169.71,168.27) circle (  1.43);

\path[fill=fillColor] (169.71,176.97) circle (  1.43);

\path[fill=fillColor] (169.71,194.36) circle (  1.43);

\path[fill=fillColor] (169.71,185.66) circle (  1.43);

\path[fill=fillColor] (169.71,203.05) circle (  1.43);

\path[fill=fillColor] (169.71,211.75) circle (  1.43);

\path[fill=fillColor] (169.71,229.14) circle (  1.43);

\path[fill=fillColor] (169.71,220.44) circle (  1.43);

\path[fill=fillColor] (169.71,237.84) circle (  1.43);

\path[fill=fillColor] (169.71,246.53) circle (  1.43);

\path[fill=fillColor] (169.71,263.92) circle (  1.43);

\path[fill=fillColor] (169.71,255.23) circle (  1.43);

\path[fill=fillColor] (169.71,272.62) circle (  1.43);

\path[fill=fillColor] (169.71,281.32) circle (  1.43);

\path[fill=fillColor] (169.71,290.01) circle (  1.43);

\path[fill=fillColor] (169.71,307.40) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,166.84) -- (179.83,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,169.70) -- (179.83,166.84);

\path[fill=fillColor] (178.41,179.18) --
	(180.33,175.86) --
	(176.48,175.86) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,192.93) -- (179.83,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,195.78) -- (179.83,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,184.23) -- (179.83,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,187.09) -- (179.83,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,210.32) -- (179.83,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,213.18) -- (179.83,210.32);

\path[fill=fillColor] (178.41,222.66) --
	(180.33,219.34) --
	(176.48,219.34) --
	cycle;

\path[fill=fillColor] (178.41,257.45) --
	(180.33,254.12) --
	(176.48,254.12) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,271.19) -- (179.83,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,274.05) -- (179.83,271.19);

\path[fill=fillColor] (178.41,283.53) --
	(180.33,280.21) --
	(176.48,280.21) --
	cycle;

\path[fill=fillColor] (178.41,292.23) --
	(180.33,288.90) --
	(176.48,288.90) --
	cycle;

\path[fill=fillColor] (187.10,170.49) --
	(189.02,167.16) --
	(185.18,167.16) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,175.54) -- (188.53,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,178.39) -- (188.53,175.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,192.93) -- (188.53,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,195.78) -- (188.53,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,184.23) -- (188.53,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,187.09) -- (188.53,184.23);

\path[fill=fillColor] (187.10,203.05) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,210.32) -- (188.53,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,213.18) -- (188.53,210.32);

\path[fill=fillColor] (187.10,231.36) --
	(189.02,228.03) --
	(185.18,228.03) --
	cycle;

\path[fill=fillColor] (187.10,222.66) --
	(189.02,219.34) --
	(185.18,219.34) --
	cycle;

\path[fill=fillColor] (187.10,237.84) circle (  1.43);

\path[fill=fillColor] (187.10,266.14) --
	(189.02,262.81) --
	(185.18,262.81) --
	cycle;

\path[fill=fillColor] (187.10,257.45) --
	(189.02,254.12) --
	(185.18,254.12) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,271.19) -- (188.53,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,274.05) -- (188.53,271.19);

\path[fill=fillColor] (187.10,281.32) circle (  1.43);

\path[fill=fillColor] (187.10,292.23) --
	(189.02,288.90) --
	(185.18,288.90) --
	cycle;

\path[fill=fillColor] (187.10,309.62) --
	(189.02,306.29) --
	(185.18,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.07,245.11) -- (205.92,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.07,247.96) -- (205.92,245.11);

\path[fill=fillColor] (204.49,300.93) --
	(206.42,297.60) --
	(202.57,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (211.76,297.28) -- (214.62,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (211.76,300.13) -- (214.62,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,279.89) -- (232.01,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,282.74) -- (232.01,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,288.58) -- (232.01,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,291.44) -- (232.01,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,201.63) -- (240.70,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,204.48) -- (240.70,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,227.71) -- (240.70,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,230.57) -- (240.70,227.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,236.41) -- (240.70,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,239.26) -- (240.70,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,262.50) -- (240.70,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,265.35) -- (240.70,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,305.98) -- (240.70,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,308.83) -- (240.70,305.98);

\path[fill=fillColor] (247.97,168.27) circle (  1.43);

\path[fill=fillColor] (247.97,176.97) circle (  1.43);

\path[fill=fillColor] (247.97,196.58) --
	(249.89,193.25) --
	(246.05,193.25) --
	cycle;

\path[fill=fillColor] (247.97,187.88) --
	(249.89,184.55) --
	(246.05,184.55) --
	cycle;

\path[fill=fillColor] (247.97,203.05) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,210.32) -- (249.40,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,213.18) -- (249.40,210.32);

\path[fill=fillColor] (247.97,231.36) --
	(249.89,228.03) --
	(246.05,228.03) --
	cycle;

\path[fill=fillColor] (247.97,222.66) --
	(249.89,219.34) --
	(246.05,219.34) --
	cycle;

\path[fill=fillColor] (247.97,237.84) circle (  1.43);

\path[fill=fillColor] (247.97,248.75) --
	(249.89,245.42) --
	(246.05,245.42) --
	cycle;

\path[fill=fillColor] (247.97,266.14) --
	(249.89,262.81) --
	(246.05,262.81) --
	cycle;

\path[fill=fillColor] (247.97,257.45) --
	(249.89,254.12) --
	(246.05,254.12) --
	cycle;

\path[fill=fillColor] (247.97,272.62) circle (  1.43);

\path[fill=fillColor] (247.97,281.32) circle (  1.43);

\path[fill=fillColor] (247.97,292.23) --
	(249.89,288.90) --
	(246.05,288.90) --
	cycle;

\path[fill=fillColor] (247.97,309.62) --
	(249.89,306.29) --
	(246.05,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,166.84) -- (258.10,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,169.70) -- (258.10,166.84);

\path[fill=fillColor] (256.67,179.18) --
	(258.59,175.86) --
	(254.75,175.86) --
	cycle;

\path[fill=fillColor] (256.67,196.58) --
	(258.59,193.25) --
	(254.75,193.25) --
	cycle;

\path[fill=fillColor] (256.67,187.88) --
	(258.59,184.55) --
	(254.75,184.55) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,201.63) -- (258.10,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,204.48) -- (258.10,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,210.32) -- (258.10,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,213.18) -- (258.10,210.32);

\path[fill=fillColor] (256.67,231.36) --
	(258.59,228.03) --
	(254.75,228.03) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,219.02) -- (258.10,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,221.87) -- (258.10,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,236.41) -- (258.10,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,239.26) -- (258.10,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,245.11) -- (258.10,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,247.96) -- (258.10,245.11);

\path[fill=fillColor] (256.67,266.14) --
	(258.59,262.81) --
	(254.75,262.81) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,253.80) -- (258.10,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,256.65) -- (258.10,253.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,271.19) -- (258.10,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,274.05) -- (258.10,271.19);

\path[fill=fillColor] (256.67,281.32) circle (  1.43);

\path[fill=fillColor] (256.67,290.01) circle (  1.43);

\path[fill=fillColor] (256.67,309.62) --
	(258.59,306.29) --
	(254.75,306.29) --
	cycle;

\path[fill=fillColor] (265.36,168.27) circle (  1.43);

\path[fill=fillColor] (265.36,179.18) --
	(267.29,175.86) --
	(263.44,175.86) --
	cycle;

\path[fill=fillColor] (265.36,196.58) --
	(267.29,193.25) --
	(263.44,193.25) --
	cycle;

\path[fill=fillColor] (265.36,185.66) circle (  1.43);

\path[fill=fillColor] (265.36,205.27) --
	(267.29,201.94) --
	(263.44,201.94) --
	cycle;

\path[fill=fillColor] (265.36,213.97) --
	(267.29,210.64) --
	(263.44,210.64) --
	cycle;

\path[fill=fillColor] (265.36,229.14) circle (  1.43);

\path[fill=fillColor] (265.36,222.66) --
	(267.29,219.34) --
	(263.44,219.34) --
	cycle;

\path[fill=fillColor] (265.36,240.05) --
	(267.29,236.73) --
	(263.44,236.73) --
	cycle;

\path[fill=fillColor] (265.36,246.53) circle (  1.43);

\path[fill=fillColor] (265.36,263.92) circle (  1.43);

\path[fill=fillColor] (265.36,257.45) --
	(267.29,254.12) --
	(263.44,254.12) --
	cycle;

\path[fill=fillColor] (265.36,272.62) circle (  1.43);

\path[fill=fillColor] (265.36,281.32) circle (  1.43);

\path[fill=fillColor] (265.36,290.01) circle (  1.43);

\path[fill=fillColor] (265.36,309.62) --
	(267.29,306.29) --
	(263.44,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,166.84) -- (275.49,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,169.70) -- (275.49,166.84);

\path[fill=fillColor] (282.76,298.71) circle (  1.43);

\path[fill=fillColor] (291.45,298.71) circle (  1.43);

\path[fill=fillColor] (300.15,298.71) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,245.11) -- (310.27,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,247.96) -- (310.27,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,279.89) -- (310.27,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,282.74) -- (310.27,279.89);

\path[fill=fillColor] (308.84,300.93) --
	(310.77,297.60) --
	(306.92,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (316.11,288.58) -- (318.97,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (316.11,291.44) -- (318.97,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (316.11,297.28) -- (318.97,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (316.11,300.13) -- (318.97,297.28);
\end{scope}
\begin{scope}
\path[clip] (345.65,318.12) rectangle (556.09,467.69);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,323.34) --
	(556.09,323.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,332.03) --
	(556.09,332.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,340.73) --
	(556.09,340.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,349.43) --
	(556.09,349.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,358.12) --
	(556.09,358.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,366.82) --
	(556.09,366.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,375.51) --
	(556.09,375.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,384.21) --
	(556.09,384.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,392.90) --
	(556.09,392.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,401.60) --
	(556.09,401.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,410.30) --
	(556.09,410.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,418.99) --
	(556.09,418.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,427.69) --
	(556.09,427.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,436.38) --
	(556.09,436.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,445.08) --
	(556.09,445.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,453.78) --
	(556.09,453.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,462.47) --
	(556.09,462.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.87,318.12) --
	(350.87,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (359.56,318.12) --
	(359.56,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.26,318.12) --
	(368.26,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (376.95,318.12) --
	(376.95,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (385.65,318.12) --
	(385.65,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (394.35,318.12) --
	(394.35,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (403.04,318.12) --
	(403.04,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (411.74,318.12) --
	(411.74,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (420.43,318.12) --
	(420.43,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (429.13,318.12) --
	(429.13,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (437.83,318.12) --
	(437.83,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (446.52,318.12) --
	(446.52,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (455.22,318.12) --
	(455.22,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (463.91,318.12) --
	(463.91,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (472.61,318.12) --
	(472.61,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (481.30,318.12) --
	(481.30,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (490.00,318.12) --
	(490.00,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.70,318.12) --
	(498.70,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (507.39,318.12) --
	(507.39,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (516.09,318.12) --
	(516.09,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (524.78,318.12) --
	(524.78,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (533.48,318.12) --
	(533.48,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (542.18,318.12) --
	(542.18,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (550.87,318.12) --
	(550.87,467.69);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (346.52,318.99) rectangle (355.21,327.69);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (346.52,327.69) rectangle (355.21,336.38);

\path[fill=fillColor] (346.52,345.08) rectangle (355.21,353.77);

\path[fill=fillColor] (346.52,336.38) rectangle (355.21,345.08);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (346.52,353.77) rectangle (355.21,362.47);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (346.52,362.47) rectangle (355.21,371.17);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (346.52,379.86) rectangle (355.21,388.56);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (346.52,371.17) rectangle (355.21,379.86);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (346.52,388.56) rectangle (355.21,397.25);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (346.52,397.25) rectangle (355.21,405.95);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (346.52,414.64) rectangle (355.21,423.34);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (346.52,405.95) rectangle (355.21,414.64);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (346.52,423.34) rectangle (355.21,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (346.52,432.04) rectangle (355.21,440.73);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (346.52,440.73) rectangle (355.21,449.43);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (346.52,449.43) rectangle (355.21,458.12);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (346.52,458.12) rectangle (355.21,466.82);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (355.21,318.99) rectangle (363.91,327.69);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (355.21,327.69) rectangle (363.91,336.38);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (355.21,345.08) rectangle (363.91,353.77);

\path[fill=fillColor] (355.21,336.38) rectangle (363.91,345.08);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (355.21,353.77) rectangle (363.91,362.47);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (355.21,362.47) rectangle (363.91,371.17);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (355.21,379.86) rectangle (363.91,388.56);

\path[fill=fillColor] (355.21,371.17) rectangle (363.91,379.86);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (355.21,388.56) rectangle (363.91,397.25);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (355.21,397.25) rectangle (363.91,405.95);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (355.21,414.64) rectangle (363.91,423.34);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (355.21,405.95) rectangle (363.91,414.64);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (355.21,423.34) rectangle (363.91,432.04);
\definecolor{fillColor}{RGB}{24,114,88}

\path[fill=fillColor] (355.21,432.04) rectangle (363.91,440.73);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (355.21,440.73) rectangle (363.91,449.43);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (355.21,449.43) rectangle (363.91,458.12);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (355.21,458.12) rectangle (363.91,466.82);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (363.91,318.99) rectangle (372.61,327.69);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (363.91,327.69) rectangle (372.61,336.38);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,345.08) rectangle (372.61,353.77);

\path[fill=fillColor] (363.91,336.38) rectangle (372.61,345.08);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (363.91,353.77) rectangle (372.61,362.47);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,362.47) rectangle (372.61,371.17);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (363.91,379.86) rectangle (372.61,388.56);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,371.17) rectangle (372.61,379.86);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (363.91,388.56) rectangle (372.61,397.25);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,397.25) rectangle (372.61,405.95);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (363.91,414.64) rectangle (372.61,423.34);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (363.91,405.95) rectangle (372.61,414.64);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,423.34) rectangle (372.61,432.04);

\path[fill=fillColor] (363.91,432.04) rectangle (372.61,440.73);

\path[fill=fillColor] (363.91,440.73) rectangle (372.61,449.43);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (363.91,449.43) rectangle (372.61,458.12);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (363.91,458.12) rectangle (372.61,466.82);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (372.61,318.99) rectangle (381.30,327.69);

\path[fill=fillColor] (372.61,327.69) rectangle (381.30,336.38);

\path[fill=fillColor] (372.61,345.08) rectangle (381.30,353.77);

\path[fill=fillColor] (372.61,336.38) rectangle (381.30,345.08);

\path[fill=fillColor] (372.61,353.77) rectangle (381.30,362.47);

\path[fill=fillColor] (372.61,362.47) rectangle (381.30,371.17);

\path[fill=fillColor] (372.61,379.86) rectangle (381.30,388.56);

\path[fill=fillColor] (372.61,371.17) rectangle (381.30,379.86);

\path[fill=fillColor] (372.61,388.56) rectangle (381.30,397.25);

\path[fill=fillColor] (372.61,397.25) rectangle (381.30,405.95);

\path[fill=fillColor] (372.61,414.64) rectangle (381.30,423.34);

\path[fill=fillColor] (372.61,405.95) rectangle (381.30,414.64);

\path[fill=fillColor] (372.61,423.34) rectangle (381.30,432.04);

\path[fill=fillColor] (372.61,432.04) rectangle (381.30,440.73);

\path[fill=fillColor] (372.61,440.73) rectangle (381.30,449.43);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (372.61,449.43) rectangle (381.30,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (372.61,458.12) rectangle (381.30,466.82);

\path[fill=fillColor] (381.30,318.99) rectangle (390.00,327.69);

\path[fill=fillColor] (381.30,327.69) rectangle (390.00,336.38);

\path[fill=fillColor] (381.30,345.08) rectangle (390.00,353.77);

\path[fill=fillColor] (381.30,336.38) rectangle (390.00,345.08);

\path[fill=fillColor] (381.30,353.77) rectangle (390.00,362.47);

\path[fill=fillColor] (381.30,362.47) rectangle (390.00,371.17);

\path[fill=fillColor] (381.30,379.86) rectangle (390.00,388.56);

\path[fill=fillColor] (381.30,371.17) rectangle (390.00,379.86);

\path[fill=fillColor] (381.30,388.56) rectangle (390.00,397.25);

\path[fill=fillColor] (381.30,397.25) rectangle (390.00,405.95);

\path[fill=fillColor] (381.30,414.64) rectangle (390.00,423.34);

\path[fill=fillColor] (381.30,405.95) rectangle (390.00,414.64);

\path[fill=fillColor] (381.30,423.34) rectangle (390.00,432.04);

\path[fill=fillColor] (381.30,432.04) rectangle (390.00,440.73);

\path[fill=fillColor] (381.30,440.73) rectangle (390.00,449.43);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (381.30,449.43) rectangle (390.00,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (381.30,458.12) rectangle (390.00,466.82);

\path[fill=fillColor] (390.00,318.99) rectangle (398.69,327.69);

\path[fill=fillColor] (390.00,327.69) rectangle (398.69,336.38);

\path[fill=fillColor] (390.00,345.08) rectangle (398.69,353.77);

\path[fill=fillColor] (390.00,336.38) rectangle (398.69,345.08);

\path[fill=fillColor] (390.00,353.77) rectangle (398.69,362.47);

\path[fill=fillColor] (390.00,362.47) rectangle (398.69,371.17);

\path[fill=fillColor] (390.00,379.86) rectangle (398.69,388.56);

\path[fill=fillColor] (390.00,371.17) rectangle (398.69,379.86);

\path[fill=fillColor] (390.00,388.56) rectangle (398.69,397.25);

\path[fill=fillColor] (390.00,397.25) rectangle (398.69,405.95);

\path[fill=fillColor] (390.00,414.64) rectangle (398.69,423.34);

\path[fill=fillColor] (390.00,405.95) rectangle (398.69,414.64);

\path[fill=fillColor] (390.00,423.34) rectangle (398.69,432.04);

\path[fill=fillColor] (390.00,432.04) rectangle (398.69,440.73);

\path[fill=fillColor] (390.00,440.73) rectangle (398.69,449.43);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (390.00,449.43) rectangle (398.69,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (390.00,458.12) rectangle (398.69,466.82);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (398.69,318.99) rectangle (407.39,327.69);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (398.69,327.69) rectangle (407.39,336.38);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (398.69,345.08) rectangle (407.39,353.77);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (398.69,336.38) rectangle (407.39,345.08);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,353.77) rectangle (407.39,362.47);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (398.69,362.47) rectangle (407.39,371.17);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (398.69,379.86) rectangle (407.39,388.56);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (398.69,371.17) rectangle (407.39,379.86);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,388.56) rectangle (407.39,397.25);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (398.69,397.25) rectangle (407.39,405.95);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,414.64) rectangle (407.39,423.34);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (398.69,405.95) rectangle (407.39,414.64);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (398.69,423.34) rectangle (407.39,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,432.04) rectangle (407.39,440.73);

\path[fill=fillColor] (398.69,440.73) rectangle (407.39,449.43);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (398.69,449.43) rectangle (407.39,458.12);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (398.69,458.12) rectangle (407.39,466.82);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (407.39,318.99) rectangle (416.09,327.69);

\path[fill=fillColor] (407.39,327.69) rectangle (416.09,336.38);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (407.39,345.08) rectangle (416.09,353.77);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (407.39,336.38) rectangle (416.09,345.08);

\path[fill=fillColor] (407.39,353.77) rectangle (416.09,362.47);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (407.39,362.47) rectangle (416.09,371.17);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (407.39,379.86) rectangle (416.09,388.56);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (407.39,371.17) rectangle (416.09,379.86);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (407.39,388.56) rectangle (416.09,397.25);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (407.39,397.25) rectangle (416.09,405.95);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (407.39,414.64) rectangle (416.09,423.34);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (407.39,405.95) rectangle (416.09,414.64);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (407.39,423.34) rectangle (416.09,432.04);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (407.39,432.04) rectangle (416.09,440.73);
\definecolor{fillColor}{RGB}{36,122,85}

\path[fill=fillColor] (407.39,440.73) rectangle (416.09,449.43);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (407.39,449.43) rectangle (416.09,458.12);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (407.39,458.12) rectangle (416.09,466.82);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (416.09,318.99) rectangle (424.78,327.69);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (416.09,327.69) rectangle (424.78,336.38);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (416.09,345.08) rectangle (424.78,353.77);

\path[fill=fillColor] (416.09,336.38) rectangle (424.78,345.08);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (416.09,353.77) rectangle (424.78,362.47);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (416.09,362.47) rectangle (424.78,371.17);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (416.09,379.86) rectangle (424.78,388.56);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (416.09,371.17) rectangle (424.78,379.86);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (416.09,388.56) rectangle (424.78,397.25);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (416.09,397.25) rectangle (424.78,405.95);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (416.09,414.64) rectangle (424.78,423.34);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (416.09,405.95) rectangle (424.78,414.64);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (416.09,423.34) rectangle (424.78,432.04);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (416.09,432.04) rectangle (424.78,440.73);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (416.09,440.73) rectangle (424.78,449.43);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (416.09,449.43) rectangle (424.78,458.12);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (416.09,458.12) rectangle (424.78,466.82);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,318.99) rectangle (433.48,327.69);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (424.78,327.69) rectangle (433.48,336.38);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (424.78,345.08) rectangle (433.48,353.77);

\path[fill=fillColor] (424.78,336.38) rectangle (433.48,345.08);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,353.77) rectangle (433.48,362.47);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,362.47) rectangle (433.48,371.17);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (424.78,379.86) rectangle (433.48,388.56);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (424.78,371.17) rectangle (433.48,379.86);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,388.56) rectangle (433.48,397.25);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (424.78,397.25) rectangle (433.48,405.95);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,414.64) rectangle (433.48,423.34);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (424.78,405.95) rectangle (433.48,414.64);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (424.78,423.34) rectangle (433.48,432.04);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (424.78,432.04) rectangle (433.48,440.73);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (424.78,440.73) rectangle (433.48,449.43);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (424.78,449.43) rectangle (433.48,458.12);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (424.78,458.12) rectangle (433.48,466.82);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (433.48,318.99) rectangle (442.17,327.69);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (433.48,327.69) rectangle (442.17,336.38);

\path[fill=fillColor] (433.48,345.08) rectangle (442.17,353.77);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (433.48,336.38) rectangle (442.17,345.08);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (433.48,353.77) rectangle (442.17,362.47);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (433.48,362.47) rectangle (442.17,371.17);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (433.48,379.86) rectangle (442.17,388.56);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (433.48,371.17) rectangle (442.17,379.86);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (433.48,388.56) rectangle (442.17,397.25);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (433.48,397.25) rectangle (442.17,405.95);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (433.48,414.64) rectangle (442.17,423.34);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (433.48,405.95) rectangle (442.17,414.64);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (433.48,423.34) rectangle (442.17,432.04);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (433.48,432.04) rectangle (442.17,440.73);

\path[fill=fillColor] (433.48,440.73) rectangle (442.17,449.43);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (433.48,449.43) rectangle (442.17,458.12);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (433.48,458.12) rectangle (442.17,466.82);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (442.17,318.99) rectangle (450.87,327.69);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (442.17,327.69) rectangle (450.87,336.38);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (442.17,345.08) rectangle (450.87,353.77);

\path[fill=fillColor] (442.17,336.38) rectangle (450.87,345.08);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (442.17,353.77) rectangle (450.87,362.47);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (442.17,362.47) rectangle (450.87,371.17);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (442.17,379.86) rectangle (450.87,388.56);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (442.17,371.17) rectangle (450.87,379.86);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (442.17,388.56) rectangle (450.87,397.25);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (442.17,397.25) rectangle (450.87,405.95);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (442.17,414.64) rectangle (450.87,423.34);

\path[fill=fillColor] (442.17,405.95) rectangle (450.87,414.64);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (442.17,423.34) rectangle (450.87,432.04);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (442.17,432.04) rectangle (450.87,440.73);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (442.17,440.73) rectangle (450.87,449.43);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (442.17,449.43) rectangle (450.87,458.12);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (442.17,458.12) rectangle (450.87,466.82);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (450.87,318.99) rectangle (459.56,327.69);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (450.87,327.69) rectangle (459.56,336.38);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (450.87,345.08) rectangle (459.56,353.77);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (450.87,336.38) rectangle (459.56,345.08);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (450.87,353.77) rectangle (459.56,362.47);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (450.87,362.47) rectangle (459.56,371.17);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (450.87,379.86) rectangle (459.56,388.56);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (450.87,371.17) rectangle (459.56,379.86);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (450.87,388.56) rectangle (459.56,397.25);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (450.87,397.25) rectangle (459.56,405.95);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (450.87,414.64) rectangle (459.56,423.34);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (450.87,405.95) rectangle (459.56,414.64);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (450.87,423.34) rectangle (459.56,432.04);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (450.87,432.04) rectangle (459.56,440.73);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (450.87,440.73) rectangle (459.56,449.43);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (450.87,449.43) rectangle (459.56,458.12);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (450.87,458.12) rectangle (459.56,466.82);

\path[fill=fillColor] (459.56,318.99) rectangle (468.26,327.69);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (459.56,327.69) rectangle (468.26,336.38);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (459.56,345.08) rectangle (468.26,353.77);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (459.56,336.38) rectangle (468.26,345.08);

\path[fill=fillColor] (459.56,353.77) rectangle (468.26,362.47);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (459.56,362.47) rectangle (468.26,371.17);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (459.56,379.86) rectangle (468.26,388.56);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (459.56,371.17) rectangle (468.26,379.86);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (459.56,388.56) rectangle (468.26,397.25);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (459.56,397.25) rectangle (468.26,405.95);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (459.56,414.64) rectangle (468.26,423.34);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (459.56,405.95) rectangle (468.26,414.64);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (459.56,423.34) rectangle (468.26,432.04);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (459.56,432.04) rectangle (468.26,440.73);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (459.56,440.73) rectangle (468.26,449.43);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (459.56,449.43) rectangle (468.26,458.12);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (459.56,458.12) rectangle (468.26,466.82);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (468.26,318.99) rectangle (476.96,327.69);

\path[fill=fillColor] (468.26,327.69) rectangle (476.96,336.38);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (468.26,345.08) rectangle (476.96,353.77);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (468.26,336.38) rectangle (476.96,345.08);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (468.26,353.77) rectangle (476.96,362.47);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (468.26,362.47) rectangle (476.96,371.17);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (468.26,379.86) rectangle (476.96,388.56);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (468.26,371.17) rectangle (476.96,379.86);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (468.26,388.56) rectangle (476.96,397.25);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (468.26,397.25) rectangle (476.96,405.95);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (468.26,414.64) rectangle (476.96,423.34);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (468.26,405.95) rectangle (476.96,414.64);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (468.26,423.34) rectangle (476.96,432.04);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (468.26,432.04) rectangle (476.96,440.73);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (468.26,440.73) rectangle (476.96,449.43);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (468.26,449.43) rectangle (476.96,458.12);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (468.26,458.12) rectangle (476.96,466.82);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,318.99) rectangle (485.65,327.69);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (476.96,327.69) rectangle (485.65,336.38);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (476.96,345.08) rectangle (485.65,353.77);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,336.38) rectangle (485.65,345.08);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (476.96,353.77) rectangle (485.65,362.47);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (476.96,362.47) rectangle (485.65,371.17);

\path[fill=fillColor] (476.96,379.86) rectangle (485.65,388.56);

\path[fill=fillColor] (476.96,371.17) rectangle (485.65,379.86);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (476.96,388.56) rectangle (485.65,397.25);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (476.96,397.25) rectangle (485.65,405.95);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (476.96,414.64) rectangle (485.65,423.34);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (476.96,405.95) rectangle (485.65,414.64);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (476.96,423.34) rectangle (485.65,432.04);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (476.96,432.04) rectangle (485.65,440.73);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (476.96,440.73) rectangle (485.65,449.43);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (476.96,449.43) rectangle (485.65,458.12);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (476.96,458.12) rectangle (485.65,466.82);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (485.65,318.99) rectangle (494.35,327.69);

\path[fill=fillColor] (485.65,327.69) rectangle (494.35,336.38);

\path[fill=fillColor] (485.65,345.08) rectangle (494.35,353.77);

\path[fill=fillColor] (485.65,336.38) rectangle (494.35,345.08);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (485.65,353.77) rectangle (494.35,362.47);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (485.65,362.47) rectangle (494.35,371.17);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (485.65,379.86) rectangle (494.35,388.56);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (485.65,371.17) rectangle (494.35,379.86);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (485.65,388.56) rectangle (494.35,397.25);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (485.65,397.25) rectangle (494.35,405.95);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (485.65,414.64) rectangle (494.35,423.34);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (485.65,405.95) rectangle (494.35,414.64);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (485.65,423.34) rectangle (494.35,432.04);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (485.65,432.04) rectangle (494.35,440.73);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (485.65,440.73) rectangle (494.35,449.43);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (485.65,449.43) rectangle (494.35,458.12);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (485.65,458.12) rectangle (494.35,466.82);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (494.35,318.99) rectangle (503.04,327.69);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (494.35,327.69) rectangle (503.04,336.38);

\path[fill=fillColor] (494.35,345.08) rectangle (503.04,353.77);

\path[fill=fillColor] (494.35,336.38) rectangle (503.04,345.08);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (494.35,353.77) rectangle (503.04,362.47);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,362.47) rectangle (503.04,371.17);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (494.35,379.86) rectangle (503.04,388.56);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (494.35,371.17) rectangle (503.04,379.86);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (494.35,388.56) rectangle (503.04,397.25);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (494.35,397.25) rectangle (503.04,405.95);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (494.35,414.64) rectangle (503.04,423.34);

\path[fill=fillColor] (494.35,405.95) rectangle (503.04,414.64);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (494.35,423.34) rectangle (503.04,432.04);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (494.35,432.04) rectangle (503.04,440.73);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (494.35,440.73) rectangle (503.04,449.43);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (494.35,449.43) rectangle (503.04,458.12);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (494.35,458.12) rectangle (503.04,466.82);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (503.04,318.99) rectangle (511.74,327.69);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (503.04,327.69) rectangle (511.74,336.38);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (503.04,345.08) rectangle (511.74,353.77);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (503.04,336.38) rectangle (511.74,345.08);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (503.04,353.77) rectangle (511.74,362.47);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (503.04,362.47) rectangle (511.74,371.17);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (503.04,379.86) rectangle (511.74,388.56);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (503.04,371.17) rectangle (511.74,379.86);

\path[fill=fillColor] (503.04,388.56) rectangle (511.74,397.25);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (503.04,397.25) rectangle (511.74,405.95);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (503.04,414.64) rectangle (511.74,423.34);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (503.04,405.95) rectangle (511.74,414.64);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (503.04,423.34) rectangle (511.74,432.04);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (503.04,432.04) rectangle (511.74,440.73);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (503.04,440.73) rectangle (511.74,449.43);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (503.04,449.43) rectangle (511.74,458.12);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (503.04,458.12) rectangle (511.74,466.82);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (511.74,318.99) rectangle (520.44,327.69);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (511.74,327.69) rectangle (520.44,336.38);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (511.74,345.08) rectangle (520.44,353.77);

\path[fill=fillColor] (511.74,336.38) rectangle (520.44,345.08);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (511.74,353.77) rectangle (520.44,362.47);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (511.74,362.47) rectangle (520.44,371.17);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (511.74,379.86) rectangle (520.44,388.56);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (511.74,371.17) rectangle (520.44,379.86);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (511.74,388.56) rectangle (520.44,397.25);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (511.74,397.25) rectangle (520.44,405.95);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (511.74,414.64) rectangle (520.44,423.34);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (511.74,405.95) rectangle (520.44,414.64);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (511.74,423.34) rectangle (520.44,432.04);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (511.74,432.04) rectangle (520.44,440.73);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (511.74,440.73) rectangle (520.44,449.43);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (511.74,449.43) rectangle (520.44,458.12);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (511.74,458.12) rectangle (520.44,466.82);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (520.44,318.99) rectangle (529.13,327.69);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (520.44,327.69) rectangle (529.13,336.38);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (520.44,345.08) rectangle (529.13,353.77);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (520.44,336.38) rectangle (529.13,345.08);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (520.44,353.77) rectangle (529.13,362.47);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (520.44,362.47) rectangle (529.13,371.17);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (520.44,379.86) rectangle (529.13,388.56);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (520.44,371.17) rectangle (529.13,379.86);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (520.44,388.56) rectangle (529.13,397.25);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (520.44,397.25) rectangle (529.13,405.95);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (520.44,414.64) rectangle (529.13,423.34);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (520.44,405.95) rectangle (529.13,414.64);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (520.44,423.34) rectangle (529.13,432.04);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (520.44,432.04) rectangle (529.13,440.73);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (520.44,440.73) rectangle (529.13,449.43);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (520.44,449.43) rectangle (529.13,458.12);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (520.44,458.12) rectangle (529.13,466.82);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (529.13,318.99) rectangle (537.83,327.69);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (529.13,327.69) rectangle (537.83,336.38);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (529.13,345.08) rectangle (537.83,353.77);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (529.13,336.38) rectangle (537.83,345.08);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (529.13,353.77) rectangle (537.83,362.47);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (529.13,362.47) rectangle (537.83,371.17);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (529.13,379.86) rectangle (537.83,388.56);

\path[fill=fillColor] (529.13,371.17) rectangle (537.83,379.86);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (529.13,388.56) rectangle (537.83,397.25);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (529.13,397.25) rectangle (537.83,405.95);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (529.13,414.64) rectangle (537.83,423.34);

\path[fill=fillColor] (529.13,405.95) rectangle (537.83,414.64);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (529.13,423.34) rectangle (537.83,432.04);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (529.13,432.04) rectangle (537.83,440.73);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (529.13,440.73) rectangle (537.83,449.43);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (529.13,449.43) rectangle (537.83,458.12);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (529.13,458.12) rectangle (537.83,466.82);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (537.83,318.99) rectangle (546.52,327.69);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,327.69) rectangle (546.52,336.38);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,345.08) rectangle (546.52,353.77);

\path[fill=fillColor] (537.83,336.38) rectangle (546.52,345.08);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,353.77) rectangle (546.52,362.47);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (537.83,362.47) rectangle (546.52,371.17);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,379.86) rectangle (546.52,388.56);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (537.83,371.17) rectangle (546.52,379.86);

\path[fill=fillColor] (537.83,388.56) rectangle (546.52,397.25);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (537.83,397.25) rectangle (546.52,405.95);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,414.64) rectangle (546.52,423.34);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (537.83,405.95) rectangle (546.52,414.64);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (537.83,423.34) rectangle (546.52,432.04);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (537.83,432.04) rectangle (546.52,440.73);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (537.83,440.73) rectangle (546.52,449.43);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (537.83,449.43) rectangle (546.52,458.12);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (537.83,458.12) rectangle (546.52,466.82);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (546.52,318.99) rectangle (555.22,327.69);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,327.69) rectangle (555.22,336.38);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (546.52,345.08) rectangle (555.22,353.77);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,336.38) rectangle (555.22,345.08);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (546.52,353.77) rectangle (555.22,362.47);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (546.52,362.47) rectangle (555.22,371.17);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,379.86) rectangle (555.22,388.56);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (546.52,371.17) rectangle (555.22,379.86);

\path[fill=fillColor] (546.52,388.56) rectangle (555.22,397.25);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (546.52,397.25) rectangle (555.22,405.95);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,414.64) rectangle (555.22,423.34);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (546.52,405.95) rectangle (555.22,414.64);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (546.52,423.34) rectangle (555.22,432.04);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (546.52,432.04) rectangle (555.22,440.73);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (546.52,440.73) rectangle (555.22,449.43);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (546.52,449.43) rectangle (555.22,458.12);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (546.52,458.12) rectangle (555.22,466.82);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (350.87,436.38) circle (  1.43);

\path[fill=fillColor] (350.87,447.30) --
	(352.79,443.97) --
	(348.95,443.97) --
	cycle;
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,330.61) -- (360.99,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,333.46) -- (360.99,330.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,348.00) -- (360.99,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,350.85) -- (360.99,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,339.30) -- (360.99,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,342.16) -- (360.99,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,365.39) -- (360.99,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,368.24) -- (360.99,365.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,382.78) -- (360.99,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,385.64) -- (360.99,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,374.09) -- (360.99,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,376.94) -- (360.99,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,417.57) -- (360.99,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,420.42) -- (360.99,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,408.87) -- (360.99,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,411.72) -- (360.99,408.87);

\path[fill=fillColor] (359.56,438.60) --
	(361.48,435.27) --
	(357.64,435.27) --
	cycle;

\path[fill=fillColor] (359.56,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,321.91) -- (369.69,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,324.76) -- (369.69,321.91);

\path[fill=fillColor] (368.26,334.25) --
	(370.18,330.92) --
	(366.34,330.92) --
	cycle;

\path[fill=fillColor] (368.26,351.64) --
	(370.18,348.32) --
	(366.34,348.32) --
	cycle;

\path[fill=fillColor] (368.26,342.95) --
	(370.18,339.62) --
	(366.34,339.62) --
	cycle;

\path[fill=fillColor] (368.26,360.34) --
	(370.18,357.01) --
	(366.34,357.01) --
	cycle;

\path[fill=fillColor] (368.26,369.04) --
	(370.18,365.71) --
	(366.34,365.71) --
	cycle;

\path[fill=fillColor] (368.26,386.43) --
	(370.18,383.10) --
	(366.34,383.10) --
	cycle;

\path[fill=fillColor] (368.26,377.73) --
	(370.18,374.40) --
	(366.34,374.40) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,391.48) -- (369.69,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,394.33) -- (369.69,391.48);

\path[fill=fillColor] (368.26,403.82) --
	(370.18,400.49) --
	(366.34,400.49) --
	cycle;

\path[fill=fillColor] (368.26,421.21) --
	(370.18,417.88) --
	(366.34,417.88) --
	cycle;

\path[fill=fillColor] (368.26,412.52) --
	(370.18,409.19) --
	(366.34,409.19) --
	cycle;

\path[fill=fillColor] (368.26,429.91) --
	(370.18,426.58) --
	(366.34,426.58) --
	cycle;

\path[fill=fillColor] (368.26,436.38) circle (  1.43);

\path[fill=fillColor] (368.26,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,461.05) -- (369.69,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,463.90) -- (369.69,461.05);

\path[fill=fillColor] (376.95,323.34) circle (  1.43);

\path[fill=fillColor] (376.95,332.03) circle (  1.43);

\path[fill=fillColor] (376.95,349.43) circle (  1.43);

\path[fill=fillColor] (376.95,340.73) circle (  1.43);

\path[fill=fillColor] (376.95,358.12) circle (  1.43);

\path[fill=fillColor] (376.95,366.82) circle (  1.43);

\path[fill=fillColor] (376.95,384.21) circle (  1.43);

\path[fill=fillColor] (376.95,375.51) circle (  1.43);

\path[fill=fillColor] (376.95,392.90) circle (  1.43);

\path[fill=fillColor] (376.95,401.60) circle (  1.43);

\path[fill=fillColor] (376.95,418.99) circle (  1.43);

\path[fill=fillColor] (376.95,410.30) circle (  1.43);

\path[fill=fillColor] (376.95,427.69) circle (  1.43);

\path[fill=fillColor] (376.95,436.38) circle (  1.43);

\path[fill=fillColor] (376.95,445.08) circle (  1.43);

\path[fill=fillColor] (376.95,455.99) --
	(378.88,452.67) --
	(375.03,452.67) --
	cycle;

\path[fill=fillColor] (376.95,462.47) circle (  1.43);

\path[fill=fillColor] (385.65,323.34) circle (  1.43);

\path[fill=fillColor] (385.65,332.03) circle (  1.43);

\path[fill=fillColor] (385.65,349.43) circle (  1.43);

\path[fill=fillColor] (385.65,340.73) circle (  1.43);

\path[fill=fillColor] (385.65,358.12) circle (  1.43);

\path[fill=fillColor] (385.65,366.82) circle (  1.43);

\path[fill=fillColor] (385.65,384.21) circle (  1.43);

\path[fill=fillColor] (385.65,375.51) circle (  1.43);

\path[fill=fillColor] (385.65,392.90) circle (  1.43);

\path[fill=fillColor] (385.65,401.60) circle (  1.43);

\path[fill=fillColor] (385.65,418.99) circle (  1.43);

\path[fill=fillColor] (385.65,410.30) circle (  1.43);

\path[fill=fillColor] (385.65,427.69) circle (  1.43);

\path[fill=fillColor] (385.65,436.38) circle (  1.43);

\path[fill=fillColor] (385.65,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,452.35) -- (387.08,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,455.20) -- (387.08,452.35);

\path[fill=fillColor] (385.65,462.47) circle (  1.43);

\path[fill=fillColor] (394.35,323.34) circle (  1.43);

\path[fill=fillColor] (394.35,332.03) circle (  1.43);

\path[fill=fillColor] (394.35,349.43) circle (  1.43);

\path[fill=fillColor] (394.35,340.73) circle (  1.43);

\path[fill=fillColor] (394.35,360.34) --
	(396.27,357.01) --
	(392.42,357.01) --
	cycle;

\path[fill=fillColor] (394.35,369.04) --
	(396.27,365.71) --
	(392.42,365.71) --
	cycle;

\path[fill=fillColor] (394.35,384.21) circle (  1.43);

\path[fill=fillColor] (394.35,375.51) circle (  1.43);

\path[fill=fillColor] (394.35,395.12) --
	(396.27,391.80) --
	(392.42,391.80) --
	cycle;

\path[fill=fillColor] (394.35,401.60) circle (  1.43);

\path[fill=fillColor] (394.35,418.99) circle (  1.43);

\path[fill=fillColor] (394.35,410.30) circle (  1.43);

\path[fill=fillColor] (394.35,427.69) circle (  1.43);

\path[fill=fillColor] (394.35,436.38) circle (  1.43);

\path[fill=fillColor] (394.35,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,452.35) -- (395.77,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,455.20) -- (395.77,452.35);

\path[fill=fillColor] (394.35,462.47) circle (  1.43);

\path[fill=fillColor] (403.04,325.56) --
	(404.96,322.23) --
	(401.12,322.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,330.61) -- (404.47,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,333.46) -- (404.47,330.61);

\path[fill=fillColor] (403.04,351.64) --
	(404.96,348.32) --
	(401.12,348.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,339.30) -- (404.47,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,342.16) -- (404.47,339.30);

\path[fill=fillColor] (403.04,358.12) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,365.39) -- (404.47,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,368.24) -- (404.47,365.39);

\path[fill=fillColor] (403.04,386.43) --
	(404.96,383.10) --
	(401.12,383.10) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,374.09) -- (404.47,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,376.94) -- (404.47,374.09);

\path[fill=fillColor] (403.04,392.90) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,400.17) -- (404.47,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,403.03) -- (404.47,400.17);

\path[fill=fillColor] (403.04,418.99) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,408.87) -- (404.47,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,411.72) -- (404.47,408.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,426.26) -- (404.47,429.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,429.11) -- (404.47,426.26);

\path[fill=fillColor] (403.04,436.38) circle (  1.43);

\path[fill=fillColor] (403.04,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,461.05) -- (404.47,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,463.90) -- (404.47,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,348.00) -- (413.16,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,350.85) -- (413.16,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,339.30) -- (413.16,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,342.16) -- (413.16,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,356.69) -- (413.16,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,359.55) -- (413.16,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,382.78) -- (413.16,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,385.64) -- (413.16,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,374.09) -- (413.16,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,376.94) -- (413.16,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,391.48) -- (413.16,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,394.33) -- (413.16,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,417.57) -- (413.16,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,420.42) -- (413.16,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,408.87) -- (413.16,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,411.72) -- (413.16,408.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,434.96) -- (413.16,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,437.81) -- (413.16,434.96);

\path[fill=fillColor] (411.74,447.30) --
	(413.66,443.97) --
	(409.82,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,452.35) -- (447.95,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,455.20) -- (447.95,452.35);

\path[fill=fillColor] (455.22,438.60) --
	(457.14,435.27) --
	(453.30,435.27) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,434.96) -- (474.04,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,437.81) -- (474.04,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,452.35) -- (474.04,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,455.20) -- (474.04,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (497.27,452.35) -- (500.12,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (497.27,455.20) -- (500.12,452.35);

\path[fill=fillColor] (507.39,455.99) --
	(509.31,452.67) --
	(505.47,452.67) --
	cycle;

\path[fill=fillColor] (516.09,453.78) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,356.69) -- (526.21,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,359.55) -- (526.21,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,443.65) -- (526.21,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,446.51) -- (526.21,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,452.35) -- (534.91,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,455.20) -- (534.91,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.75,452.35) -- (543.60,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.75,455.20) -- (543.60,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,452.35) -- (552.30,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,455.20) -- (552.30,452.35);
\end{scope}
\begin{scope}
\path[clip] (345.65,163.05) rectangle (556.09,312.62);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,168.27) --
	(556.09,168.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,176.97) --
	(556.09,176.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,185.66) --
	(556.09,185.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,194.36) --
	(556.09,194.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,203.05) --
	(556.09,203.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,211.75) --
	(556.09,211.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,220.44) --
	(556.09,220.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,229.14) --
	(556.09,229.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,237.84) --
	(556.09,237.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,246.53) --
	(556.09,246.53);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,255.23) --
	(556.09,255.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,263.92) --
	(556.09,263.92);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,272.62) --
	(556.09,272.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,281.32) --
	(556.09,281.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,290.01) --
	(556.09,290.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,298.71) --
	(556.09,298.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,307.40) --
	(556.09,307.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.87,163.05) --
	(350.87,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (359.56,163.05) --
	(359.56,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.26,163.05) --
	(368.26,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (376.95,163.05) --
	(376.95,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (385.65,163.05) --
	(385.65,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (394.35,163.05) --
	(394.35,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (403.04,163.05) --
	(403.04,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (411.74,163.05) --
	(411.74,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (420.43,163.05) --
	(420.43,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (429.13,163.05) --
	(429.13,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (437.83,163.05) --
	(437.83,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (446.52,163.05) --
	(446.52,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (455.22,163.05) --
	(455.22,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (463.91,163.05) --
	(463.91,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (472.61,163.05) --
	(472.61,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (481.30,163.05) --
	(481.30,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (490.00,163.05) --
	(490.00,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.70,163.05) --
	(498.70,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (507.39,163.05) --
	(507.39,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (516.09,163.05) --
	(516.09,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (524.78,163.05) --
	(524.78,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (533.48,163.05) --
	(533.48,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (542.18,163.05) --
	(542.18,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (550.87,163.05) --
	(550.87,312.62);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (346.52,163.92) rectangle (355.21,172.62);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (346.52,172.62) rectangle (355.21,181.31);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (346.52,190.01) rectangle (355.21,198.70);

\path[fill=fillColor] (346.52,181.31) rectangle (355.21,190.01);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (346.52,198.70) rectangle (355.21,207.40);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (346.52,207.40) rectangle (355.21,216.10);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (346.52,224.79) rectangle (355.21,233.49);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (346.52,216.10) rectangle (355.21,224.79);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (346.52,233.49) rectangle (355.21,242.18);

\path[fill=fillColor] (346.52,242.18) rectangle (355.21,250.88);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (346.52,259.58) rectangle (355.21,268.27);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (346.52,250.88) rectangle (355.21,259.58);

\path[fill=fillColor] (346.52,268.27) rectangle (355.21,276.97);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (346.52,276.97) rectangle (355.21,285.66);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (346.52,285.66) rectangle (355.21,294.36);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (346.52,294.36) rectangle (355.21,303.06);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (346.52,303.06) rectangle (355.21,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (355.21,163.92) rectangle (363.91,172.62);

\path[fill=fillColor] (355.21,172.62) rectangle (363.91,181.31);

\path[fill=fillColor] (355.21,190.01) rectangle (363.91,198.70);

\path[fill=fillColor] (355.21,181.31) rectangle (363.91,190.01);

\path[fill=fillColor] (355.21,198.70) rectangle (363.91,207.40);

\path[fill=fillColor] (355.21,207.40) rectangle (363.91,216.10);

\path[fill=fillColor] (355.21,224.79) rectangle (363.91,233.49);

\path[fill=fillColor] (355.21,216.10) rectangle (363.91,224.79);

\path[fill=fillColor] (355.21,233.49) rectangle (363.91,242.18);

\path[fill=fillColor] (355.21,242.18) rectangle (363.91,250.88);

\path[fill=fillColor] (355.21,259.58) rectangle (363.91,268.27);

\path[fill=fillColor] (355.21,250.88) rectangle (363.91,259.58);

\path[fill=fillColor] (355.21,268.27) rectangle (363.91,276.97);

\path[fill=fillColor] (355.21,276.97) rectangle (363.91,285.66);

\path[fill=fillColor] (355.21,285.66) rectangle (363.91,294.36);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (355.21,294.36) rectangle (363.91,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (355.21,303.06) rectangle (363.91,311.75);

\path[fill=fillColor] (363.91,163.92) rectangle (372.61,172.62);

\path[fill=fillColor] (363.91,172.62) rectangle (372.61,181.31);

\path[fill=fillColor] (363.91,190.01) rectangle (372.61,198.70);

\path[fill=fillColor] (363.91,181.31) rectangle (372.61,190.01);

\path[fill=fillColor] (363.91,198.70) rectangle (372.61,207.40);

\path[fill=fillColor] (363.91,207.40) rectangle (372.61,216.10);

\path[fill=fillColor] (363.91,224.79) rectangle (372.61,233.49);

\path[fill=fillColor] (363.91,216.10) rectangle (372.61,224.79);

\path[fill=fillColor] (363.91,233.49) rectangle (372.61,242.18);

\path[fill=fillColor] (363.91,242.18) rectangle (372.61,250.88);

\path[fill=fillColor] (363.91,259.58) rectangle (372.61,268.27);

\path[fill=fillColor] (363.91,250.88) rectangle (372.61,259.58);

\path[fill=fillColor] (363.91,268.27) rectangle (372.61,276.97);

\path[fill=fillColor] (363.91,276.97) rectangle (372.61,285.66);

\path[fill=fillColor] (363.91,285.66) rectangle (372.61,294.36);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (363.91,294.36) rectangle (372.61,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,303.06) rectangle (372.61,311.75);

\path[fill=fillColor] (372.61,163.92) rectangle (381.30,172.62);

\path[fill=fillColor] (372.61,172.62) rectangle (381.30,181.31);

\path[fill=fillColor] (372.61,190.01) rectangle (381.30,198.70);

\path[fill=fillColor] (372.61,181.31) rectangle (381.30,190.01);

\path[fill=fillColor] (372.61,198.70) rectangle (381.30,207.40);

\path[fill=fillColor] (372.61,207.40) rectangle (381.30,216.10);

\path[fill=fillColor] (372.61,224.79) rectangle (381.30,233.49);

\path[fill=fillColor] (372.61,216.10) rectangle (381.30,224.79);

\path[fill=fillColor] (372.61,233.49) rectangle (381.30,242.18);

\path[fill=fillColor] (372.61,242.18) rectangle (381.30,250.88);

\path[fill=fillColor] (372.61,259.58) rectangle (381.30,268.27);

\path[fill=fillColor] (372.61,250.88) rectangle (381.30,259.58);

\path[fill=fillColor] (372.61,268.27) rectangle (381.30,276.97);

\path[fill=fillColor] (372.61,276.97) rectangle (381.30,285.66);

\path[fill=fillColor] (372.61,285.66) rectangle (381.30,294.36);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (372.61,294.36) rectangle (381.30,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (372.61,303.06) rectangle (381.30,311.75);

\path[fill=fillColor] (381.30,163.92) rectangle (390.00,172.62);

\path[fill=fillColor] (381.30,172.62) rectangle (390.00,181.31);

\path[fill=fillColor] (381.30,190.01) rectangle (390.00,198.70);

\path[fill=fillColor] (381.30,181.31) rectangle (390.00,190.01);

\path[fill=fillColor] (381.30,198.70) rectangle (390.00,207.40);

\path[fill=fillColor] (381.30,207.40) rectangle (390.00,216.10);

\path[fill=fillColor] (381.30,224.79) rectangle (390.00,233.49);

\path[fill=fillColor] (381.30,216.10) rectangle (390.00,224.79);

\path[fill=fillColor] (381.30,233.49) rectangle (390.00,242.18);

\path[fill=fillColor] (381.30,242.18) rectangle (390.00,250.88);

\path[fill=fillColor] (381.30,259.58) rectangle (390.00,268.27);

\path[fill=fillColor] (381.30,250.88) rectangle (390.00,259.58);

\path[fill=fillColor] (381.30,268.27) rectangle (390.00,276.97);

\path[fill=fillColor] (381.30,276.97) rectangle (390.00,285.66);

\path[fill=fillColor] (381.30,285.66) rectangle (390.00,294.36);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (381.30,294.36) rectangle (390.00,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (381.30,303.06) rectangle (390.00,311.75);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (390.00,163.92) rectangle (398.69,172.62);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (390.00,172.62) rectangle (398.69,181.31);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (390.00,190.01) rectangle (398.69,198.70);

\path[fill=fillColor] (390.00,181.31) rectangle (398.69,190.01);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (390.00,198.70) rectangle (398.69,207.40);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (390.00,207.40) rectangle (398.69,216.10);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (390.00,224.79) rectangle (398.69,233.49);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (390.00,216.10) rectangle (398.69,224.79);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (390.00,233.49) rectangle (398.69,242.18);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (390.00,242.18) rectangle (398.69,250.88);

\path[fill=fillColor] (390.00,259.58) rectangle (398.69,268.27);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (390.00,250.88) rectangle (398.69,259.58);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (390.00,268.27) rectangle (398.69,276.97);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (390.00,276.97) rectangle (398.69,285.66);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (390.00,285.66) rectangle (398.69,294.36);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (390.00,294.36) rectangle (398.69,303.06);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (390.00,303.06) rectangle (398.69,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,163.92) rectangle (407.39,172.62);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (398.69,172.62) rectangle (407.39,181.31);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (398.69,190.01) rectangle (407.39,198.70);

\path[fill=fillColor] (398.69,181.31) rectangle (407.39,190.01);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,198.70) rectangle (407.39,207.40);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (398.69,207.40) rectangle (407.39,216.10);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (398.69,224.79) rectangle (407.39,233.49);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,216.10) rectangle (407.39,224.79);

\path[fill=fillColor] (398.69,233.49) rectangle (407.39,242.18);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (398.69,242.18) rectangle (407.39,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,259.58) rectangle (407.39,268.27);

\path[fill=fillColor] (398.69,250.88) rectangle (407.39,259.58);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (398.69,268.27) rectangle (407.39,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,276.97) rectangle (407.39,285.66);

\path[fill=fillColor] (398.69,285.66) rectangle (407.39,294.36);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (398.69,294.36) rectangle (407.39,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,303.06) rectangle (407.39,311.75);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (407.39,163.92) rectangle (416.09,172.62);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (407.39,172.62) rectangle (416.09,181.31);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (407.39,190.01) rectangle (416.09,198.70);

\path[fill=fillColor] (407.39,181.31) rectangle (416.09,190.01);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (407.39,198.70) rectangle (416.09,207.40);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (407.39,207.40) rectangle (416.09,216.10);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (407.39,224.79) rectangle (416.09,233.49);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (407.39,216.10) rectangle (416.09,224.79);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (407.39,233.49) rectangle (416.09,242.18);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (407.39,242.18) rectangle (416.09,250.88);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (407.39,259.58) rectangle (416.09,268.27);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (407.39,250.88) rectangle (416.09,259.58);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (407.39,268.27) rectangle (416.09,276.97);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (407.39,276.97) rectangle (416.09,285.66);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (407.39,285.66) rectangle (416.09,294.36);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (407.39,294.36) rectangle (416.09,303.06);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (407.39,303.06) rectangle (416.09,311.75);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (416.09,163.92) rectangle (424.78,172.62);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (416.09,172.62) rectangle (424.78,181.31);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (416.09,190.01) rectangle (424.78,198.70);

\path[fill=fillColor] (416.09,181.31) rectangle (424.78,190.01);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,198.70) rectangle (424.78,207.40);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (416.09,207.40) rectangle (424.78,216.10);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (416.09,224.79) rectangle (424.78,233.49);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (416.09,216.10) rectangle (424.78,224.79);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,233.49) rectangle (424.78,242.18);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (416.09,242.18) rectangle (424.78,250.88);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (416.09,259.58) rectangle (424.78,268.27);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (416.09,250.88) rectangle (424.78,259.58);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (416.09,268.27) rectangle (424.78,276.97);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (416.09,276.97) rectangle (424.78,285.66);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (416.09,285.66) rectangle (424.78,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (416.09,294.36) rectangle (424.78,303.06);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (416.09,303.06) rectangle (424.78,311.75);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,163.92) rectangle (433.48,172.62);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (424.78,172.62) rectangle (433.48,181.31);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,190.01) rectangle (433.48,198.70);

\path[fill=fillColor] (424.78,181.31) rectangle (433.48,190.01);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (424.78,198.70) rectangle (433.48,207.40);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (424.78,207.40) rectangle (433.48,216.10);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,224.79) rectangle (433.48,233.49);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (424.78,216.10) rectangle (433.48,224.79);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (424.78,233.49) rectangle (433.48,242.18);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (424.78,242.18) rectangle (433.48,250.88);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (424.78,259.58) rectangle (433.48,268.27);

\path[fill=fillColor] (424.78,250.88) rectangle (433.48,259.58);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (424.78,268.27) rectangle (433.48,276.97);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,276.97) rectangle (433.48,285.66);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (424.78,285.66) rectangle (433.48,294.36);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (424.78,294.36) rectangle (433.48,303.06);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,303.06) rectangle (433.48,311.75);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (433.48,163.92) rectangle (442.17,172.62);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (433.48,172.62) rectangle (442.17,181.31);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (433.48,190.01) rectangle (442.17,198.70);

\path[fill=fillColor] (433.48,181.31) rectangle (442.17,190.01);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,198.70) rectangle (442.17,207.40);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (433.48,207.40) rectangle (442.17,216.10);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,224.79) rectangle (442.17,233.49);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (433.48,216.10) rectangle (442.17,224.79);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,233.49) rectangle (442.17,242.18);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (433.48,242.18) rectangle (442.17,250.88);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,259.58) rectangle (442.17,268.27);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (433.48,250.88) rectangle (442.17,259.58);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (433.48,268.27) rectangle (442.17,276.97);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (433.48,276.97) rectangle (442.17,285.66);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (433.48,285.66) rectangle (442.17,294.36);
\definecolor{fillColor}{RGB}{168,155,47}

\path[fill=fillColor] (433.48,294.36) rectangle (442.17,303.06);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (433.48,303.06) rectangle (442.17,311.75);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (442.17,163.92) rectangle (450.87,172.62);

\path[fill=fillColor] (442.17,172.62) rectangle (450.87,181.31);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (442.17,190.01) rectangle (450.87,198.70);

\path[fill=fillColor] (442.17,181.31) rectangle (450.87,190.01);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (442.17,198.70) rectangle (450.87,207.40);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (442.17,207.40) rectangle (450.87,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (442.17,224.79) rectangle (450.87,233.49);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (442.17,216.10) rectangle (450.87,224.79);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (442.17,233.49) rectangle (450.87,242.18);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (442.17,242.18) rectangle (450.87,250.88);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (442.17,259.58) rectangle (450.87,268.27);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (442.17,250.88) rectangle (450.87,259.58);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (442.17,268.27) rectangle (450.87,276.97);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (442.17,276.97) rectangle (450.87,285.66);

\path[fill=fillColor] (442.17,285.66) rectangle (450.87,294.36);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (442.17,294.36) rectangle (450.87,303.06);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (442.17,303.06) rectangle (450.87,311.75);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (450.87,163.92) rectangle (459.56,172.62);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (450.87,172.62) rectangle (459.56,181.31);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (450.87,190.01) rectangle (459.56,198.70);

\path[fill=fillColor] (450.87,181.31) rectangle (459.56,190.01);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (450.87,198.70) rectangle (459.56,207.40);

\path[fill=fillColor] (450.87,207.40) rectangle (459.56,216.10);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (450.87,224.79) rectangle (459.56,233.49);

\path[fill=fillColor] (450.87,216.10) rectangle (459.56,224.79);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (450.87,233.49) rectangle (459.56,242.18);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (450.87,242.18) rectangle (459.56,250.88);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (450.87,259.58) rectangle (459.56,268.27);

\path[fill=fillColor] (450.87,250.88) rectangle (459.56,259.58);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (450.87,268.27) rectangle (459.56,276.97);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (450.87,276.97) rectangle (459.56,285.66);

\path[fill=fillColor] (450.87,285.66) rectangle (459.56,294.36);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (450.87,294.36) rectangle (459.56,303.06);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (450.87,303.06) rectangle (459.56,311.75);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (459.56,163.92) rectangle (468.26,172.62);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (459.56,172.62) rectangle (468.26,181.31);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (459.56,190.01) rectangle (468.26,198.70);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (459.56,181.31) rectangle (468.26,190.01);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (459.56,198.70) rectangle (468.26,207.40);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (459.56,207.40) rectangle (468.26,216.10);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (459.56,224.79) rectangle (468.26,233.49);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (459.56,216.10) rectangle (468.26,224.79);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (459.56,233.49) rectangle (468.26,242.18);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (459.56,242.18) rectangle (468.26,250.88);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (459.56,259.58) rectangle (468.26,268.27);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (459.56,250.88) rectangle (468.26,259.58);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (459.56,268.27) rectangle (468.26,276.97);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (459.56,276.97) rectangle (468.26,285.66);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (459.56,285.66) rectangle (468.26,294.36);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (459.56,294.36) rectangle (468.26,303.06);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (459.56,303.06) rectangle (468.26,311.75);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (468.26,163.92) rectangle (476.96,172.62);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (468.26,172.62) rectangle (476.96,181.31);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (468.26,190.01) rectangle (476.96,198.70);

\path[fill=fillColor] (468.26,181.31) rectangle (476.96,190.01);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (468.26,198.70) rectangle (476.96,207.40);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (468.26,207.40) rectangle (476.96,216.10);

\path[fill=fillColor] (468.26,224.79) rectangle (476.96,233.49);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (468.26,216.10) rectangle (476.96,224.79);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (468.26,233.49) rectangle (476.96,242.18);

\path[fill=fillColor] (468.26,242.18) rectangle (476.96,250.88);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (468.26,259.58) rectangle (476.96,268.27);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (468.26,250.88) rectangle (476.96,259.58);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (468.26,268.27) rectangle (476.96,276.97);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (468.26,276.97) rectangle (476.96,285.66);

\path[fill=fillColor] (468.26,285.66) rectangle (476.96,294.36);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (468.26,294.36) rectangle (476.96,303.06);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (468.26,303.06) rectangle (476.96,311.75);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (476.96,163.92) rectangle (485.65,172.62);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (476.96,172.62) rectangle (485.65,181.31);

\path[fill=fillColor] (476.96,190.01) rectangle (485.65,198.70);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (476.96,181.31) rectangle (485.65,190.01);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (476.96,198.70) rectangle (485.65,207.40);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (476.96,207.40) rectangle (485.65,216.10);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (476.96,224.79) rectangle (485.65,233.49);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (476.96,216.10) rectangle (485.65,224.79);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (476.96,233.49) rectangle (485.65,242.18);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (476.96,242.18) rectangle (485.65,250.88);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (476.96,259.58) rectangle (485.65,268.27);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (476.96,250.88) rectangle (485.65,259.58);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (476.96,268.27) rectangle (485.65,276.97);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (476.96,276.97) rectangle (485.65,285.66);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (476.96,285.66) rectangle (485.65,294.36);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (476.96,294.36) rectangle (485.65,303.06);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (476.96,303.06) rectangle (485.65,311.75);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (485.65,163.92) rectangle (494.35,172.62);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (485.65,172.62) rectangle (494.35,181.31);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (485.65,190.01) rectangle (494.35,198.70);

\path[fill=fillColor] (485.65,181.31) rectangle (494.35,190.01);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (485.65,198.70) rectangle (494.35,207.40);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (485.65,207.40) rectangle (494.35,216.10);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (485.65,224.79) rectangle (494.35,233.49);

\path[fill=fillColor] (485.65,216.10) rectangle (494.35,224.79);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (485.65,233.49) rectangle (494.35,242.18);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (485.65,242.18) rectangle (494.35,250.88);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (485.65,259.58) rectangle (494.35,268.27);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (485.65,250.88) rectangle (494.35,259.58);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (485.65,268.27) rectangle (494.35,276.97);

\path[fill=fillColor] (485.65,276.97) rectangle (494.35,285.66);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (485.65,285.66) rectangle (494.35,294.36);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (485.65,294.36) rectangle (494.35,303.06);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (485.65,303.06) rectangle (494.35,311.75);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (494.35,163.92) rectangle (503.04,172.62);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (494.35,172.62) rectangle (503.04,181.31);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (494.35,190.01) rectangle (503.04,198.70);

\path[fill=fillColor] (494.35,181.31) rectangle (503.04,190.01);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,198.70) rectangle (503.04,207.40);

\path[fill=fillColor] (494.35,207.40) rectangle (503.04,216.10);

\path[fill=fillColor] (494.35,224.79) rectangle (503.04,233.49);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (494.35,216.10) rectangle (503.04,224.79);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,233.49) rectangle (503.04,242.18);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (494.35,242.18) rectangle (503.04,250.88);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,259.58) rectangle (503.04,268.27);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (494.35,250.88) rectangle (503.04,259.58);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (494.35,268.27) rectangle (503.04,276.97);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (494.35,276.97) rectangle (503.04,285.66);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (494.35,285.66) rectangle (503.04,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (494.35,294.36) rectangle (503.04,303.06);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (494.35,303.06) rectangle (503.04,311.75);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (503.04,163.92) rectangle (511.74,172.62);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (503.04,172.62) rectangle (511.74,181.31);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (503.04,190.01) rectangle (511.74,198.70);

\path[fill=fillColor] (503.04,181.31) rectangle (511.74,190.01);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (503.04,198.70) rectangle (511.74,207.40);

\path[fill=fillColor] (503.04,207.40) rectangle (511.74,216.10);

\path[fill=fillColor] (503.04,224.79) rectangle (511.74,233.49);

\path[fill=fillColor] (503.04,216.10) rectangle (511.74,224.79);

\path[fill=fillColor] (503.04,233.49) rectangle (511.74,242.18);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (503.04,242.18) rectangle (511.74,250.88);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (503.04,259.58) rectangle (511.74,268.27);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (503.04,250.88) rectangle (511.74,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (503.04,268.27) rectangle (511.74,276.97);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (503.04,276.97) rectangle (511.74,285.66);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (503.04,285.66) rectangle (511.74,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (503.04,294.36) rectangle (511.74,303.06);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (503.04,303.06) rectangle (511.74,311.75);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (511.74,163.92) rectangle (520.44,172.62);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (511.74,172.62) rectangle (520.44,181.31);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (511.74,190.01) rectangle (520.44,198.70);

\path[fill=fillColor] (511.74,181.31) rectangle (520.44,190.01);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (511.74,198.70) rectangle (520.44,207.40);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (511.74,207.40) rectangle (520.44,216.10);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (511.74,224.79) rectangle (520.44,233.49);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (511.74,216.10) rectangle (520.44,224.79);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (511.74,233.49) rectangle (520.44,242.18);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (511.74,242.18) rectangle (520.44,250.88);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (511.74,259.58) rectangle (520.44,268.27);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (511.74,250.88) rectangle (520.44,259.58);
\definecolor{fillColor}{RGB}{168,155,47}

\path[fill=fillColor] (511.74,268.27) rectangle (520.44,276.97);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (511.74,276.97) rectangle (520.44,285.66);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (511.74,285.66) rectangle (520.44,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (511.74,294.36) rectangle (520.44,303.06);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (511.74,303.06) rectangle (520.44,311.75);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (520.44,163.92) rectangle (529.13,172.62);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (520.44,172.62) rectangle (529.13,181.31);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (520.44,190.01) rectangle (529.13,198.70);

\path[fill=fillColor] (520.44,181.31) rectangle (529.13,190.01);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (520.44,198.70) rectangle (529.13,207.40);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (520.44,207.40) rectangle (529.13,216.10);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (520.44,224.79) rectangle (529.13,233.49);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (520.44,216.10) rectangle (529.13,224.79);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (520.44,233.49) rectangle (529.13,242.18);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (520.44,242.18) rectangle (529.13,250.88);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (520.44,259.58) rectangle (529.13,268.27);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (520.44,250.88) rectangle (529.13,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (520.44,268.27) rectangle (529.13,276.97);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (520.44,276.97) rectangle (529.13,285.66);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (520.44,285.66) rectangle (529.13,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (520.44,294.36) rectangle (529.13,303.06);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (520.44,303.06) rectangle (529.13,311.75);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (529.13,163.92) rectangle (537.83,172.62);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (529.13,172.62) rectangle (537.83,181.31);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (529.13,190.01) rectangle (537.83,198.70);

\path[fill=fillColor] (529.13,181.31) rectangle (537.83,190.01);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (529.13,198.70) rectangle (537.83,207.40);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (529.13,207.40) rectangle (537.83,216.10);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (529.13,224.79) rectangle (537.83,233.49);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (529.13,216.10) rectangle (537.83,224.79);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (529.13,233.49) rectangle (537.83,242.18);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (529.13,242.18) rectangle (537.83,250.88);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (529.13,259.58) rectangle (537.83,268.27);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (529.13,250.88) rectangle (537.83,259.58);

\path[fill=fillColor] (529.13,268.27) rectangle (537.83,276.97);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (529.13,276.97) rectangle (537.83,285.66);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (529.13,285.66) rectangle (537.83,294.36);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (529.13,294.36) rectangle (537.83,303.06);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (529.13,303.06) rectangle (537.83,311.75);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (537.83,163.92) rectangle (546.52,172.62);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (537.83,172.62) rectangle (546.52,181.31);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (537.83,190.01) rectangle (546.52,198.70);

\path[fill=fillColor] (537.83,181.31) rectangle (546.52,190.01);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (537.83,198.70) rectangle (546.52,207.40);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (537.83,207.40) rectangle (546.52,216.10);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (537.83,224.79) rectangle (546.52,233.49);

\path[fill=fillColor] (537.83,216.10) rectangle (546.52,224.79);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (537.83,233.49) rectangle (546.52,242.18);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (537.83,242.18) rectangle (546.52,250.88);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (537.83,259.58) rectangle (546.52,268.27);

\path[fill=fillColor] (537.83,250.88) rectangle (546.52,259.58);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (537.83,268.27) rectangle (546.52,276.97);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (537.83,276.97) rectangle (546.52,285.66);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (537.83,285.66) rectangle (546.52,294.36);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (537.83,294.36) rectangle (546.52,303.06);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,303.06) rectangle (546.52,311.75);

\path[fill=fillColor] (546.52,163.92) rectangle (555.22,172.62);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (546.52,172.62) rectangle (555.22,181.31);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (546.52,190.01) rectangle (555.22,198.70);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (546.52,181.31) rectangle (555.22,190.01);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (546.52,198.70) rectangle (555.22,207.40);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (546.52,207.40) rectangle (555.22,216.10);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (546.52,224.79) rectangle (555.22,233.49);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (546.52,216.10) rectangle (555.22,224.79);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (546.52,233.49) rectangle (555.22,242.18);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (546.52,242.18) rectangle (555.22,250.88);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (546.52,259.58) rectangle (555.22,268.27);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (546.52,250.88) rectangle (555.22,259.58);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (546.52,268.27) rectangle (555.22,276.97);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (546.52,276.97) rectangle (555.22,285.66);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (546.52,285.66) rectangle (555.22,294.36);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (546.52,294.36) rectangle (555.22,303.06);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (546.52,303.06) rectangle (555.22,311.75);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,175.54) -- (352.29,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,178.39) -- (352.29,175.54);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (350.87,196.58) --
	(352.79,193.25) --
	(348.95,193.25) --
	cycle;

\path[fill=fillColor] (350.87,187.88) --
	(352.79,184.55) --
	(348.95,184.55) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,210.32) -- (352.29,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,213.18) -- (352.29,210.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,219.02) -- (352.29,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,221.87) -- (352.29,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,236.41) -- (352.29,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,239.26) -- (352.29,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,245.11) -- (352.29,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,247.96) -- (352.29,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,253.80) -- (352.29,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,256.65) -- (352.29,253.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,271.19) -- (352.29,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,274.05) -- (352.29,271.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,279.89) -- (352.29,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,282.74) -- (352.29,279.89);

\path[fill=fillColor] (350.87,292.23) --
	(352.79,288.90) --
	(348.95,288.90) --
	cycle;

\path[fill=fillColor] (359.56,168.27) circle (  1.43);

\path[fill=fillColor] (359.56,176.97) circle (  1.43);

\path[fill=fillColor] (359.56,194.36) circle (  1.43);

\path[fill=fillColor] (359.56,185.66) circle (  1.43);

\path[fill=fillColor] (359.56,203.05) circle (  1.43);

\path[fill=fillColor] (359.56,211.75) circle (  1.43);

\path[fill=fillColor] (359.56,229.14) circle (  1.43);

\path[fill=fillColor] (359.56,220.44) circle (  1.43);

\path[fill=fillColor] (359.56,237.84) circle (  1.43);

\path[fill=fillColor] (359.56,246.53) circle (  1.43);

\path[fill=fillColor] (359.56,263.92) circle (  1.43);

\path[fill=fillColor] (359.56,255.23) circle (  1.43);

\path[fill=fillColor] (359.56,272.62) circle (  1.43);

\path[fill=fillColor] (359.56,281.32) circle (  1.43);

\path[fill=fillColor] (359.56,290.01) circle (  1.43);

\path[fill=fillColor] (359.56,307.40) circle (  1.43);

\path[fill=fillColor] (368.26,168.27) circle (  1.43);

\path[fill=fillColor] (368.26,176.97) circle (  1.43);

\path[fill=fillColor] (368.26,194.36) circle (  1.43);

\path[fill=fillColor] (368.26,185.66) circle (  1.43);

\path[fill=fillColor] (368.26,203.05) circle (  1.43);

\path[fill=fillColor] (368.26,211.75) circle (  1.43);

\path[fill=fillColor] (368.26,229.14) circle (  1.43);

\path[fill=fillColor] (368.26,220.44) circle (  1.43);

\path[fill=fillColor] (368.26,237.84) circle (  1.43);

\path[fill=fillColor] (368.26,246.53) circle (  1.43);

\path[fill=fillColor] (368.26,263.92) circle (  1.43);

\path[fill=fillColor] (368.26,255.23) circle (  1.43);

\path[fill=fillColor] (368.26,272.62) circle (  1.43);

\path[fill=fillColor] (368.26,281.32) circle (  1.43);

\path[fill=fillColor] (368.26,290.01) circle (  1.43);

\path[fill=fillColor] (368.26,307.40) circle (  1.43);

\path[fill=fillColor] (376.95,168.27) circle (  1.43);

\path[fill=fillColor] (376.95,176.97) circle (  1.43);

\path[fill=fillColor] (376.95,194.36) circle (  1.43);

\path[fill=fillColor] (376.95,185.66) circle (  1.43);

\path[fill=fillColor] (376.95,203.05) circle (  1.43);

\path[fill=fillColor] (376.95,211.75) circle (  1.43);

\path[fill=fillColor] (376.95,229.14) circle (  1.43);

\path[fill=fillColor] (376.95,220.44) circle (  1.43);

\path[fill=fillColor] (376.95,237.84) circle (  1.43);

\path[fill=fillColor] (376.95,246.53) circle (  1.43);

\path[fill=fillColor] (376.95,263.92) circle (  1.43);

\path[fill=fillColor] (376.95,255.23) circle (  1.43);

\path[fill=fillColor] (376.95,272.62) circle (  1.43);

\path[fill=fillColor] (376.95,281.32) circle (  1.43);

\path[fill=fillColor] (376.95,290.01) circle (  1.43);

\path[fill=fillColor] (376.95,307.40) circle (  1.43);

\path[fill=fillColor] (385.65,168.27) circle (  1.43);

\path[fill=fillColor] (385.65,176.97) circle (  1.43);

\path[fill=fillColor] (385.65,194.36) circle (  1.43);

\path[fill=fillColor] (385.65,185.66) circle (  1.43);

\path[fill=fillColor] (385.65,203.05) circle (  1.43);

\path[fill=fillColor] (385.65,211.75) circle (  1.43);

\path[fill=fillColor] (385.65,229.14) circle (  1.43);

\path[fill=fillColor] (385.65,220.44) circle (  1.43);

\path[fill=fillColor] (385.65,237.84) circle (  1.43);

\path[fill=fillColor] (385.65,246.53) circle (  1.43);

\path[fill=fillColor] (385.65,263.92) circle (  1.43);

\path[fill=fillColor] (385.65,255.23) circle (  1.43);

\path[fill=fillColor] (385.65,272.62) circle (  1.43);

\path[fill=fillColor] (385.65,281.32) circle (  1.43);

\path[fill=fillColor] (385.65,290.01) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,297.28) -- (387.08,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,300.13) -- (387.08,297.28);

\path[fill=fillColor] (385.65,307.40) circle (  1.43);

\path[fill=fillColor] (394.35,170.49) --
	(396.27,167.16) --
	(392.42,167.16) --
	cycle;

\path[fill=fillColor] (394.35,179.18) --
	(396.27,175.86) --
	(392.42,175.86) --
	cycle;

\path[fill=fillColor] (394.35,196.58) --
	(396.27,193.25) --
	(392.42,193.25) --
	cycle;

\path[fill=fillColor] (394.35,187.88) --
	(396.27,184.55) --
	(392.42,184.55) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,201.63) -- (395.77,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,204.48) -- (395.77,201.63);

\path[fill=fillColor] (394.35,213.97) --
	(396.27,210.64) --
	(392.42,210.64) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,227.71) -- (395.77,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,230.57) -- (395.77,227.71);

\path[fill=fillColor] (394.35,222.66) --
	(396.27,219.34) --
	(392.42,219.34) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,236.41) -- (395.77,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,239.26) -- (395.77,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,245.11) -- (395.77,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,247.96) -- (395.77,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,262.50) -- (395.77,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,265.35) -- (395.77,262.50);

\path[fill=fillColor] (394.35,257.45) --
	(396.27,254.12) --
	(392.42,254.12) --
	cycle;

\path[fill=fillColor] (394.35,274.84) --
	(396.27,271.51) --
	(392.42,271.51) --
	cycle;

\path[fill=fillColor] (394.35,283.53) --
	(396.27,280.21) --
	(392.42,280.21) --
	cycle;

\path[fill=fillColor] (394.35,290.01) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,305.98) -- (395.77,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,308.83) -- (395.77,305.98);

\path[fill=fillColor] (403.04,168.27) circle (  1.43);

\path[fill=fillColor] (403.04,179.18) --
	(404.96,175.86) --
	(401.12,175.86) --
	cycle;

\path[fill=fillColor] (403.04,196.58) --
	(404.96,193.25) --
	(401.12,193.25) --
	cycle;

\path[fill=fillColor] (403.04,187.88) --
	(404.96,184.55) --
	(401.12,184.55) --
	cycle;

\path[fill=fillColor] (403.04,203.05) circle (  1.43);

\path[fill=fillColor] (403.04,213.97) --
	(404.96,210.64) --
	(401.12,210.64) --
	cycle;

\path[fill=fillColor] (403.04,231.36) --
	(404.96,228.03) --
	(401.12,228.03) --
	cycle;

\path[fill=fillColor] (403.04,222.66) --
	(404.96,219.34) --
	(401.12,219.34) --
	cycle;

\path[fill=fillColor] (403.04,237.84) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,245.11) -- (404.47,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,247.96) -- (404.47,245.11);

\path[fill=fillColor] (403.04,266.14) --
	(404.96,262.81) --
	(401.12,262.81) --
	cycle;

\path[fill=fillColor] (403.04,257.45) --
	(404.96,254.12) --
	(401.12,254.12) --
	cycle;

\path[fill=fillColor] (403.04,274.84) --
	(404.96,271.51) --
	(401.12,271.51) --
	cycle;

\path[fill=fillColor] (403.04,281.32) circle (  1.43);

\path[fill=fillColor] (403.04,290.01) circle (  1.43);

\path[fill=fillColor] (403.04,307.40) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,297.28) -- (413.16,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,300.13) -- (413.16,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (419.01,210.32) -- (421.86,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (419.01,213.18) -- (421.86,210.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (419.01,245.11) -- (421.86,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (419.01,247.96) -- (421.86,245.11);

\path[fill=fillColor] (420.43,298.71) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,297.28) -- (430.56,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,300.13) -- (430.56,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.40,297.28) -- (439.25,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.40,300.13) -- (439.25,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,279.89) -- (465.34,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,282.74) -- (465.34,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,288.58) -- (465.34,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,291.44) -- (465.34,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,279.89) -- (474.04,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,282.74) -- (474.04,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,288.58) -- (474.04,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,291.44) -- (474.04,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (479.88,288.58) -- (482.73,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (479.88,291.44) -- (482.73,288.58);

\path[fill=fillColor] (498.70,298.71) circle (  1.43);

\path[fill=fillColor] (507.39,298.71) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.66,175.54) -- (517.51,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.66,178.39) -- (517.51,175.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.66,245.11) -- (517.51,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.66,247.96) -- (517.51,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.66,271.19) -- (517.51,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.66,274.05) -- (517.51,271.19);

\path[fill=fillColor] (516.09,298.71) circle (  1.43);

\path[fill=fillColor] (524.78,300.93) --
	(526.71,297.60) --
	(522.86,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,175.54) -- (534.91,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,178.39) -- (534.91,175.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,192.93) -- (534.91,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,195.78) -- (534.91,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,184.23) -- (534.91,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,187.09) -- (534.91,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,227.71) -- (534.91,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,230.57) -- (534.91,227.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,262.50) -- (534.91,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,265.35) -- (534.91,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,279.89) -- (534.91,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,282.74) -- (534.91,279.89);

\path[fill=fillColor] (533.48,292.23) --
	(535.40,288.90) --
	(531.56,288.90) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,297.28) -- (534.91,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,300.13) -- (534.91,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,305.98) -- (534.91,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,308.83) -- (534.91,305.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,219.02) -- (552.30,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,221.87) -- (552.30,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,253.80) -- (552.30,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,256.65) -- (552.30,253.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,279.89) -- (552.30,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,282.74) -- (552.30,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,288.58) -- (552.30,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,291.44) -- (552.30,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,297.28) -- (552.30,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,300.13) -- (552.30,297.28);
\end{scope}
\begin{scope}
\path[clip] (129.71,467.69) rectangle (340.15,484.26);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (129.71,467.69) rectangle (340.15,484.26);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (234.93,472.94) {christoffersen};
\end{scope}
\begin{scope}
\path[clip] (345.65,467.69) rectangle (556.09,484.26);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (345.65,467.69) rectangle (556.09,484.26);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (450.87,472.94) {kupiec};
\end{scope}
\begin{scope}
\path[clip] (556.09,318.12) rectangle (572.66,467.69);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (556.09,318.12) rectangle (572.66,467.69);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (561.34,392.90) {0.5};
\end{scope}
\begin{scope}
\path[clip] (556.09,163.05) rectangle (572.66,312.62);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (556.09,163.05) rectangle (572.66,312.62);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (561.34,237.84) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (139.21,153.82) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (147.91,153.82) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (156.60,153.82) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (165.30,153.82) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (174.00,153.82) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (182.69,153.82) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (191.39,153.82) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (200.08,153.82) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (208.78,153.82) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (217.48,153.82) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (226.17,153.82) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (234.87,153.82) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (243.56,153.82) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (252.26,153.82) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (260.95,153.82) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (269.65,153.82) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (278.35,153.82) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (287.04,153.82) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (295.74,153.82) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (304.43,153.82) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (313.13,153.82) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (321.83,153.82) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (330.52,153.82) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (339.22,153.82) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (355.15,153.82) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (363.85,153.82) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (372.54,153.82) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (381.24,153.82) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (389.94,153.82) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (398.63,153.82) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (407.33,153.82) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (416.02,153.82) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (424.72,153.82) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (433.41,153.82) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (442.11,153.82) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (450.81,153.82) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (459.50,153.82) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (468.20,153.82) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (476.89,153.82) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (485.59,153.82) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (494.29,153.82) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (502.98,153.82) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (511.68,153.82) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (520.37,153.82) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (529.07,153.82) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (537.77,153.82) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (546.46,153.82) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (555.16,153.82) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,320.31) {bayesian fix - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,329.00) {bayesian fix - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,337.70) {bayesian fix - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,346.40) {bayesian fix - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,355.09) {bayesian online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,363.79) {bayesian online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,372.48) {bayesian online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,381.18) {bayesian online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,389.87) {sampling online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,398.57) {sampling online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,407.27) {sampling online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,415.96) {sampling online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,424.66) {specials - b constant mv};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,433.35) {specials - b constant pr};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,442.05) {specials - constant};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,450.75) {specials - ftl};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,459.44) {specials - pointwise};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,165.24) {bayesian fix - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,173.93) {bayesian fix - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,182.63) {bayesian fix - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,191.33) {bayesian fix - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,200.02) {bayesian online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,208.72) {bayesian online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,217.41) {bayesian online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,226.11) {bayesian online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,234.81) {sampling online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,243.50) {sampling online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,252.20) {sampling online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,260.89) {sampling online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,269.59) {specials - b constant mv};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,278.29) {specials - b constant pr};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,286.98) {specials - constant};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,295.68) {specials - ftl};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,304.37) {specials - pointwise};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.92] at (171.15,117.56) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (240.36,121.34) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (288.33,126.89) --
	(293.14,118.57) --
	(283.52,118.57) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (328.42,117.77) -- (335.56,124.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (328.42,124.91) -- (335.56,117.77);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (254.54,118.31) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (302.50,118.31) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (346.16,118.31) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at (427.92, 112.67) {
	\pgfimage[width= 86.72pt,height= 17.34pt,interpolate=true]{coverage_plot_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (428.07,101.11) {0.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (449.68,101.11) {2.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (471.28,101.11) {5.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (492.89,101.11) {7.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (514.50,101.11) {10.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.92] at (383.48,117.83) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] (428.07,112.67) -- (428.07,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (449.68,112.67) -- (449.68,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (471.28,112.67) -- (471.28,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (492.89,112.67) -- (492.89,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (514.50,112.67) -- (514.50,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (428.07,126.55) -- (428.07,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (449.68,126.55) -- (449.68,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (471.28,126.55) -- (471.28,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (492.89,126.55) -- (492.89,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (514.50,126.55) -- (514.50,130.02);
\end{scope}
\end{tikzpicture}


==> anc/JSU1_JSU4/coverage_plot_christoffersen.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,867.24);
\begin{scope}
\path[clip] (194.80,474.98) rectangle (552.55,841.63);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,484.89) --
	(552.55,484.89);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,501.41) --
	(552.55,501.41);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,517.93) --
	(552.55,517.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,534.44) --
	(552.55,534.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,550.96) --
	(552.55,550.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,567.47) --
	(552.55,567.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,583.99) --
	(552.55,583.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,600.50) --
	(552.55,600.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,617.02) --
	(552.55,617.02);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,633.54) --
	(552.55,633.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,650.05) --
	(552.55,650.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,666.57) --
	(552.55,666.57);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,683.08) --
	(552.55,683.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,699.60) --
	(552.55,699.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,716.11) --
	(552.55,716.11);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,732.63) --
	(552.55,732.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,749.14) --
	(552.55,749.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,765.66) --
	(552.55,765.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,782.18) --
	(552.55,782.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,798.69) --
	(552.55,798.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,815.21) --
	(552.55,815.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,831.72) --
	(552.55,831.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,474.98) --
	(203.67,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,474.98) --
	(218.46,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,474.98) --
	(233.24,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,474.98) --
	(248.02,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,474.98) --
	(262.81,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,474.98) --
	(277.59,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,474.98) --
	(292.37,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,474.98) --
	(307.16,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,474.98) --
	(321.94,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,474.98) --
	(336.72,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,474.98) --
	(351.50,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,474.98) --
	(366.29,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,474.98) --
	(381.07,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,474.98) --
	(395.85,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,474.98) --
	(410.64,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,474.98) --
	(425.42,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,474.98) --
	(440.20,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,474.98) --
	(454.99,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,474.98) --
	(469.77,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,474.98) --
	(484.55,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,474.98) --
	(499.33,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,474.98) --
	(514.12,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,474.98) --
	(528.90,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,474.98) --
	(543.68,841.63);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (196.28,823.47) rectangle (211.07,839.98);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (196.28,806.95) rectangle (211.07,823.47);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (196.28,790.43) rectangle (211.07,806.95);
\definecolor{fillColor}{RGB}{255,192,57}

\path[fill=fillColor] (196.28,773.92) rectangle (211.07,790.43);
\definecolor{fillColor}{RGB}{240,232,90}

\path[fill=fillColor] (196.28,757.40) rectangle (211.07,773.92);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (196.28,740.89) rectangle (211.07,757.40);
\definecolor{fillColor}{RGB}{153,202,100}

\path[fill=fillColor] (196.28,724.37) rectangle (211.07,740.89);
\definecolor{fillColor}{RGB}{207,221,95}

\path[fill=fillColor] (196.28,707.86) rectangle (211.07,724.37);

\path[fill=fillColor] (196.28,691.34) rectangle (211.07,707.86);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (196.28,674.82) rectangle (211.07,691.34);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (196.28,658.31) rectangle (211.07,674.82);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (196.28,641.79) rectangle (211.07,658.31);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (196.28,625.28) rectangle (211.07,641.79);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (196.28,608.76) rectangle (211.07,625.28);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (196.28,592.25) rectangle (211.07,608.76);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (196.28,575.73) rectangle (211.07,592.25);
\definecolor{fillColor}{RGB}{155,204,101}

\path[fill=fillColor] (196.28,559.21) rectangle (211.07,575.73);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (196.28,542.70) rectangle (211.07,559.21);
\definecolor{fillColor}{RGB}{240,93,77}

\path[fill=fillColor] (196.28,526.18) rectangle (211.07,542.70);
\definecolor{fillColor}{RGB}{255,175,44}

\path[fill=fillColor] (196.28,509.67) rectangle (211.07,526.18);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (196.28,493.15) rectangle (211.07,509.67);
\definecolor{fillColor}{RGB}{99,162,73}

\path[fill=fillColor] (196.28,476.64) rectangle (211.07,493.15);
\definecolor{fillColor}{RGB}{128,183,88}

\path[fill=fillColor] (211.07,823.47) rectangle (225.85,839.98);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (211.07,806.95) rectangle (225.85,823.47);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (211.07,790.43) rectangle (225.85,806.95);
\definecolor{fillColor}{RGB}{252,236,89}

\path[fill=fillColor] (211.07,773.92) rectangle (225.85,790.43);
\definecolor{fillColor}{RGB}{128,183,87}

\path[fill=fillColor] (211.07,757.40) rectangle (225.85,773.92);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (211.07,740.89) rectangle (225.85,757.40);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (211.07,724.37) rectangle (225.85,740.89);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (211.07,707.86) rectangle (225.85,724.37);

\path[fill=fillColor] (211.07,691.34) rectangle (225.85,707.86);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (211.07,674.82) rectangle (225.85,691.34);
\definecolor{fillColor}{RGB}{191,216,97}

\path[fill=fillColor] (211.07,658.31) rectangle (225.85,674.82);
\definecolor{fillColor}{RGB}{209,222,95}

\path[fill=fillColor] (211.07,641.79) rectangle (225.85,658.31);
\definecolor{fillColor}{RGB}{195,217,97}

\path[fill=fillColor] (211.07,625.28) rectangle (225.85,641.79);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (211.07,608.76) rectangle (225.85,625.28);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (211.07,592.25) rectangle (225.85,608.76);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (211.07,575.73) rectangle (225.85,592.25);
\definecolor{fillColor}{RGB}{195,217,97}

\path[fill=fillColor] (211.07,559.21) rectangle (225.85,575.73);
\definecolor{fillColor}{RGB}{136,190,92}

\path[fill=fillColor] (211.07,542.70) rectangle (225.85,559.21);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (211.07,526.18) rectangle (225.85,542.70);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (211.07,509.67) rectangle (225.85,526.18);
\definecolor{fillColor}{RGB}{54,131,54}

\path[fill=fillColor] (211.07,493.15) rectangle (225.85,509.67);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (211.07,476.64) rectangle (225.85,493.15);
\definecolor{fillColor}{RGB}{154,203,100}

\path[fill=fillColor] (225.85,823.47) rectangle (240.63,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,806.95) rectangle (240.63,823.47);
\definecolor{fillColor}{RGB}{112,171,80}

\path[fill=fillColor] (225.85,790.43) rectangle (240.63,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,773.92) rectangle (240.63,790.43);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (225.85,757.40) rectangle (240.63,773.92);
\definecolor{fillColor}{RGB}{255,196,60}

\path[fill=fillColor] (225.85,740.89) rectangle (240.63,757.40);
\definecolor{fillColor}{RGB}{255,173,43}

\path[fill=fillColor] (225.85,724.37) rectangle (240.63,740.89);
\definecolor{fillColor}{RGB}{248,127,64}

\path[fill=fillColor] (225.85,707.86) rectangle (240.63,724.37);

\path[fill=fillColor] (225.85,691.34) rectangle (240.63,707.86);
\definecolor{fillColor}{RGB}{252,150,52}

\path[fill=fillColor] (225.85,674.82) rectangle (240.63,691.34);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (225.85,658.31) rectangle (240.63,674.82);
\definecolor{fillColor}{RGB}{251,146,54}

\path[fill=fillColor] (225.85,641.79) rectangle (240.63,658.31);
\definecolor{fillColor}{RGB}{249,133,61}

\path[fill=fillColor] (225.85,625.28) rectangle (240.63,641.79);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (225.85,608.76) rectangle (240.63,625.28);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (225.85,592.25) rectangle (240.63,608.76);
\definecolor{fillColor}{RGB}{249,136,60}

\path[fill=fillColor] (225.85,575.73) rectangle (240.63,592.25);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (225.85,559.21) rectangle (240.63,575.73);
\definecolor{fillColor}{RGB}{249,133,61}

\path[fill=fillColor] (225.85,542.70) rectangle (240.63,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,526.18) rectangle (240.63,542.70);

\path[fill=fillColor] (225.85,509.67) rectangle (240.63,526.18);
\definecolor{fillColor}{RGB}{79,148,64}

\path[fill=fillColor] (225.85,493.15) rectangle (240.63,509.67);
\definecolor{fillColor}{RGB}{255,223,78}

\path[fill=fillColor] (225.85,476.64) rectangle (240.63,493.15);
\definecolor{fillColor}{RGB}{128,183,88}

\path[fill=fillColor] (240.63,823.47) rectangle (255.42,839.98);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (240.63,806.95) rectangle (255.42,823.47);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (240.63,790.43) rectangle (255.42,806.95);
\definecolor{fillColor}{RGB}{253,155,47}

\path[fill=fillColor] (240.63,773.92) rectangle (255.42,790.43);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,757.40) rectangle (255.42,773.92);

\path[fill=fillColor] (240.63,740.89) rectangle (255.42,757.40);

\path[fill=fillColor] (240.63,724.37) rectangle (255.42,740.89);

\path[fill=fillColor] (240.63,707.86) rectangle (255.42,724.37);

\path[fill=fillColor] (240.63,691.34) rectangle (255.42,707.86);

\path[fill=fillColor] (240.63,674.82) rectangle (255.42,691.34);

\path[fill=fillColor] (240.63,658.31) rectangle (255.42,674.82);

\path[fill=fillColor] (240.63,641.79) rectangle (255.42,658.31);

\path[fill=fillColor] (240.63,625.28) rectangle (255.42,641.79);

\path[fill=fillColor] (240.63,608.76) rectangle (255.42,625.28);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (240.63,592.25) rectangle (255.42,608.76);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,575.73) rectangle (255.42,592.25);

\path[fill=fillColor] (240.63,559.21) rectangle (255.42,575.73);

\path[fill=fillColor] (240.63,542.70) rectangle (255.42,559.21);

\path[fill=fillColor] (240.63,526.18) rectangle (255.42,542.70);

\path[fill=fillColor] (240.63,509.67) rectangle (255.42,526.18);
\definecolor{fillColor}{RGB}{255,196,59}

\path[fill=fillColor] (240.63,493.15) rectangle (255.42,509.67);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,476.64) rectangle (255.42,493.15);
\definecolor{fillColor}{RGB}{78,146,64}

\path[fill=fillColor] (255.42,823.47) rectangle (270.20,839.98);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (255.42,806.95) rectangle (270.20,823.47);
\definecolor{fillColor}{RGB}{249,235,89}

\path[fill=fillColor] (255.42,790.43) rectangle (270.20,806.95);
\definecolor{fillColor}{RGB}{255,185,52}

\path[fill=fillColor] (255.42,773.92) rectangle (270.20,790.43);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (255.42,757.40) rectangle (270.20,773.92);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,740.89) rectangle (270.20,757.40);

\path[fill=fillColor] (255.42,724.37) rectangle (270.20,740.89);

\path[fill=fillColor] (255.42,707.86) rectangle (270.20,724.37);

\path[fill=fillColor] (255.42,691.34) rectangle (270.20,707.86);
\definecolor{fillColor}{RGB}{241,99,75}

\path[fill=fillColor] (255.42,674.82) rectangle (270.20,691.34);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,658.31) rectangle (270.20,674.82);

\path[fill=fillColor] (255.42,641.79) rectangle (270.20,658.31);

\path[fill=fillColor] (255.42,625.28) rectangle (270.20,641.79);

\path[fill=fillColor] (255.42,608.76) rectangle (270.20,625.28);

\path[fill=fillColor] (255.42,592.25) rectangle (270.20,608.76);

\path[fill=fillColor] (255.42,575.73) rectangle (270.20,592.25);

\path[fill=fillColor] (255.42,559.21) rectangle (270.20,575.73);

\path[fill=fillColor] (255.42,542.70) rectangle (270.20,559.21);

\path[fill=fillColor] (255.42,526.18) rectangle (270.20,542.70);

\path[fill=fillColor] (255.42,509.67) rectangle (270.20,526.18);
\definecolor{fillColor}{RGB}{255,209,69}

\path[fill=fillColor] (255.42,493.15) rectangle (270.20,509.67);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,476.64) rectangle (270.20,493.15);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (270.20,823.47) rectangle (284.98,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,806.95) rectangle (284.98,823.47);
\definecolor{fillColor}{RGB}{180,212,99}

\path[fill=fillColor] (270.20,790.43) rectangle (284.98,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,773.92) rectangle (284.98,790.43);
\definecolor{fillColor}{RGB}{255,203,65}

\path[fill=fillColor] (270.20,757.40) rectangle (284.98,773.92);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (270.20,740.89) rectangle (284.98,757.40);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,724.37) rectangle (284.98,740.89);

\path[fill=fillColor] (270.20,707.86) rectangle (284.98,724.37);

\path[fill=fillColor] (270.20,691.34) rectangle (284.98,707.86);
\definecolor{fillColor}{RGB}{251,145,55}

\path[fill=fillColor] (270.20,674.82) rectangle (284.98,691.34);

\path[fill=fillColor] (270.20,658.31) rectangle (284.98,674.82);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,641.79) rectangle (284.98,658.31);

\path[fill=fillColor] (270.20,625.28) rectangle (284.98,641.79);
\definecolor{fillColor}{RGB}{251,145,55}

\path[fill=fillColor] (270.20,608.76) rectangle (284.98,625.28);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (270.20,592.25) rectangle (284.98,608.76);
\definecolor{fillColor}{RGB}{249,136,60}

\path[fill=fillColor] (270.20,575.73) rectangle (284.98,592.25);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,559.21) rectangle (284.98,575.73);

\path[fill=fillColor] (270.20,542.70) rectangle (284.98,559.21);

\path[fill=fillColor] (270.20,526.18) rectangle (284.98,542.70);

\path[fill=fillColor] (270.20,509.67) rectangle (284.98,526.18);
\definecolor{fillColor}{RGB}{255,194,58}

\path[fill=fillColor] (270.20,493.15) rectangle (284.98,509.67);
\definecolor{fillColor}{RGB}{249,133,62}

\path[fill=fillColor] (270.20,476.64) rectangle (284.98,493.15);
\definecolor{fillColor}{RGB}{51,128,52}

\path[fill=fillColor] (284.98,823.47) rectangle (299.76,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,806.95) rectangle (299.76,823.47);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (284.98,790.43) rectangle (299.76,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,773.92) rectangle (299.76,790.43);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (284.98,757.40) rectangle (299.76,773.92);
\definecolor{fillColor}{RGB}{255,167,39}

\path[fill=fillColor] (284.98,740.89) rectangle (299.76,757.40);
\definecolor{fillColor}{RGB}{255,209,69}

\path[fill=fillColor] (284.98,724.37) rectangle (299.76,740.89);
\definecolor{fillColor}{RGB}{255,168,39}

\path[fill=fillColor] (284.98,707.86) rectangle (299.76,724.37);
\definecolor{fillColor}{RGB}{255,177,46}

\path[fill=fillColor] (284.98,691.34) rectangle (299.76,707.86);
\definecolor{fillColor}{RGB}{245,115,70}

\path[fill=fillColor] (284.98,674.82) rectangle (299.76,691.34);
\definecolor{fillColor}{RGB}{255,224,79}

\path[fill=fillColor] (284.98,658.31) rectangle (299.76,674.82);
\definecolor{fillColor}{RGB}{252,150,51}

\path[fill=fillColor] (284.98,641.79) rectangle (299.76,658.31);
\definecolor{fillColor}{RGB}{255,181,49}

\path[fill=fillColor] (284.98,625.28) rectangle (299.76,641.79);
\definecolor{fillColor}{RGB}{245,115,70}

\path[fill=fillColor] (284.98,608.76) rectangle (299.76,625.28);
\definecolor{fillColor}{RGB}{171,209,99}

\path[fill=fillColor] (284.98,592.25) rectangle (299.76,608.76);
\definecolor{fillColor}{RGB}{247,122,66}

\path[fill=fillColor] (284.98,575.73) rectangle (299.76,592.25);
\definecolor{fillColor}{RGB}{255,181,49}

\path[fill=fillColor] (284.98,559.21) rectangle (299.76,575.73);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (284.98,542.70) rectangle (299.76,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,526.18) rectangle (299.76,542.70);

\path[fill=fillColor] (284.98,509.67) rectangle (299.76,526.18);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (284.98,493.15) rectangle (299.76,509.67);
\definecolor{fillColor}{RGB}{255,165,39}

\path[fill=fillColor] (284.98,476.64) rectangle (299.76,493.15);
\definecolor{fillColor}{RGB}{182,213,98}

\path[fill=fillColor] (299.76,823.47) rectangle (314.55,839.98);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (299.76,806.95) rectangle (314.55,823.47);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (299.76,790.43) rectangle (314.55,806.95);
\definecolor{fillColor}{RGB}{240,93,77}

\path[fill=fillColor] (299.76,773.92) rectangle (314.55,790.43);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (299.76,757.40) rectangle (314.55,773.92);
\definecolor{fillColor}{RGB}{168,208,100}

\path[fill=fillColor] (299.76,740.89) rectangle (314.55,757.40);
\definecolor{fillColor}{RGB}{204,220,96}

\path[fill=fillColor] (299.76,724.37) rectangle (314.55,740.89);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (299.76,707.86) rectangle (314.55,724.37);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (299.76,691.34) rectangle (314.55,707.86);
\definecolor{fillColor}{RGB}{255,207,67}

\path[fill=fillColor] (299.76,674.82) rectangle (314.55,691.34);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (299.76,658.31) rectangle (314.55,674.82);
\definecolor{fillColor}{RGB}{255,189,54}

\path[fill=fillColor] (299.76,641.79) rectangle (314.55,658.31);
\definecolor{fillColor}{RGB}{230,229,92}

\path[fill=fillColor] (299.76,625.28) rectangle (314.55,641.79);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (299.76,608.76) rectangle (314.55,625.28);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (299.76,592.25) rectangle (314.55,608.76);
\definecolor{fillColor}{RGB}{255,173,43}

\path[fill=fillColor] (299.76,575.73) rectangle (314.55,592.25);
\definecolor{fillColor}{RGB}{230,229,92}

\path[fill=fillColor] (299.76,559.21) rectangle (314.55,575.73);
\definecolor{fillColor}{RGB}{145,197,96}

\path[fill=fillColor] (299.76,542.70) rectangle (314.55,559.21);
\definecolor{fillColor}{RGB}{255,193,57}

\path[fill=fillColor] (299.76,526.18) rectangle (314.55,542.70);
\definecolor{fillColor}{RGB}{248,130,63}

\path[fill=fillColor] (299.76,509.67) rectangle (314.55,526.18);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (299.76,493.15) rectangle (314.55,509.67);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (299.76,476.64) rectangle (314.55,493.15);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (314.55,823.47) rectangle (329.33,839.98);
\definecolor{fillColor}{RGB}{197,218,96}

\path[fill=fillColor] (314.55,806.95) rectangle (329.33,823.47);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (314.55,790.43) rectangle (329.33,806.95);
\definecolor{fillColor}{RGB}{255,224,79}

\path[fill=fillColor] (314.55,773.92) rectangle (329.33,790.43);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (314.55,757.40) rectangle (329.33,773.92);
\definecolor{fillColor}{RGB}{124,181,86}

\path[fill=fillColor] (314.55,740.89) rectangle (329.33,757.40);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (314.55,724.37) rectangle (329.33,740.89);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (314.55,707.86) rectangle (329.33,724.37);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (314.55,691.34) rectangle (329.33,707.86);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (314.55,674.82) rectangle (329.33,691.34);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (314.55,658.31) rectangle (329.33,674.82);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (314.55,641.79) rectangle (329.33,658.31);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (314.55,625.28) rectangle (329.33,641.79);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (314.55,608.76) rectangle (329.33,625.28);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,592.25) rectangle (329.33,608.76);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (314.55,575.73) rectangle (329.33,592.25);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (314.55,559.21) rectangle (329.33,575.73);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (314.55,542.70) rectangle (329.33,559.21);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (314.55,526.18) rectangle (329.33,542.70);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (314.55,509.67) rectangle (329.33,526.18);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (314.55,493.15) rectangle (329.33,509.67);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (314.55,476.64) rectangle (329.33,493.15);
\definecolor{fillColor}{RGB}{146,197,97}

\path[fill=fillColor] (329.33,823.47) rectangle (344.11,839.98);
\definecolor{fillColor}{RGB}{253,153,49}

\path[fill=fillColor] (329.33,806.95) rectangle (344.11,823.47);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (329.33,790.43) rectangle (344.11,806.95);
\definecolor{fillColor}{RGB}{255,194,58}

\path[fill=fillColor] (329.33,773.92) rectangle (344.11,790.43);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (329.33,757.40) rectangle (344.11,773.92);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (329.33,740.89) rectangle (344.11,757.40);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (329.33,724.37) rectangle (344.11,740.89);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (329.33,707.86) rectangle (344.11,724.37);

\path[fill=fillColor] (329.33,691.34) rectangle (344.11,707.86);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (329.33,674.82) rectangle (344.11,691.34);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (329.33,658.31) rectangle (344.11,674.82);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (329.33,641.79) rectangle (344.11,658.31);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (329.33,625.28) rectangle (344.11,641.79);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (329.33,608.76) rectangle (344.11,625.28);
\definecolor{fillColor}{RGB}{108,169,78}

\path[fill=fillColor] (329.33,592.25) rectangle (344.11,608.76);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (329.33,575.73) rectangle (344.11,592.25);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (329.33,559.21) rectangle (344.11,575.73);
\definecolor{fillColor}{RGB}{86,153,68}

\path[fill=fillColor] (329.33,542.70) rectangle (344.11,559.21);
\definecolor{fillColor}{RGB}{119,176,83}

\path[fill=fillColor] (329.33,526.18) rectangle (344.11,542.70);
\definecolor{fillColor}{RGB}{187,215,98}

\path[fill=fillColor] (329.33,509.67) rectangle (344.11,526.18);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (329.33,493.15) rectangle (344.11,509.67);
\definecolor{fillColor}{RGB}{86,153,68}

\path[fill=fillColor] (329.33,476.64) rectangle (344.11,493.15);
\definecolor{fillColor}{RGB}{137,191,92}

\path[fill=fillColor] (344.11,823.47) rectangle (358.90,839.98);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (344.11,806.95) rectangle (358.90,823.47);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (344.11,790.43) rectangle (358.90,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (344.11,773.92) rectangle (358.90,790.43);
\definecolor{fillColor}{RGB}{146,197,97}

\path[fill=fillColor] (344.11,757.40) rectangle (358.90,773.92);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (344.11,740.89) rectangle (358.90,757.40);
\definecolor{fillColor}{RGB}{176,211,99}

\path[fill=fillColor] (344.11,724.37) rectangle (358.90,740.89);
\definecolor{fillColor}{RGB}{154,203,100}

\path[fill=fillColor] (344.11,707.86) rectangle (358.90,724.37);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (344.11,691.34) rectangle (358.90,707.86);
\definecolor{fillColor}{RGB}{109,170,78}

\path[fill=fillColor] (344.11,674.82) rectangle (358.90,691.34);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (344.11,658.31) rectangle (358.90,674.82);
\definecolor{fillColor}{RGB}{169,209,100}

\path[fill=fillColor] (344.11,641.79) rectangle (358.90,658.31);
\definecolor{fillColor}{RGB}{165,207,100}

\path[fill=fillColor] (344.11,625.28) rectangle (358.90,641.79);
\definecolor{fillColor}{RGB}{109,170,78}

\path[fill=fillColor] (344.11,608.76) rectangle (358.90,625.28);
\definecolor{fillColor}{RGB}{207,221,95}

\path[fill=fillColor] (344.11,592.25) rectangle (358.90,608.76);
\definecolor{fillColor}{RGB}{142,194,95}

\path[fill=fillColor] (344.11,575.73) rectangle (358.90,592.25);
\definecolor{fillColor}{RGB}{180,212,98}

\path[fill=fillColor] (344.11,559.21) rectangle (358.90,575.73);
\definecolor{fillColor}{RGB}{150,200,99}

\path[fill=fillColor] (344.11,542.70) rectangle (358.90,559.21);
\definecolor{fillColor}{RGB}{187,215,98}

\path[fill=fillColor] (344.11,526.18) rectangle (358.90,542.70);
\definecolor{fillColor}{RGB}{255,222,77}

\path[fill=fillColor] (344.11,509.67) rectangle (358.90,526.18);
\definecolor{fillColor}{RGB}{62,136,57}

\path[fill=fillColor] (344.11,493.15) rectangle (358.90,509.67);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (344.11,476.64) rectangle (358.90,493.15);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (358.90,823.47) rectangle (373.68,839.98);
\definecolor{fillColor}{RGB}{172,209,99}

\path[fill=fillColor] (358.90,806.95) rectangle (373.68,823.47);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (358.90,790.43) rectangle (373.68,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (358.90,773.92) rectangle (373.68,790.43);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (358.90,757.40) rectangle (373.68,773.92);

\path[fill=fillColor] (358.90,740.89) rectangle (373.68,757.40);
\definecolor{fillColor}{RGB}{146,197,97}

\path[fill=fillColor] (358.90,724.37) rectangle (373.68,740.89);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (358.90,707.86) rectangle (373.68,724.37);
\definecolor{fillColor}{RGB}{150,200,98}

\path[fill=fillColor] (358.90,691.34) rectangle (373.68,707.86);
\definecolor{fillColor}{RGB}{123,180,85}

\path[fill=fillColor] (358.90,674.82) rectangle (373.68,691.34);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (358.90,658.31) rectangle (373.68,674.82);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (358.90,641.79) rectangle (373.68,658.31);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (358.90,625.28) rectangle (373.68,641.79);
\definecolor{fillColor}{RGB}{123,180,85}

\path[fill=fillColor] (358.90,608.76) rectangle (373.68,625.28);
\definecolor{fillColor}{RGB}{128,184,88}

\path[fill=fillColor] (358.90,592.25) rectangle (373.68,608.76);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (358.90,575.73) rectangle (373.68,592.25);
\definecolor{fillColor}{RGB}{165,207,100}

\path[fill=fillColor] (358.90,559.21) rectangle (373.68,575.73);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (358.90,542.70) rectangle (373.68,559.21);
\definecolor{fillColor}{RGB}{187,214,98}

\path[fill=fillColor] (358.90,526.18) rectangle (373.68,542.70);
\definecolor{fillColor}{RGB}{168,208,100}

\path[fill=fillColor] (358.90,509.67) rectangle (373.68,526.18);
\definecolor{fillColor}{RGB}{152,202,99}

\path[fill=fillColor] (358.90,493.15) rectangle (373.68,509.67);
\definecolor{fillColor}{RGB}{99,162,74}

\path[fill=fillColor] (358.90,476.64) rectangle (373.68,493.15);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (373.68,823.47) rectangle (388.46,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,806.95) rectangle (388.46,823.47);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (373.68,790.43) rectangle (388.46,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,773.92) rectangle (388.46,790.43);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (373.68,757.40) rectangle (388.46,773.92);
\definecolor{fillColor}{RGB}{59,134,55}

\path[fill=fillColor] (373.68,740.89) rectangle (388.46,757.40);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (373.68,724.37) rectangle (388.46,740.89);
\definecolor{fillColor}{RGB}{243,233,90}

\path[fill=fillColor] (373.68,707.86) rectangle (388.46,724.37);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (373.68,691.34) rectangle (388.46,707.86);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (373.68,674.82) rectangle (388.46,691.34);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (373.68,658.31) rectangle (388.46,674.82);
\definecolor{fillColor}{RGB}{79,148,64}

\path[fill=fillColor] (373.68,641.79) rectangle (388.46,658.31);
\definecolor{fillColor}{RGB}{159,205,101}

\path[fill=fillColor] (373.68,625.28) rectangle (388.46,641.79);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (373.68,608.76) rectangle (388.46,625.28);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (373.68,592.25) rectangle (388.46,608.76);
\definecolor{fillColor}{RGB}{83,151,66}

\path[fill=fillColor] (373.68,575.73) rectangle (388.46,592.25);
\definecolor{fillColor}{RGB}{154,203,101}

\path[fill=fillColor] (373.68,559.21) rectangle (388.46,575.73);
\definecolor{fillColor}{RGB}{159,205,101}

\path[fill=fillColor] (373.68,542.70) rectangle (388.46,559.21);
\definecolor{fillColor}{RGB}{255,188,54}

\path[fill=fillColor] (373.68,526.18) rectangle (388.46,542.70);
\definecolor{fillColor}{RGB}{255,216,73}

\path[fill=fillColor] (373.68,509.67) rectangle (388.46,526.18);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (373.68,493.15) rectangle (388.46,509.67);
\definecolor{fillColor}{RGB}{95,159,71}

\path[fill=fillColor] (373.68,476.64) rectangle (388.46,493.15);
\definecolor{fillColor}{RGB}{116,175,82}

\path[fill=fillColor] (388.46,823.47) rectangle (403.24,839.98);
\definecolor{fillColor}{RGB}{255,196,59}

\path[fill=fillColor] (388.46,806.95) rectangle (403.24,823.47);
\definecolor{fillColor}{RGB}{241,95,76}

\path[fill=fillColor] (388.46,790.43) rectangle (403.24,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,773.92) rectangle (403.24,790.43);
\definecolor{fillColor}{RGB}{255,235,86}

\path[fill=fillColor] (388.46,757.40) rectangle (403.24,773.92);
\definecolor{fillColor}{RGB}{84,151,66}

\path[fill=fillColor] (388.46,740.89) rectangle (403.24,757.40);
\definecolor{fillColor}{RGB}{86,153,68}

\path[fill=fillColor] (388.46,724.37) rectangle (403.24,740.89);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (388.46,707.86) rectangle (403.24,724.37);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (388.46,691.34) rectangle (403.24,707.86);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (388.46,674.82) rectangle (403.24,691.34);
\definecolor{fillColor}{RGB}{113,172,80}

\path[fill=fillColor] (388.46,658.31) rectangle (403.24,674.82);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (388.46,641.79) rectangle (403.24,658.31);
\definecolor{fillColor}{RGB}{167,208,100}

\path[fill=fillColor] (388.46,625.28) rectangle (403.24,641.79);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (388.46,608.76) rectangle (403.24,625.28);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (388.46,592.25) rectangle (403.24,608.76);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (388.46,575.73) rectangle (403.24,592.25);
\definecolor{fillColor}{RGB}{167,208,100}

\path[fill=fillColor] (388.46,559.21) rectangle (403.24,575.73);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (388.46,542.70) rectangle (403.24,559.21);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (388.46,526.18) rectangle (403.24,542.70);
\definecolor{fillColor}{RGB}{255,196,60}

\path[fill=fillColor] (388.46,509.67) rectangle (403.24,526.18);
\definecolor{fillColor}{RGB}{65,137,58}

\path[fill=fillColor] (388.46,493.15) rectangle (403.24,509.67);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (388.46,476.64) rectangle (403.24,493.15);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (403.24,823.47) rectangle (418.03,839.98);
\definecolor{fillColor}{RGB}{161,206,100}

\path[fill=fillColor] (403.24,806.95) rectangle (418.03,823.47);
\definecolor{fillColor}{RGB}{78,146,64}

\path[fill=fillColor] (403.24,790.43) rectangle (418.03,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,773.92) rectangle (418.03,790.43);
\definecolor{fillColor}{RGB}{252,148,53}

\path[fill=fillColor] (403.24,757.40) rectangle (418.03,773.92);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (403.24,740.89) rectangle (418.03,757.40);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (403.24,724.37) rectangle (418.03,740.89);
\definecolor{fillColor}{RGB}{107,167,77}

\path[fill=fillColor] (403.24,707.86) rectangle (418.03,724.37);
\definecolor{fillColor}{RGB}{113,172,80}

\path[fill=fillColor] (403.24,691.34) rectangle (418.03,707.86);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (403.24,674.82) rectangle (418.03,691.34);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (403.24,658.31) rectangle (418.03,674.82);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (403.24,641.79) rectangle (418.03,658.31);
\definecolor{fillColor}{RGB}{93,157,71}

\path[fill=fillColor] (403.24,625.28) rectangle (418.03,641.79);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (403.24,608.76) rectangle (418.03,625.28);
\definecolor{fillColor}{RGB}{65,137,58}

\path[fill=fillColor] (403.24,592.25) rectangle (418.03,608.76);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (403.24,575.73) rectangle (418.03,592.25);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (403.24,559.21) rectangle (418.03,575.73);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (403.24,542.70) rectangle (418.03,559.21);
\definecolor{fillColor}{RGB}{255,175,45}

\path[fill=fillColor] (403.24,526.18) rectangle (418.03,542.70);
\definecolor{fillColor}{RGB}{255,209,69}

\path[fill=fillColor] (403.24,509.67) rectangle (418.03,526.18);
\definecolor{fillColor}{RGB}{171,209,99}

\path[fill=fillColor] (403.24,493.15) rectangle (418.03,509.67);
\definecolor{fillColor}{RGB}{201,219,96}

\path[fill=fillColor] (403.24,476.64) rectangle (418.03,493.15);
\definecolor{fillColor}{RGB}{255,237,88}

\path[fill=fillColor] (418.03,823.47) rectangle (432.81,839.98);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (418.03,806.95) rectangle (432.81,823.47);
\definecolor{fillColor}{RGB}{46,125,50}

\path[fill=fillColor] (418.03,790.43) rectangle (432.81,806.95);
\definecolor{fillColor}{RGB}{255,230,83}

\path[fill=fillColor] (418.03,773.92) rectangle (432.81,790.43);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (418.03,757.40) rectangle (432.81,773.92);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (418.03,740.89) rectangle (432.81,757.40);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (418.03,724.37) rectangle (432.81,740.89);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (418.03,707.86) rectangle (432.81,724.37);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (418.03,691.34) rectangle (432.81,707.86);
\definecolor{fillColor}{RGB}{108,169,78}

\path[fill=fillColor] (418.03,674.82) rectangle (432.81,691.34);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (418.03,658.31) rectangle (432.81,674.82);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (418.03,641.79) rectangle (432.81,658.31);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (418.03,625.28) rectangle (432.81,641.79);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (418.03,608.76) rectangle (432.81,625.28);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (418.03,592.25) rectangle (432.81,608.76);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (418.03,575.73) rectangle (432.81,592.25);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (418.03,559.21) rectangle (432.81,575.73);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (418.03,542.70) rectangle (432.81,559.21);
\definecolor{fillColor}{RGB}{150,200,99}

\path[fill=fillColor] (418.03,526.18) rectangle (432.81,542.70);
\definecolor{fillColor}{RGB}{99,162,74}

\path[fill=fillColor] (418.03,509.67) rectangle (432.81,526.18);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (418.03,493.15) rectangle (432.81,509.67);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (418.03,476.64) rectangle (432.81,493.15);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (432.81,823.47) rectangle (447.59,839.98);
\definecolor{fillColor}{RGB}{124,181,86}

\path[fill=fillColor] (432.81,806.95) rectangle (447.59,823.47);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (432.81,790.43) rectangle (447.59,806.95);
\definecolor{fillColor}{RGB}{255,173,43}

\path[fill=fillColor] (432.81,773.92) rectangle (447.59,790.43);
\definecolor{fillColor}{RGB}{107,167,77}

\path[fill=fillColor] (432.81,757.40) rectangle (447.59,773.92);
\definecolor{fillColor}{RGB}{134,188,90}

\path[fill=fillColor] (432.81,740.89) rectangle (447.59,757.40);
\definecolor{fillColor}{RGB}{221,226,93}

\path[fill=fillColor] (432.81,724.37) rectangle (447.59,740.89);
\definecolor{fillColor}{RGB}{255,200,62}

\path[fill=fillColor] (432.81,707.86) rectangle (447.59,724.37);

\path[fill=fillColor] (432.81,691.34) rectangle (447.59,707.86);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (432.81,674.82) rectangle (447.59,691.34);
\definecolor{fillColor}{RGB}{148,199,97}

\path[fill=fillColor] (432.81,658.31) rectangle (447.59,674.82);
\definecolor{fillColor}{RGB}{195,217,97}

\path[fill=fillColor] (432.81,641.79) rectangle (447.59,658.31);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (432.81,625.28) rectangle (447.59,641.79);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (432.81,608.76) rectangle (447.59,625.28);
\definecolor{fillColor}{RGB}{216,224,94}

\path[fill=fillColor] (432.81,592.25) rectangle (447.59,608.76);
\definecolor{fillColor}{RGB}{134,188,90}

\path[fill=fillColor] (432.81,575.73) rectangle (447.59,592.25);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (432.81,559.21) rectangle (447.59,575.73);
\definecolor{fillColor}{RGB}{255,200,62}

\path[fill=fillColor] (432.81,542.70) rectangle (447.59,559.21);
\definecolor{fillColor}{RGB}{128,184,88}

\path[fill=fillColor] (432.81,526.18) rectangle (447.59,542.70);
\definecolor{fillColor}{RGB}{211,222,95}

\path[fill=fillColor] (432.81,509.67) rectangle (447.59,526.18);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (432.81,493.15) rectangle (447.59,509.67);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (432.81,476.64) rectangle (447.59,493.15);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (447.59,823.47) rectangle (462.38,839.98);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (447.59,806.95) rectangle (462.38,823.47);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (447.59,790.43) rectangle (462.38,806.95);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (447.59,773.92) rectangle (462.38,790.43);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (447.59,757.40) rectangle (462.38,773.92);
\definecolor{fillColor}{RGB}{246,234,90}

\path[fill=fillColor] (447.59,740.89) rectangle (462.38,757.40);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (447.59,724.37) rectangle (462.38,740.89);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (447.59,707.86) rectangle (462.38,724.37);

\path[fill=fillColor] (447.59,691.34) rectangle (462.38,707.86);
\definecolor{fillColor}{RGB}{255,203,64}

\path[fill=fillColor] (447.59,674.82) rectangle (462.38,691.34);
\definecolor{fillColor}{RGB}{163,207,100}

\path[fill=fillColor] (447.59,658.31) rectangle (462.38,674.82);
\definecolor{fillColor}{RGB}{255,193,57}

\path[fill=fillColor] (447.59,641.79) rectangle (462.38,658.31);
\definecolor{fillColor}{RGB}{255,177,46}

\path[fill=fillColor] (447.59,625.28) rectangle (462.38,641.79);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (447.59,608.76) rectangle (462.38,625.28);
\definecolor{fillColor}{RGB}{255,209,68}

\path[fill=fillColor] (447.59,592.25) rectangle (462.38,608.76);
\definecolor{fillColor}{RGB}{255,217,74}

\path[fill=fillColor] (447.59,575.73) rectangle (462.38,592.25);
\definecolor{fillColor}{RGB}{255,177,46}

\path[fill=fillColor] (447.59,559.21) rectangle (462.38,575.73);
\definecolor{fillColor}{RGB}{230,229,92}

\path[fill=fillColor] (447.59,542.70) rectangle (462.38,559.21);
\definecolor{fillColor}{RGB}{248,128,64}

\path[fill=fillColor] (447.59,526.18) rectangle (462.38,542.70);
\definecolor{fillColor}{RGB}{255,189,54}

\path[fill=fillColor] (447.59,509.67) rectangle (462.38,526.18);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (447.59,493.15) rectangle (462.38,509.67);
\definecolor{fillColor}{RGB}{255,228,82}

\path[fill=fillColor] (447.59,476.64) rectangle (462.38,493.15);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (462.38,823.47) rectangle (477.16,839.98);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (462.38,806.95) rectangle (477.16,823.47);
\definecolor{fillColor}{RGB}{78,146,64}

\path[fill=fillColor] (462.38,790.43) rectangle (477.16,806.95);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (462.38,773.92) rectangle (477.16,790.43);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (462.38,757.40) rectangle (477.16,773.92);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,740.89) rectangle (477.16,757.40);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (462.38,724.37) rectangle (477.16,740.89);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (462.38,707.86) rectangle (477.16,724.37);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (462.38,691.34) rectangle (477.16,707.86);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (462.38,674.82) rectangle (477.16,691.34);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (462.38,658.31) rectangle (477.16,674.82);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (462.38,641.79) rectangle (477.16,658.31);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (462.38,625.28) rectangle (477.16,641.79);
\definecolor{fillColor}{RGB}{46,125,50}

\path[fill=fillColor] (462.38,608.76) rectangle (477.16,625.28);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (462.38,592.25) rectangle (477.16,608.76);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (462.38,575.73) rectangle (477.16,592.25);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (462.38,559.21) rectangle (477.16,575.73);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (462.38,542.70) rectangle (477.16,559.21);
\definecolor{fillColor}{RGB}{49,127,51}

\path[fill=fillColor] (462.38,526.18) rectangle (477.16,542.70);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (462.38,509.67) rectangle (477.16,526.18);
\definecolor{fillColor}{RGB}{253,154,48}

\path[fill=fillColor] (462.38,493.15) rectangle (477.16,509.67);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,476.64) rectangle (477.16,493.15);
\definecolor{fillColor}{RGB}{172,209,99}

\path[fill=fillColor] (477.16,823.47) rectangle (491.94,839.98);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (477.16,806.95) rectangle (491.94,823.47);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,790.43) rectangle (491.94,806.95);
\definecolor{fillColor}{RGB}{146,197,97}

\path[fill=fillColor] (477.16,773.92) rectangle (491.94,790.43);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (477.16,757.40) rectangle (491.94,773.92);
\definecolor{fillColor}{RGB}{51,128,52}

\path[fill=fillColor] (477.16,740.89) rectangle (491.94,757.40);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (477.16,724.37) rectangle (491.94,740.89);
\definecolor{fillColor}{RGB}{99,161,73}

\path[fill=fillColor] (477.16,707.86) rectangle (491.94,724.37);

\path[fill=fillColor] (477.16,691.34) rectangle (491.94,707.86);
\definecolor{fillColor}{RGB}{65,137,58}

\path[fill=fillColor] (477.16,674.82) rectangle (491.94,691.34);
\definecolor{fillColor}{RGB}{86,153,68}

\path[fill=fillColor] (477.16,658.31) rectangle (491.94,674.82);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (477.16,641.79) rectangle (491.94,658.31);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (477.16,625.28) rectangle (491.94,641.79);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (477.16,608.76) rectangle (491.94,625.28);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (477.16,592.25) rectangle (491.94,608.76);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (477.16,575.73) rectangle (491.94,592.25);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (477.16,559.21) rectangle (491.94,575.73);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (477.16,542.70) rectangle (491.94,559.21);
\definecolor{fillColor}{RGB}{62,135,57}

\path[fill=fillColor] (477.16,526.18) rectangle (491.94,542.70);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (477.16,509.67) rectangle (491.94,526.18);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (477.16,493.15) rectangle (491.94,509.67);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (477.16,476.64) rectangle (491.94,493.15);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (491.94,823.47) rectangle (506.73,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,806.95) rectangle (506.73,823.47);
\definecolor{fillColor}{RGB}{240,232,90}

\path[fill=fillColor] (491.94,790.43) rectangle (506.73,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,773.92) rectangle (506.73,790.43);
\definecolor{fillColor}{RGB}{99,162,74}

\path[fill=fillColor] (491.94,757.40) rectangle (506.73,773.92);
\definecolor{fillColor}{RGB}{169,208,100}

\path[fill=fillColor] (491.94,740.89) rectangle (506.73,757.40);
\definecolor{fillColor}{RGB}{62,136,57}

\path[fill=fillColor] (491.94,724.37) rectangle (506.73,740.89);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (491.94,707.86) rectangle (506.73,724.37);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (491.94,691.34) rectangle (506.73,707.86);
\definecolor{fillColor}{RGB}{235,230,91}

\path[fill=fillColor] (491.94,674.82) rectangle (506.73,691.34);
\definecolor{fillColor}{RGB}{75,145,63}

\path[fill=fillColor] (491.94,658.31) rectangle (506.73,674.82);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (491.94,641.79) rectangle (506.73,658.31);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (491.94,625.28) rectangle (506.73,641.79);
\definecolor{fillColor}{RGB}{214,223,94}

\path[fill=fillColor] (491.94,608.76) rectangle (506.73,625.28);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (491.94,592.25) rectangle (506.73,608.76);
\definecolor{fillColor}{RGB}{193,216,97}

\path[fill=fillColor] (491.94,575.73) rectangle (506.73,592.25);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (491.94,559.21) rectangle (506.73,575.73);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (491.94,542.70) rectangle (506.73,559.21);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (491.94,526.18) rectangle (506.73,542.70);
\definecolor{fillColor}{RGB}{148,199,98}

\path[fill=fillColor] (491.94,509.67) rectangle (506.73,526.18);
\definecolor{fillColor}{RGB}{127,183,87}

\path[fill=fillColor] (491.94,493.15) rectangle (506.73,509.67);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (491.94,476.64) rectangle (506.73,493.15);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (506.73,823.47) rectangle (521.51,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (506.73,806.95) rectangle (521.51,823.47);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (506.73,790.43) rectangle (521.51,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (506.73,773.92) rectangle (521.51,790.43);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (506.73,757.40) rectangle (521.51,773.92);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (506.73,740.89) rectangle (521.51,757.40);
\definecolor{fillColor}{RGB}{59,134,55}

\path[fill=fillColor] (506.73,724.37) rectangle (521.51,740.89);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (506.73,707.86) rectangle (521.51,724.37);
\definecolor{fillColor}{RGB}{59,134,55}

\path[fill=fillColor] (506.73,691.34) rectangle (521.51,707.86);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (506.73,674.82) rectangle (521.51,691.34);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (506.73,658.31) rectangle (521.51,674.82);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (506.73,641.79) rectangle (521.51,658.31);
\definecolor{fillColor}{RGB}{59,134,55}

\path[fill=fillColor] (506.73,625.28) rectangle (521.51,641.79);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (506.73,608.76) rectangle (521.51,625.28);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (506.73,592.25) rectangle (521.51,608.76);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (506.73,575.73) rectangle (521.51,592.25);
\definecolor{fillColor}{RGB}{62,135,57}

\path[fill=fillColor] (506.73,559.21) rectangle (521.51,575.73);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (506.73,542.70) rectangle (521.51,559.21);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (506.73,526.18) rectangle (521.51,542.70);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (506.73,509.67) rectangle (521.51,526.18);
\definecolor{fillColor}{RGB}{195,217,97}

\path[fill=fillColor] (506.73,493.15) rectangle (521.51,509.67);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (506.73,476.64) rectangle (521.51,493.15);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (521.51,823.47) rectangle (536.29,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,806.95) rectangle (536.29,823.47);
\definecolor{fillColor}{RGB}{207,221,95}

\path[fill=fillColor] (521.51,790.43) rectangle (536.29,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,773.92) rectangle (536.29,790.43);
\definecolor{fillColor}{RGB}{255,219,75}

\path[fill=fillColor] (521.51,757.40) rectangle (536.29,773.92);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (521.51,740.89) rectangle (536.29,757.40);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (521.51,724.37) rectangle (536.29,740.89);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (521.51,707.86) rectangle (536.29,724.37);

\path[fill=fillColor] (521.51,691.34) rectangle (536.29,707.86);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (521.51,674.82) rectangle (536.29,691.34);
\definecolor{fillColor}{RGB}{92,156,70}

\path[fill=fillColor] (521.51,658.31) rectangle (536.29,674.82);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (521.51,641.79) rectangle (536.29,658.31);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (521.51,625.28) rectangle (536.29,641.79);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (521.51,608.76) rectangle (536.29,625.28);
\definecolor{fillColor}{RGB}{109,170,78}

\path[fill=fillColor] (521.51,592.25) rectangle (536.29,608.76);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (521.51,575.73) rectangle (536.29,592.25);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (521.51,559.21) rectangle (536.29,575.73);
\definecolor{fillColor}{RGB}{62,136,57}

\path[fill=fillColor] (521.51,542.70) rectangle (536.29,559.21);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (521.51,526.18) rectangle (536.29,542.70);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (521.51,509.67) rectangle (536.29,526.18);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (521.51,493.15) rectangle (536.29,509.67);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (521.51,476.64) rectangle (536.29,493.15);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (536.29,823.47) rectangle (551.07,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,806.95) rectangle (551.07,823.47);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (536.29,790.43) rectangle (551.07,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,773.92) rectangle (551.07,790.43);
\definecolor{fillColor}{RGB}{255,231,84}

\path[fill=fillColor] (536.29,757.40) rectangle (551.07,773.92);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (536.29,740.89) rectangle (551.07,757.40);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (536.29,724.37) rectangle (551.07,740.89);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (536.29,707.86) rectangle (551.07,724.37);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (536.29,691.34) rectangle (551.07,707.86);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (536.29,674.82) rectangle (551.07,691.34);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (536.29,658.31) rectangle (551.07,674.82);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (536.29,641.79) rectangle (551.07,658.31);
\definecolor{fillColor}{RGB}{124,181,86}

\path[fill=fillColor] (536.29,625.28) rectangle (551.07,641.79);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (536.29,608.76) rectangle (551.07,625.28);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (536.29,592.25) rectangle (551.07,608.76);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (536.29,575.73) rectangle (551.07,592.25);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (536.29,559.21) rectangle (551.07,575.73);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (536.29,542.70) rectangle (551.07,559.21);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (536.29,526.18) rectangle (551.07,542.70);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (536.29,509.67) rectangle (551.07,526.18);
\definecolor{fillColor}{RGB}{161,206,100}

\path[fill=fillColor] (536.29,493.15) rectangle (551.07,509.67);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (536.29,476.64) rectangle (551.07,493.15);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,829.23) -- (206.17,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,834.22) -- (206.17,829.23);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,802.58) --
	(207.04,796.75) --
	(200.31,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,779.68) -- (206.17,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,784.67) -- (206.17,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,765.66) -- (207.21,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,762.13) -- (203.67,769.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,716.11) -- (207.21,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,712.58) -- (203.67,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,699.60) -- (207.21,699.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,696.07) -- (203.67,703.13);

\path[fill=fillColor] (203.67,538.33) --
	(207.04,532.50) --
	(200.31,532.50) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,515.43) -- (206.17,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,520.42) -- (206.17,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,782.18) -- (221.99,782.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,778.64) -- (218.46,785.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,732.63) -- (221.99,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,729.10) -- (218.46,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,716.11) -- (221.99,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,712.58) -- (218.46,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,699.60) -- (221.99,699.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,696.07) -- (218.46,703.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,666.57) -- (221.99,666.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,663.03) -- (218.46,670.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,650.05) -- (221.99,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,646.52) -- (218.46,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,633.54) -- (221.99,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,630.00) -- (218.46,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,583.99) -- (221.99,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,580.46) -- (218.46,587.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,567.47) -- (221.99,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,563.94) -- (218.46,571.00);

\path[fill=fillColor] (218.46,538.33) --
	(221.82,532.50) --
	(215.09,532.50) --
	cycle;

\path[fill=fillColor] (218.46,521.81) --
	(221.82,515.98) --
	(215.09,515.98) --
	cycle;

\path[fill=fillColor] (233.24,815.21) circle (  2.50);

\path[fill=fillColor] (233.24,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,763.16) -- (235.74,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,768.16) -- (235.74,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,746.65) -- (235.74,751.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,751.64) -- (235.74,746.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,730.13) -- (235.74,735.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,735.13) -- (235.74,730.13);

\path[fill=fillColor] (233.24,720.00) --
	(236.60,714.17) --
	(229.88,714.17) --
	cycle;

\path[fill=fillColor] (233.24,703.48) --
	(236.60,697.66) --
	(229.88,697.66) --
	cycle;

\path[fill=fillColor] (233.24,686.97) --
	(236.60,681.14) --
	(229.88,681.14) --
	cycle;

\path[fill=fillColor] (233.24,670.45) --
	(236.60,664.62) --
	(229.88,664.62) --
	cycle;

\path[fill=fillColor] (233.24,653.93) --
	(236.60,648.11) --
	(229.88,648.11) --
	cycle;

\path[fill=fillColor] (233.24,637.42) --
	(236.60,631.59) --
	(229.88,631.59) --
	cycle;

\path[fill=fillColor] (233.24,620.90) --
	(236.60,615.08) --
	(229.88,615.08) --
	cycle;

\path[fill=fillColor] (233.24,604.39) --
	(236.60,598.56) --
	(229.88,598.56) --
	cycle;

\path[fill=fillColor] (233.24,587.87) --
	(236.60,582.05) --
	(229.88,582.05) --
	cycle;

\path[fill=fillColor] (233.24,571.36) --
	(236.60,565.53) --
	(229.88,565.53) --
	cycle;

\path[fill=fillColor] (233.24,554.84) --
	(236.60,549.01) --
	(229.88,549.01) --
	cycle;

\path[fill=fillColor] (233.24,534.44) circle (  2.50);

\path[fill=fillColor] (233.24,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,482.40) -- (235.74,487.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,487.39) -- (235.74,482.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,812.71) -- (250.52,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,817.71) -- (250.52,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,796.19) -- (250.52,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,801.19) -- (250.52,796.19);

\path[fill=fillColor] (248.02,786.06) --
	(251.39,780.23) --
	(244.66,780.23) --
	cycle;

\path[fill=fillColor] (248.02,765.66) circle (  2.50);

\path[fill=fillColor] (248.02,749.14) circle (  2.50);

\path[fill=fillColor] (248.02,732.63) circle (  2.50);

\path[fill=fillColor] (248.02,716.11) circle (  2.50);

\path[fill=fillColor] (248.02,699.60) circle (  2.50);

\path[fill=fillColor] (248.02,683.08) circle (  2.50);

\path[fill=fillColor] (248.02,666.57) circle (  2.50);

\path[fill=fillColor] (248.02,650.05) circle (  2.50);

\path[fill=fillColor] (248.02,633.54) circle (  2.50);

\path[fill=fillColor] (248.02,617.02) circle (  2.50);

\path[fill=fillColor] (248.02,604.39) --
	(251.39,598.56) --
	(244.66,598.56) --
	cycle;

\path[fill=fillColor] (248.02,583.99) circle (  2.50);

\path[fill=fillColor] (248.02,567.47) circle (  2.50);

\path[fill=fillColor] (248.02,550.96) circle (  2.50);

\path[fill=fillColor] (248.02,534.44) circle (  2.50);

\path[fill=fillColor] (248.02,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,498.91) -- (250.52,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,503.91) -- (250.52,498.91);

\path[fill=fillColor] (248.02,484.89) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,812.71) -- (265.30,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,817.71) -- (265.30,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,798.69) -- (266.34,798.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,795.16) -- (262.81,802.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,779.68) -- (265.30,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,784.67) -- (265.30,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,763.16) -- (265.30,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,768.16) -- (265.30,763.16);

\path[fill=fillColor] (262.81,749.14) circle (  2.50);

\path[fill=fillColor] (262.81,732.63) circle (  2.50);

\path[fill=fillColor] (262.81,716.11) circle (  2.50);

\path[fill=fillColor] (262.81,699.60) circle (  2.50);

\path[fill=fillColor] (262.81,686.97) --
	(266.17,681.14) --
	(259.44,681.14) --
	cycle;

\path[fill=fillColor] (262.81,666.57) circle (  2.50);

\path[fill=fillColor] (262.81,650.05) circle (  2.50);

\path[fill=fillColor] (262.81,633.54) circle (  2.50);

\path[fill=fillColor] (262.81,617.02) circle (  2.50);

\path[fill=fillColor] (262.81,600.50) circle (  2.50);

\path[fill=fillColor] (262.81,583.99) circle (  2.50);

\path[fill=fillColor] (262.81,567.47) circle (  2.50);

\path[fill=fillColor] (262.81,550.96) circle (  2.50);

\path[fill=fillColor] (262.81,534.44) circle (  2.50);

\path[fill=fillColor] (262.81,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,498.91) -- (265.30,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,503.91) -- (265.30,498.91);

\path[fill=fillColor] (262.81,484.89) circle (  2.50);

\path[fill=fillColor] (277.59,815.21) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,798.69) -- (281.12,798.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,795.16) -- (277.59,802.22);

\path[fill=fillColor] (277.59,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,763.16) -- (280.09,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,768.16) -- (280.09,763.16);

\path[fill=fillColor] (277.59,753.03) --
	(280.95,747.20) --
	(274.23,747.20) --
	cycle;

\path[fill=fillColor] (277.59,732.63) circle (  2.50);

\path[fill=fillColor] (277.59,716.11) circle (  2.50);

\path[fill=fillColor] (277.59,699.60) circle (  2.50);

\path[fill=fillColor] (277.59,686.97) --
	(280.95,681.14) --
	(274.23,681.14) --
	cycle;

\path[fill=fillColor] (277.59,670.45) --
	(280.95,664.62) --
	(274.23,664.62) --
	cycle;

\path[fill=fillColor] (277.59,650.05) circle (  2.50);

\path[fill=fillColor] (277.59,633.54) circle (  2.50);

\path[fill=fillColor] (277.59,620.90) --
	(280.95,615.08) --
	(274.23,615.08) --
	cycle;

\path[fill=fillColor] (277.59,604.39) --
	(280.95,598.56) --
	(274.23,598.56) --
	cycle;

\path[fill=fillColor] (277.59,587.87) --
	(280.95,582.05) --
	(274.23,582.05) --
	cycle;

\path[fill=fillColor] (277.59,567.47) circle (  2.50);

\path[fill=fillColor] (277.59,550.96) circle (  2.50);

\path[fill=fillColor] (277.59,534.44) circle (  2.50);

\path[fill=fillColor] (277.59,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,498.91) -- (280.09,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,503.91) -- (280.09,498.91);

\path[fill=fillColor] (277.59,488.78) --
	(280.95,482.95) --
	(274.23,482.95) --
	cycle;

\path[fill=fillColor] (292.37,815.21) circle (  2.50);

\path[fill=fillColor] (292.37,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,746.65) -- (294.87,751.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,751.64) -- (294.87,746.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,730.13) -- (294.87,735.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,735.13) -- (294.87,730.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,713.62) -- (294.87,718.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,718.61) -- (294.87,713.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,697.10) -- (294.87,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,702.10) -- (294.87,697.10);

\path[fill=fillColor] (292.37,686.97) --
	(295.74,681.14) --
	(289.01,681.14) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,664.07) -- (294.87,669.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,669.06) -- (294.87,664.07);

\path[fill=fillColor] (292.37,653.93) --
	(295.74,648.11) --
	(289.01,648.11) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,631.04) -- (294.87,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,636.03) -- (294.87,631.04);

\path[fill=fillColor] (292.37,620.90) --
	(295.74,615.08) --
	(289.01,615.08) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,600.50) -- (295.90,600.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,596.97) -- (292.37,604.04);

\path[fill=fillColor] (292.37,587.87) --
	(295.74,582.05) --
	(289.01,582.05) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,564.97) -- (294.87,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,569.97) -- (294.87,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,548.46) -- (294.87,553.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,553.45) -- (294.87,548.46);

\path[fill=fillColor] (292.37,534.44) circle (  2.50);

\path[fill=fillColor] (292.37,517.93) circle (  2.50);

\path[fill=fillColor] (292.37,488.78) --
	(295.74,482.95) --
	(289.01,482.95) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,831.72) -- (310.69,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,828.19) -- (307.16,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,812.71) -- (309.65,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,817.71) -- (309.65,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,796.19) -- (309.65,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,801.19) -- (309.65,796.19);

\path[fill=fillColor] (307.16,786.06) --
	(310.52,780.23) --
	(303.79,780.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,749.14) -- (310.69,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,745.61) -- (307.16,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,732.63) -- (310.69,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,729.10) -- (307.16,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,716.11) -- (310.69,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,712.58) -- (307.16,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,697.10) -- (309.65,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,702.10) -- (309.65,697.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,680.58) -- (309.65,685.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,685.58) -- (309.65,680.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,647.55) -- (309.65,652.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,652.55) -- (309.65,647.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,633.54) -- (310.69,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,630.00) -- (307.16,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,614.52) -- (309.65,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,619.52) -- (309.65,614.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,581.49) -- (309.65,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,586.49) -- (309.65,581.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,567.47) -- (310.69,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,563.94) -- (307.16,571.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,531.94) -- (309.65,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,536.94) -- (309.65,531.94);

\path[fill=fillColor] (307.16,521.81) --
	(310.52,515.98) --
	(303.79,515.98) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,815.21) -- (325.47,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,811.68) -- (321.94,818.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,779.68) -- (324.44,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,784.67) -- (324.44,779.68);

\path[fill=fillColor] (336.72,819.09) --
	(340.09,813.27) --
	(333.36,813.27) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,779.68) -- (339.22,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,784.67) -- (339.22,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,517.93) -- (340.25,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,514.39) -- (336.72,521.46);

\path[fill=fillColor] (351.50,819.09) --
	(354.87,813.27) --
	(348.14,813.27) --
	cycle;

\path[fill=fillColor] (351.50,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,732.63) -- (355.04,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,729.10) -- (351.50,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,650.05) -- (355.04,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,646.52) -- (351.50,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,633.54) -- (355.04,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,630.00) -- (351.50,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,600.50) -- (355.04,600.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,596.97) -- (351.50,604.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,567.47) -- (355.04,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,563.94) -- (351.50,571.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,534.44) -- (355.04,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,530.91) -- (351.50,537.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,515.43) -- (354.00,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,520.42) -- (354.00,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,815.21) -- (369.82,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,811.68) -- (366.29,818.74);

\path[fill=fillColor] (366.29,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,567.47) -- (369.82,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,563.94) -- (366.29,571.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,534.44) -- (369.82,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,530.91) -- (366.29,537.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,517.93) -- (369.82,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,514.39) -- (366.29,521.46);

\path[fill=fillColor] (381.07,815.21) circle (  2.50);

\path[fill=fillColor] (381.07,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,716.11) -- (384.60,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,712.58) -- (381.07,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,697.10) -- (383.57,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,702.10) -- (383.57,697.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,633.54) -- (384.60,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,630.00) -- (381.07,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,550.96) -- (384.60,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,547.42) -- (381.07,554.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,531.94) -- (383.57,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,536.94) -- (383.57,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,515.43) -- (383.57,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,520.42) -- (383.57,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,812.71) -- (398.35,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,817.71) -- (398.35,812.71);

\path[fill=fillColor] (395.85,802.58) --
	(399.22,796.75) --
	(392.49,796.75) --
	cycle;

\path[fill=fillColor] (395.85,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,763.16) -- (398.35,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,768.16) -- (398.35,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,633.54) -- (399.39,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,630.00) -- (395.85,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,567.47) -- (399.39,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,563.94) -- (395.85,571.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,515.43) -- (398.35,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,520.42) -- (398.35,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,815.21) -- (414.17,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,811.68) -- (410.64,818.74);

\path[fill=fillColor] (410.64,782.18) circle (  2.50);

\path[fill=fillColor] (410.64,769.54) --
	(414.00,763.72) --
	(407.27,763.72) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,531.94) -- (413.13,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,536.94) -- (413.13,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,515.43) -- (413.13,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,520.42) -- (413.13,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,501.41) -- (414.17,501.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,497.88) -- (410.64,504.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,484.89) -- (414.17,484.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,481.36) -- (410.64,488.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,829.23) -- (427.92,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,834.22) -- (427.92,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,779.68) -- (427.92,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,784.67) -- (427.92,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,779.68) -- (442.70,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,784.67) -- (442.70,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,732.63) -- (443.73,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,729.10) -- (440.20,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,713.62) -- (442.70,718.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,718.61) -- (442.70,713.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,697.10) -- (442.70,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,702.10) -- (442.70,697.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,650.05) -- (443.73,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,646.52) -- (440.20,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,631.04) -- (442.70,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,636.03) -- (442.70,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,600.50) -- (443.73,600.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,596.97) -- (440.20,604.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,564.97) -- (442.70,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,569.97) -- (442.70,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,548.46) -- (442.70,553.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,553.45) -- (442.70,548.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,517.93) -- (443.73,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,514.39) -- (440.20,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,779.68) -- (457.48,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,784.67) -- (457.48,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,749.14) -- (458.52,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,745.61) -- (454.99,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,730.13) -- (457.48,735.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,735.13) -- (457.48,730.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,713.62) -- (457.48,718.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,718.61) -- (457.48,713.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,697.10) -- (457.48,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,702.10) -- (457.48,697.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,680.58) -- (457.48,685.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,685.58) -- (457.48,680.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,666.57) -- (458.52,666.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,663.03) -- (454.99,670.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,647.55) -- (457.48,652.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,652.55) -- (457.48,647.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,631.04) -- (457.48,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,636.03) -- (457.48,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,614.52) -- (457.48,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,619.52) -- (457.48,614.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,598.01) -- (457.48,603.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,603.00) -- (457.48,598.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,581.49) -- (457.48,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,586.49) -- (457.48,581.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,564.97) -- (457.48,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,569.97) -- (457.48,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,550.96) -- (458.52,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,547.42) -- (454.99,554.49);

\path[fill=fillColor] (454.99,538.33) --
	(458.35,532.50) --
	(451.62,532.50) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,515.43) -- (457.48,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,520.42) -- (457.48,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,498.91) -- (457.48,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,503.91) -- (457.48,498.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,482.40) -- (457.48,487.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,487.39) -- (457.48,482.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (466.24,782.18) -- (473.30,782.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (469.77,778.64) -- (469.77,785.71);

\path[fill=fillColor] (469.77,505.29) --
	(473.13,499.47) --
	(466.40,499.47) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,831.72) -- (488.08,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,828.19) -- (484.55,835.26);

\path[fill=fillColor] (484.55,505.29) --
	(487.91,499.47) --
	(481.19,499.47) --
	cycle;

\path[fill=fillColor] (499.33,815.21) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,798.69) -- (502.87,798.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,795.16) -- (499.33,802.22);

\path[fill=fillColor] (499.33,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,749.14) -- (502.87,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,745.61) -- (499.33,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,683.08) -- (502.87,683.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,679.55) -- (499.33,686.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,617.02) -- (502.87,617.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,613.49) -- (499.33,620.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,583.99) -- (502.87,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,580.46) -- (499.33,587.52);

\path[fill=fillColor] (514.12,815.21) circle (  2.50);

\path[fill=fillColor] (514.12,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,501.41) -- (517.65,501.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,497.88) -- (514.12,504.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,831.72) -- (532.43,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,828.19) -- (528.90,835.26);

\path[fill=fillColor] (528.90,815.21) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,798.69) -- (532.43,798.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,795.16) -- (528.90,802.22);

\path[fill=fillColor] (528.90,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,763.16) -- (531.40,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,768.16) -- (531.40,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,498.91) -- (531.40,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,503.91) -- (531.40,498.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,829.23) -- (546.18,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,834.22) -- (546.18,829.23);

\path[fill=fillColor] (543.68,815.21) circle (  2.50);

\path[fill=fillColor] (543.68,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,763.16) -- (546.18,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,768.16) -- (546.18,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,501.41) -- (547.21,501.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,497.88) -- (543.68,504.94);
\end{scope}
\begin{scope}
\path[clip] (194.80,102.84) rectangle (552.55,469.48);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,112.75) --
	(552.55,112.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,129.26) --
	(552.55,129.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,145.78) --
	(552.55,145.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,162.29) --
	(552.55,162.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,178.81) --
	(552.55,178.81);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,195.32) --
	(552.55,195.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,211.84) --
	(552.55,211.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,228.36) --
	(552.55,228.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,244.87) --
	(552.55,244.87);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,261.39) --
	(552.55,261.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,277.90) --
	(552.55,277.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,294.42) --
	(552.55,294.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,310.93) --
	(552.55,310.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,327.45) --
	(552.55,327.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,343.97) --
	(552.55,343.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,360.48) --
	(552.55,360.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,377.00) --
	(552.55,377.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,393.51) --
	(552.55,393.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,410.03) --
	(552.55,410.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,426.54) --
	(552.55,426.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,443.06) --
	(552.55,443.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,459.58) --
	(552.55,459.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,102.84) --
	(203.67,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,102.84) --
	(218.46,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,102.84) --
	(233.24,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,102.84) --
	(248.02,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,102.84) --
	(262.81,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,102.84) --
	(277.59,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,102.84) --
	(292.37,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,102.84) --
	(307.16,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,102.84) --
	(321.94,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,102.84) --
	(336.72,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,102.84) --
	(351.50,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,102.84) --
	(366.29,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,102.84) --
	(381.07,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,102.84) --
	(395.85,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,102.84) --
	(410.64,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,102.84) --
	(425.42,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,102.84) --
	(440.20,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,102.84) --
	(454.99,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,102.84) --
	(469.77,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,102.84) --
	(484.55,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,102.84) --
	(499.33,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,102.84) --
	(514.12,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,102.84) --
	(528.90,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,102.84) --
	(543.68,469.48);
\definecolor{fillColor}{RGB}{255,210,69}

\path[fill=fillColor] (196.28,451.32) rectangle (211.07,467.83);

\path[fill=fillColor] (196.28,434.80) rectangle (211.07,451.32);

\path[fill=fillColor] (196.28,418.29) rectangle (211.07,434.80);

\path[fill=fillColor] (196.28,401.77) rectangle (211.07,418.29);

\path[fill=fillColor] (196.28,385.25) rectangle (211.07,401.77);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (196.28,368.74) rectangle (211.07,385.25);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (196.28,352.22) rectangle (211.07,368.74);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (196.28,335.71) rectangle (211.07,352.22);

\path[fill=fillColor] (196.28,319.19) rectangle (211.07,335.71);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (196.28,302.68) rectangle (211.07,319.19);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (196.28,286.16) rectangle (211.07,302.68);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (196.28,269.65) rectangle (211.07,286.16);
\definecolor{fillColor}{RGB}{201,219,96}

\path[fill=fillColor] (196.28,253.13) rectangle (211.07,269.65);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (196.28,236.61) rectangle (211.07,253.13);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (196.28,220.10) rectangle (211.07,236.61);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (196.28,203.58) rectangle (211.07,220.10);
\definecolor{fillColor}{RGB}{201,219,96}

\path[fill=fillColor] (196.28,187.07) rectangle (211.07,203.58);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (196.28,170.55) rectangle (211.07,187.07);
\definecolor{fillColor}{RGB}{255,167,39}

\path[fill=fillColor] (196.28,154.04) rectangle (211.07,170.55);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (196.28,137.52) rectangle (211.07,154.04);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (196.28,121.00) rectangle (211.07,137.52);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (196.28,104.49) rectangle (211.07,121.00);
\definecolor{fillColor}{RGB}{130,185,88}

\path[fill=fillColor] (211.07,451.32) rectangle (225.85,467.83);

\path[fill=fillColor] (211.07,434.80) rectangle (225.85,451.32);

\path[fill=fillColor] (211.07,418.29) rectangle (225.85,434.80);

\path[fill=fillColor] (211.07,401.77) rectangle (225.85,418.29);

\path[fill=fillColor] (211.07,385.25) rectangle (225.85,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,368.74) rectangle (225.85,385.25);

\path[fill=fillColor] (211.07,352.22) rectangle (225.85,368.74);

\path[fill=fillColor] (211.07,335.71) rectangle (225.85,352.22);

\path[fill=fillColor] (211.07,319.19) rectangle (225.85,335.71);

\path[fill=fillColor] (211.07,302.68) rectangle (225.85,319.19);

\path[fill=fillColor] (211.07,286.16) rectangle (225.85,302.68);

\path[fill=fillColor] (211.07,269.65) rectangle (225.85,286.16);

\path[fill=fillColor] (211.07,253.13) rectangle (225.85,269.65);

\path[fill=fillColor] (211.07,236.61) rectangle (225.85,253.13);

\path[fill=fillColor] (211.07,220.10) rectangle (225.85,236.61);

\path[fill=fillColor] (211.07,203.58) rectangle (225.85,220.10);

\path[fill=fillColor] (211.07,187.07) rectangle (225.85,203.58);

\path[fill=fillColor] (211.07,170.55) rectangle (225.85,187.07);

\path[fill=fillColor] (211.07,154.04) rectangle (225.85,170.55);

\path[fill=fillColor] (211.07,137.52) rectangle (225.85,154.04);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (211.07,121.00) rectangle (225.85,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,104.49) rectangle (225.85,121.00);
\definecolor{fillColor}{RGB}{75,145,63}

\path[fill=fillColor] (225.85,451.32) rectangle (240.63,467.83);

\path[fill=fillColor] (225.85,434.80) rectangle (240.63,451.32);

\path[fill=fillColor] (225.85,418.29) rectangle (240.63,434.80);

\path[fill=fillColor] (225.85,401.77) rectangle (240.63,418.29);

\path[fill=fillColor] (225.85,385.25) rectangle (240.63,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,368.74) rectangle (240.63,385.25);

\path[fill=fillColor] (225.85,352.22) rectangle (240.63,368.74);

\path[fill=fillColor] (225.85,335.71) rectangle (240.63,352.22);

\path[fill=fillColor] (225.85,319.19) rectangle (240.63,335.71);

\path[fill=fillColor] (225.85,302.68) rectangle (240.63,319.19);

\path[fill=fillColor] (225.85,286.16) rectangle (240.63,302.68);

\path[fill=fillColor] (225.85,269.65) rectangle (240.63,286.16);

\path[fill=fillColor] (225.85,253.13) rectangle (240.63,269.65);

\path[fill=fillColor] (225.85,236.61) rectangle (240.63,253.13);

\path[fill=fillColor] (225.85,220.10) rectangle (240.63,236.61);

\path[fill=fillColor] (225.85,203.58) rectangle (240.63,220.10);

\path[fill=fillColor] (225.85,187.07) rectangle (240.63,203.58);

\path[fill=fillColor] (225.85,170.55) rectangle (240.63,187.07);

\path[fill=fillColor] (225.85,154.04) rectangle (240.63,170.55);

\path[fill=fillColor] (225.85,137.52) rectangle (240.63,154.04);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (225.85,121.00) rectangle (240.63,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,104.49) rectangle (240.63,121.00);
\definecolor{fillColor}{RGB}{254,161,43}

\path[fill=fillColor] (240.63,451.32) rectangle (255.42,467.83);

\path[fill=fillColor] (240.63,434.80) rectangle (255.42,451.32);

\path[fill=fillColor] (240.63,418.29) rectangle (255.42,434.80);

\path[fill=fillColor] (240.63,401.77) rectangle (255.42,418.29);

\path[fill=fillColor] (240.63,385.25) rectangle (255.42,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,368.74) rectangle (255.42,385.25);

\path[fill=fillColor] (240.63,352.22) rectangle (255.42,368.74);

\path[fill=fillColor] (240.63,335.71) rectangle (255.42,352.22);

\path[fill=fillColor] (240.63,319.19) rectangle (255.42,335.71);

\path[fill=fillColor] (240.63,302.68) rectangle (255.42,319.19);

\path[fill=fillColor] (240.63,286.16) rectangle (255.42,302.68);

\path[fill=fillColor] (240.63,269.65) rectangle (255.42,286.16);

\path[fill=fillColor] (240.63,253.13) rectangle (255.42,269.65);

\path[fill=fillColor] (240.63,236.61) rectangle (255.42,253.13);

\path[fill=fillColor] (240.63,220.10) rectangle (255.42,236.61);

\path[fill=fillColor] (240.63,203.58) rectangle (255.42,220.10);

\path[fill=fillColor] (240.63,187.07) rectangle (255.42,203.58);

\path[fill=fillColor] (240.63,170.55) rectangle (255.42,187.07);

\path[fill=fillColor] (240.63,154.04) rectangle (255.42,170.55);

\path[fill=fillColor] (240.63,137.52) rectangle (255.42,154.04);
\definecolor{fillColor}{RGB}{158,205,101}

\path[fill=fillColor] (240.63,121.00) rectangle (255.42,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,104.49) rectangle (255.42,121.00);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (255.42,451.32) rectangle (270.20,467.83);

\path[fill=fillColor] (255.42,434.80) rectangle (270.20,451.32);

\path[fill=fillColor] (255.42,418.29) rectangle (270.20,434.80);

\path[fill=fillColor] (255.42,401.77) rectangle (270.20,418.29);

\path[fill=fillColor] (255.42,385.25) rectangle (270.20,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,368.74) rectangle (270.20,385.25);

\path[fill=fillColor] (255.42,352.22) rectangle (270.20,368.74);

\path[fill=fillColor] (255.42,335.71) rectangle (270.20,352.22);

\path[fill=fillColor] (255.42,319.19) rectangle (270.20,335.71);

\path[fill=fillColor] (255.42,302.68) rectangle (270.20,319.19);

\path[fill=fillColor] (255.42,286.16) rectangle (270.20,302.68);

\path[fill=fillColor] (255.42,269.65) rectangle (270.20,286.16);

\path[fill=fillColor] (255.42,253.13) rectangle (270.20,269.65);

\path[fill=fillColor] (255.42,236.61) rectangle (270.20,253.13);

\path[fill=fillColor] (255.42,220.10) rectangle (270.20,236.61);

\path[fill=fillColor] (255.42,203.58) rectangle (270.20,220.10);

\path[fill=fillColor] (255.42,187.07) rectangle (270.20,203.58);

\path[fill=fillColor] (255.42,170.55) rectangle (270.20,187.07);

\path[fill=fillColor] (255.42,154.04) rectangle (270.20,170.55);

\path[fill=fillColor] (255.42,137.52) rectangle (270.20,154.04);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (255.42,121.00) rectangle (270.20,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,104.49) rectangle (270.20,121.00);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (270.20,451.32) rectangle (284.98,467.83);

\path[fill=fillColor] (270.20,434.80) rectangle (284.98,451.32);

\path[fill=fillColor] (270.20,418.29) rectangle (284.98,434.80);

\path[fill=fillColor] (270.20,401.77) rectangle (284.98,418.29);

\path[fill=fillColor] (270.20,385.25) rectangle (284.98,401.77);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (270.20,368.74) rectangle (284.98,385.25);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (270.20,352.22) rectangle (284.98,368.74);
\definecolor{fillColor}{RGB}{255,204,65}

\path[fill=fillColor] (270.20,335.71) rectangle (284.98,352.22);

\path[fill=fillColor] (270.20,319.19) rectangle (284.98,335.71);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,302.68) rectangle (284.98,319.19);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (270.20,286.16) rectangle (284.98,302.68);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,269.65) rectangle (284.98,286.16);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (270.20,253.13) rectangle (284.98,269.65);
\definecolor{fillColor}{RGB}{201,219,96}

\path[fill=fillColor] (270.20,236.61) rectangle (284.98,253.13);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,220.10) rectangle (284.98,236.61);

\path[fill=fillColor] (270.20,203.58) rectangle (284.98,220.10);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (270.20,187.07) rectangle (284.98,203.58);
\definecolor{fillColor}{RGB}{255,204,65}

\path[fill=fillColor] (270.20,170.55) rectangle (284.98,187.07);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (270.20,154.04) rectangle (284.98,170.55);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (270.20,137.52) rectangle (284.98,154.04);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (270.20,121.00) rectangle (284.98,137.52);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,104.49) rectangle (284.98,121.00);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (284.98,451.32) rectangle (299.76,467.83);

\path[fill=fillColor] (284.98,434.80) rectangle (299.76,451.32);

\path[fill=fillColor] (284.98,418.29) rectangle (299.76,434.80);

\path[fill=fillColor] (284.98,401.77) rectangle (299.76,418.29);

\path[fill=fillColor] (284.98,385.25) rectangle (299.76,401.77);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (284.98,368.74) rectangle (299.76,385.25);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (284.98,352.22) rectangle (299.76,368.74);
\definecolor{fillColor}{RGB}{255,177,46}

\path[fill=fillColor] (284.98,335.71) rectangle (299.76,352.22);

\path[fill=fillColor] (284.98,319.19) rectangle (299.76,335.71);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,302.68) rectangle (299.76,319.19);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (284.98,286.16) rectangle (299.76,302.68);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (284.98,269.65) rectangle (299.76,286.16);
\definecolor{fillColor}{RGB}{250,137,59}

\path[fill=fillColor] (284.98,253.13) rectangle (299.76,269.65);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,236.61) rectangle (299.76,253.13);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (284.98,220.10) rectangle (299.76,236.61);
\definecolor{fillColor}{RGB}{250,137,59}

\path[fill=fillColor] (284.98,203.58) rectangle (299.76,220.10);

\path[fill=fillColor] (284.98,187.07) rectangle (299.76,203.58);
\definecolor{fillColor}{RGB}{255,177,46}

\path[fill=fillColor] (284.98,170.55) rectangle (299.76,187.07);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,154.04) rectangle (299.76,170.55);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (284.98,137.52) rectangle (299.76,154.04);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (284.98,121.00) rectangle (299.76,137.52);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (284.98,104.49) rectangle (299.76,121.00);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (299.76,451.32) rectangle (314.55,467.83);

\path[fill=fillColor] (299.76,434.80) rectangle (314.55,451.32);

\path[fill=fillColor] (299.76,418.29) rectangle (314.55,434.80);

\path[fill=fillColor] (299.76,401.77) rectangle (314.55,418.29);

\path[fill=fillColor] (299.76,385.25) rectangle (314.55,401.77);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (299.76,368.74) rectangle (314.55,385.25);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (299.76,352.22) rectangle (314.55,368.74);

\path[fill=fillColor] (299.76,335.71) rectangle (314.55,352.22);

\path[fill=fillColor] (299.76,319.19) rectangle (314.55,335.71);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (299.76,302.68) rectangle (314.55,319.19);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (299.76,286.16) rectangle (314.55,302.68);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (299.76,269.65) rectangle (314.55,286.16);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (299.76,253.13) rectangle (314.55,269.65);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (299.76,236.61) rectangle (314.55,253.13);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (299.76,220.10) rectangle (314.55,236.61);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (299.76,203.58) rectangle (314.55,220.10);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (299.76,187.07) rectangle (314.55,203.58);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (299.76,170.55) rectangle (314.55,187.07);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (299.76,154.04) rectangle (314.55,170.55);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (299.76,137.52) rectangle (314.55,154.04);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (299.76,121.00) rectangle (314.55,137.52);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (299.76,104.49) rectangle (314.55,121.00);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (314.55,451.32) rectangle (329.33,467.83);

\path[fill=fillColor] (314.55,434.80) rectangle (329.33,451.32);

\path[fill=fillColor] (314.55,418.29) rectangle (329.33,434.80);

\path[fill=fillColor] (314.55,401.77) rectangle (329.33,418.29);

\path[fill=fillColor] (314.55,385.25) rectangle (329.33,401.77);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (314.55,368.74) rectangle (329.33,385.25);
\definecolor{fillColor}{RGB}{138,191,93}

\path[fill=fillColor] (314.55,352.22) rectangle (329.33,368.74);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (314.55,335.71) rectangle (329.33,352.22);

\path[fill=fillColor] (314.55,319.19) rectangle (329.33,335.71);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (314.55,302.68) rectangle (329.33,319.19);
\definecolor{fillColor}{RGB}{163,207,100}

\path[fill=fillColor] (314.55,286.16) rectangle (329.33,302.68);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (314.55,269.65) rectangle (329.33,286.16);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (314.55,253.13) rectangle (329.33,269.65);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (314.55,236.61) rectangle (329.33,253.13);
\definecolor{fillColor}{RGB}{255,235,86}

\path[fill=fillColor] (314.55,220.10) rectangle (329.33,236.61);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (314.55,203.58) rectangle (329.33,220.10);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (314.55,187.07) rectangle (329.33,203.58);
\definecolor{fillColor}{RGB}{138,191,93}

\path[fill=fillColor] (314.55,170.55) rectangle (329.33,187.07);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (314.55,154.04) rectangle (329.33,170.55);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (314.55,137.52) rectangle (329.33,154.04);
\definecolor{fillColor}{RGB}{239,89,78}

\path[fill=fillColor] (314.55,121.00) rectangle (329.33,137.52);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (314.55,104.49) rectangle (329.33,121.00);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (329.33,451.32) rectangle (344.11,467.83);

\path[fill=fillColor] (329.33,434.80) rectangle (344.11,451.32);

\path[fill=fillColor] (329.33,418.29) rectangle (344.11,434.80);

\path[fill=fillColor] (329.33,401.77) rectangle (344.11,418.29);

\path[fill=fillColor] (329.33,385.25) rectangle (344.11,401.77);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (329.33,368.74) rectangle (344.11,385.25);
\definecolor{fillColor}{RGB}{88,154,68}

\path[fill=fillColor] (329.33,352.22) rectangle (344.11,368.74);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (329.33,335.71) rectangle (344.11,352.22);

\path[fill=fillColor] (329.33,319.19) rectangle (344.11,335.71);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (329.33,302.68) rectangle (344.11,319.19);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (329.33,286.16) rectangle (344.11,302.68);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (329.33,269.65) rectangle (344.11,286.16);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (329.33,253.13) rectangle (344.11,269.65);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (329.33,236.61) rectangle (344.11,253.13);
\definecolor{fillColor}{RGB}{175,210,99}

\path[fill=fillColor] (329.33,220.10) rectangle (344.11,236.61);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (329.33,203.58) rectangle (344.11,220.10);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (329.33,187.07) rectangle (344.11,203.58);
\definecolor{fillColor}{RGB}{107,167,77}

\path[fill=fillColor] (329.33,170.55) rectangle (344.11,187.07);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (329.33,154.04) rectangle (344.11,170.55);
\definecolor{fillColor}{RGB}{88,154,68}

\path[fill=fillColor] (329.33,137.52) rectangle (344.11,154.04);
\definecolor{fillColor}{RGB}{255,212,70}

\path[fill=fillColor] (329.33,121.00) rectangle (344.11,137.52);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (329.33,104.49) rectangle (344.11,121.00);
\definecolor{fillColor}{RGB}{253,156,47}

\path[fill=fillColor] (344.11,451.32) rectangle (358.90,467.83);

\path[fill=fillColor] (344.11,434.80) rectangle (358.90,451.32);

\path[fill=fillColor] (344.11,418.29) rectangle (358.90,434.80);

\path[fill=fillColor] (344.11,401.77) rectangle (358.90,418.29);

\path[fill=fillColor] (344.11,385.25) rectangle (358.90,401.77);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (344.11,368.74) rectangle (358.90,385.25);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (344.11,352.22) rectangle (358.90,368.74);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (344.11,335.71) rectangle (358.90,352.22);

\path[fill=fillColor] (344.11,319.19) rectangle (358.90,335.71);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (344.11,302.68) rectangle (358.90,319.19);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (344.11,286.16) rectangle (358.90,302.68);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (344.11,269.65) rectangle (358.90,286.16);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (344.11,253.13) rectangle (358.90,269.65);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (344.11,236.61) rectangle (358.90,253.13);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (344.11,220.10) rectangle (358.90,236.61);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (344.11,203.58) rectangle (358.90,220.10);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (344.11,187.07) rectangle (358.90,203.58);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (344.11,170.55) rectangle (358.90,187.07);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (344.11,154.04) rectangle (358.90,170.55);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (344.11,137.52) rectangle (358.90,154.04);
\definecolor{fillColor}{RGB}{218,225,94}

\path[fill=fillColor] (344.11,121.00) rectangle (358.90,137.52);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (344.11,104.49) rectangle (358.90,121.00);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (358.90,451.32) rectangle (373.68,467.83);

\path[fill=fillColor] (358.90,434.80) rectangle (373.68,451.32);

\path[fill=fillColor] (358.90,418.29) rectangle (373.68,434.80);

\path[fill=fillColor] (358.90,401.77) rectangle (373.68,418.29);

\path[fill=fillColor] (358.90,385.25) rectangle (373.68,401.77);
\definecolor{fillColor}{RGB}{235,230,91}

\path[fill=fillColor] (358.90,368.74) rectangle (373.68,385.25);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (358.90,352.22) rectangle (373.68,368.74);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (358.90,335.71) rectangle (373.68,352.22);

\path[fill=fillColor] (358.90,319.19) rectangle (373.68,335.71);
\definecolor{fillColor}{RGB}{158,205,101}

\path[fill=fillColor] (358.90,302.68) rectangle (373.68,319.19);
\definecolor{fillColor}{RGB}{93,157,71}

\path[fill=fillColor] (358.90,286.16) rectangle (373.68,302.68);
\definecolor{fillColor}{RGB}{235,230,91}

\path[fill=fillColor] (358.90,269.65) rectangle (373.68,286.16);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (358.90,253.13) rectangle (373.68,269.65);
\definecolor{fillColor}{RGB}{158,205,101}

\path[fill=fillColor] (358.90,236.61) rectangle (373.68,253.13);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (358.90,220.10) rectangle (373.68,236.61);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (358.90,203.58) rectangle (373.68,220.10);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (358.90,187.07) rectangle (373.68,203.58);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (358.90,170.55) rectangle (373.68,187.07);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (358.90,154.04) rectangle (373.68,170.55);

\path[fill=fillColor] (358.90,137.52) rectangle (373.68,154.04);
\definecolor{fillColor}{RGB}{175,210,99}

\path[fill=fillColor] (358.90,121.00) rectangle (373.68,137.52);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (358.90,104.49) rectangle (373.68,121.00);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (373.68,451.32) rectangle (388.46,467.83);

\path[fill=fillColor] (373.68,434.80) rectangle (388.46,451.32);

\path[fill=fillColor] (373.68,418.29) rectangle (388.46,434.80);

\path[fill=fillColor] (373.68,401.77) rectangle (388.46,418.29);

\path[fill=fillColor] (373.68,385.25) rectangle (388.46,401.77);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (373.68,368.74) rectangle (388.46,385.25);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (373.68,352.22) rectangle (388.46,368.74);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (373.68,335.71) rectangle (388.46,352.22);

\path[fill=fillColor] (373.68,319.19) rectangle (388.46,335.71);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (373.68,302.68) rectangle (388.46,319.19);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (373.68,286.16) rectangle (388.46,302.68);
\definecolor{fillColor}{RGB}{255,216,73}

\path[fill=fillColor] (373.68,269.65) rectangle (388.46,286.16);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (373.68,253.13) rectangle (388.46,269.65);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (373.68,236.61) rectangle (388.46,253.13);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (373.68,220.10) rectangle (388.46,236.61);
\definecolor{fillColor}{RGB}{255,216,73}

\path[fill=fillColor] (373.68,203.58) rectangle (388.46,220.10);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (373.68,187.07) rectangle (388.46,203.58);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (373.68,170.55) rectangle (388.46,187.07);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (373.68,154.04) rectangle (388.46,170.55);
\definecolor{fillColor}{RGB}{213,223,94}

\path[fill=fillColor] (373.68,137.52) rectangle (388.46,154.04);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (373.68,121.00) rectangle (388.46,137.52);
\definecolor{fillColor}{RGB}{255,232,85}

\path[fill=fillColor] (373.68,104.49) rectangle (388.46,121.00);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (388.46,451.32) rectangle (403.24,467.83);

\path[fill=fillColor] (388.46,434.80) rectangle (403.24,451.32);

\path[fill=fillColor] (388.46,418.29) rectangle (403.24,434.80);

\path[fill=fillColor] (388.46,401.77) rectangle (403.24,418.29);

\path[fill=fillColor] (388.46,385.25) rectangle (403.24,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,368.74) rectangle (403.24,385.25);

\path[fill=fillColor] (388.46,352.22) rectangle (403.24,368.74);
\definecolor{fillColor}{RGB}{242,102,74}

\path[fill=fillColor] (388.46,335.71) rectangle (403.24,352.22);
\definecolor{fillColor}{RGB}{246,122,67}

\path[fill=fillColor] (388.46,319.19) rectangle (403.24,335.71);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,302.68) rectangle (403.24,319.19);
\definecolor{fillColor}{RGB}{255,167,39}

\path[fill=fillColor] (388.46,286.16) rectangle (403.24,302.68);
\definecolor{fillColor}{RGB}{249,133,62}

\path[fill=fillColor] (388.46,269.65) rectangle (403.24,286.16);
\definecolor{fillColor}{RGB}{246,122,67}

\path[fill=fillColor] (388.46,253.13) rectangle (403.24,269.65);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,236.61) rectangle (403.24,253.13);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (388.46,220.10) rectangle (403.24,236.61);
\definecolor{fillColor}{RGB}{246,121,67}

\path[fill=fillColor] (388.46,203.58) rectangle (403.24,220.10);
\definecolor{fillColor}{RGB}{246,122,67}

\path[fill=fillColor] (388.46,187.07) rectangle (403.24,203.58);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,170.55) rectangle (403.24,187.07);

\path[fill=fillColor] (388.46,154.04) rectangle (403.24,170.55);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (388.46,137.52) rectangle (403.24,154.04);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (388.46,121.00) rectangle (403.24,137.52);
\definecolor{fillColor}{RGB}{255,166,38}

\path[fill=fillColor] (388.46,104.49) rectangle (403.24,121.00);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (403.24,451.32) rectangle (418.03,467.83);

\path[fill=fillColor] (403.24,434.80) rectangle (418.03,451.32);

\path[fill=fillColor] (403.24,418.29) rectangle (418.03,434.80);

\path[fill=fillColor] (403.24,401.77) rectangle (418.03,418.29);

\path[fill=fillColor] (403.24,385.25) rectangle (418.03,401.77);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (403.24,368.74) rectangle (418.03,385.25);
\definecolor{fillColor}{RGB}{251,146,54}

\path[fill=fillColor] (403.24,352.22) rectangle (418.03,368.74);
\definecolor{fillColor}{RGB}{247,126,65}

\path[fill=fillColor] (403.24,335.71) rectangle (418.03,352.22);

\path[fill=fillColor] (403.24,319.19) rectangle (418.03,335.71);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (403.24,302.68) rectangle (418.03,319.19);
\definecolor{fillColor}{RGB}{255,213,71}

\path[fill=fillColor] (403.24,286.16) rectangle (418.03,302.68);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (403.24,269.65) rectangle (418.03,286.16);
\definecolor{fillColor}{RGB}{255,186,53}

\path[fill=fillColor] (403.24,253.13) rectangle (418.03,269.65);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (403.24,236.61) rectangle (418.03,253.13);
\definecolor{fillColor}{RGB}{255,178,47}

\path[fill=fillColor] (403.24,220.10) rectangle (418.03,236.61);
\definecolor{fillColor}{RGB}{251,146,54}

\path[fill=fillColor] (403.24,203.58) rectangle (418.03,220.10);
\definecolor{fillColor}{RGB}{255,186,53}

\path[fill=fillColor] (403.24,187.07) rectangle (418.03,203.58);
\definecolor{fillColor}{RGB}{255,207,67}

\path[fill=fillColor] (403.24,170.55) rectangle (418.03,187.07);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,154.04) rectangle (418.03,170.55);

\path[fill=fillColor] (403.24,137.52) rectangle (418.03,154.04);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (403.24,121.00) rectangle (418.03,137.52);
\definecolor{fillColor}{RGB}{255,166,38}

\path[fill=fillColor] (403.24,104.49) rectangle (418.03,121.00);
\definecolor{fillColor}{RGB}{255,196,60}

\path[fill=fillColor] (418.03,451.32) rectangle (432.81,467.83);

\path[fill=fillColor] (418.03,434.80) rectangle (432.81,451.32);

\path[fill=fillColor] (418.03,418.29) rectangle (432.81,434.80);

\path[fill=fillColor] (418.03,401.77) rectangle (432.81,418.29);

\path[fill=fillColor] (418.03,385.25) rectangle (432.81,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,368.74) rectangle (432.81,385.25);
\definecolor{fillColor}{RGB}{243,106,73}

\path[fill=fillColor] (418.03,352.22) rectangle (432.81,368.74);

\path[fill=fillColor] (418.03,335.71) rectangle (432.81,352.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,319.19) rectangle (432.81,335.71);
\definecolor{fillColor}{RGB}{254,160,44}

\path[fill=fillColor] (418.03,302.68) rectangle (432.81,319.19);
\definecolor{fillColor}{RGB}{240,94,77}

\path[fill=fillColor] (418.03,286.16) rectangle (432.81,302.68);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,269.65) rectangle (432.81,286.16);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (418.03,253.13) rectangle (432.81,269.65);
\definecolor{fillColor}{RGB}{251,144,55}

\path[fill=fillColor] (418.03,236.61) rectangle (432.81,253.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,220.10) rectangle (432.81,236.61);

\path[fill=fillColor] (418.03,203.58) rectangle (432.81,220.10);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (418.03,187.07) rectangle (432.81,203.58);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,170.55) rectangle (432.81,187.07);

\path[fill=fillColor] (418.03,154.04) rectangle (432.81,170.55);

\path[fill=fillColor] (418.03,137.52) rectangle (432.81,154.04);
\definecolor{fillColor}{RGB}{186,214,98}

\path[fill=fillColor] (418.03,121.00) rectangle (432.81,137.52);
\definecolor{fillColor}{RGB}{251,144,55}

\path[fill=fillColor] (418.03,104.49) rectangle (432.81,121.00);
\definecolor{fillColor}{RGB}{204,220,96}

\path[fill=fillColor] (432.81,451.32) rectangle (447.59,467.83);

\path[fill=fillColor] (432.81,434.80) rectangle (447.59,451.32);

\path[fill=fillColor] (432.81,418.29) rectangle (447.59,434.80);

\path[fill=fillColor] (432.81,401.77) rectangle (447.59,418.29);

\path[fill=fillColor] (432.81,385.25) rectangle (447.59,401.77);
\definecolor{fillColor}{RGB}{255,226,81}

\path[fill=fillColor] (432.81,368.74) rectangle (447.59,385.25);
\definecolor{fillColor}{RGB}{218,225,94}

\path[fill=fillColor] (432.81,352.22) rectangle (447.59,368.74);
\definecolor{fillColor}{RGB}{124,181,86}

\path[fill=fillColor] (432.81,335.71) rectangle (447.59,352.22);

\path[fill=fillColor] (432.81,319.19) rectangle (447.59,335.71);
\definecolor{fillColor}{RGB}{201,219,96}

\path[fill=fillColor] (432.81,302.68) rectangle (447.59,319.19);
\definecolor{fillColor}{RGB}{140,192,93}

\path[fill=fillColor] (432.81,286.16) rectangle (447.59,302.68);
\definecolor{fillColor}{RGB}{124,181,86}

\path[fill=fillColor] (432.81,269.65) rectangle (447.59,286.16);

\path[fill=fillColor] (432.81,253.13) rectangle (447.59,269.65);
\definecolor{fillColor}{RGB}{201,219,96}

\path[fill=fillColor] (432.81,236.61) rectangle (447.59,253.13);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (432.81,220.10) rectangle (447.59,236.61);
\definecolor{fillColor}{RGB}{97,161,73}

\path[fill=fillColor] (432.81,203.58) rectangle (447.59,220.10);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (432.81,187.07) rectangle (447.59,203.58);
\definecolor{fillColor}{RGB}{140,192,93}

\path[fill=fillColor] (432.81,170.55) rectangle (447.59,187.07);

\path[fill=fillColor] (432.81,154.04) rectangle (447.59,170.55);
\definecolor{fillColor}{RGB}{160,205,101}

\path[fill=fillColor] (432.81,137.52) rectangle (447.59,154.04);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (432.81,121.00) rectangle (447.59,137.52);
\definecolor{fillColor}{RGB}{241,232,90}

\path[fill=fillColor] (432.81,104.49) rectangle (447.59,121.00);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (447.59,451.32) rectangle (462.38,467.83);

\path[fill=fillColor] (447.59,434.80) rectangle (462.38,451.32);

\path[fill=fillColor] (447.59,418.29) rectangle (462.38,434.80);

\path[fill=fillColor] (447.59,401.77) rectangle (462.38,418.29);

\path[fill=fillColor] (447.59,385.25) rectangle (462.38,401.77);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (447.59,368.74) rectangle (462.38,385.25);
\definecolor{fillColor}{RGB}{175,210,99}

\path[fill=fillColor] (447.59,352.22) rectangle (462.38,368.74);
\definecolor{fillColor}{RGB}{190,215,97}

\path[fill=fillColor] (447.59,335.71) rectangle (462.38,352.22);

\path[fill=fillColor] (447.59,319.19) rectangle (462.38,335.71);
\definecolor{fillColor}{RGB}{129,185,88}

\path[fill=fillColor] (447.59,302.68) rectangle (462.38,319.19);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (447.59,286.16) rectangle (462.38,302.68);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (447.59,269.65) rectangle (462.38,286.16);
\definecolor{fillColor}{RGB}{175,210,99}

\path[fill=fillColor] (447.59,253.13) rectangle (462.38,269.65);
\definecolor{fillColor}{RGB}{129,185,88}

\path[fill=fillColor] (447.59,236.61) rectangle (462.38,253.13);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (447.59,220.10) rectangle (462.38,236.61);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (447.59,203.58) rectangle (462.38,220.10);
\definecolor{fillColor}{RGB}{175,210,99}

\path[fill=fillColor] (447.59,187.07) rectangle (462.38,203.58);
\definecolor{fillColor}{RGB}{128,183,87}

\path[fill=fillColor] (447.59,170.55) rectangle (462.38,187.07);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (447.59,154.04) rectangle (462.38,170.55);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (447.59,137.52) rectangle (462.38,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (447.59,121.00) rectangle (462.38,137.52);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (447.59,104.49) rectangle (462.38,121.00);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,451.32) rectangle (477.16,467.83);

\path[fill=fillColor] (462.38,434.80) rectangle (477.16,451.32);

\path[fill=fillColor] (462.38,418.29) rectangle (477.16,434.80);

\path[fill=fillColor] (462.38,401.77) rectangle (477.16,418.29);

\path[fill=fillColor] (462.38,385.25) rectangle (477.16,401.77);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,368.74) rectangle (477.16,385.25);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (462.38,352.22) rectangle (477.16,368.74);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,335.71) rectangle (477.16,352.22);

\path[fill=fillColor] (462.38,319.19) rectangle (477.16,335.71);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (462.38,302.68) rectangle (477.16,319.19);

\path[fill=fillColor] (462.38,286.16) rectangle (477.16,302.68);

\path[fill=fillColor] (462.38,269.65) rectangle (477.16,286.16);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (462.38,253.13) rectangle (477.16,269.65);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (462.38,236.61) rectangle (477.16,253.13);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (462.38,220.10) rectangle (477.16,236.61);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,203.58) rectangle (477.16,220.10);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (462.38,187.07) rectangle (477.16,203.58);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (462.38,170.55) rectangle (477.16,187.07);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,154.04) rectangle (477.16,170.55);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (462.38,137.52) rectangle (477.16,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (462.38,121.00) rectangle (477.16,137.52);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,104.49) rectangle (477.16,121.00);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (477.16,451.32) rectangle (491.94,467.83);

\path[fill=fillColor] (477.16,434.80) rectangle (491.94,451.32);

\path[fill=fillColor] (477.16,418.29) rectangle (491.94,434.80);

\path[fill=fillColor] (477.16,401.77) rectangle (491.94,418.29);

\path[fill=fillColor] (477.16,385.25) rectangle (491.94,401.77);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (477.16,368.74) rectangle (491.94,385.25);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (477.16,352.22) rectangle (491.94,368.74);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (477.16,335.71) rectangle (491.94,352.22);

\path[fill=fillColor] (477.16,319.19) rectangle (491.94,335.71);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (477.16,302.68) rectangle (491.94,319.19);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (477.16,286.16) rectangle (491.94,302.68);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (477.16,269.65) rectangle (491.94,286.16);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (477.16,253.13) rectangle (491.94,269.65);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (477.16,236.61) rectangle (491.94,253.13);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (477.16,220.10) rectangle (491.94,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (477.16,203.58) rectangle (491.94,220.10);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (477.16,187.07) rectangle (491.94,203.58);
\definecolor{fillColor}{RGB}{218,225,94}

\path[fill=fillColor] (477.16,170.55) rectangle (491.94,187.07);
\definecolor{fillColor}{RGB}{107,168,78}

\path[fill=fillColor] (477.16,154.04) rectangle (491.94,170.55);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (477.16,137.52) rectangle (491.94,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,121.00) rectangle (491.94,137.52);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (477.16,104.49) rectangle (491.94,121.00);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (491.94,451.32) rectangle (506.73,467.83);

\path[fill=fillColor] (491.94,434.80) rectangle (506.73,451.32);

\path[fill=fillColor] (491.94,418.29) rectangle (506.73,434.80);

\path[fill=fillColor] (491.94,401.77) rectangle (506.73,418.29);

\path[fill=fillColor] (491.94,385.25) rectangle (506.73,401.77);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (491.94,368.74) rectangle (506.73,385.25);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (491.94,352.22) rectangle (506.73,368.74);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (491.94,335.71) rectangle (506.73,352.22);

\path[fill=fillColor] (491.94,319.19) rectangle (506.73,335.71);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (491.94,302.68) rectangle (506.73,319.19);
\definecolor{fillColor}{RGB}{253,236,88}

\path[fill=fillColor] (491.94,286.16) rectangle (506.73,302.68);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (491.94,269.65) rectangle (506.73,286.16);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (491.94,253.13) rectangle (506.73,269.65);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (491.94,236.61) rectangle (506.73,253.13);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (491.94,220.10) rectangle (506.73,236.61);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (491.94,203.58) rectangle (506.73,220.10);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (491.94,187.07) rectangle (506.73,203.58);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (491.94,170.55) rectangle (506.73,187.07);
\definecolor{fillColor}{RGB}{255,207,67}

\path[fill=fillColor] (491.94,154.04) rectangle (506.73,170.55);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (491.94,137.52) rectangle (506.73,154.04);
\definecolor{fillColor}{RGB}{239,87,79}

\path[fill=fillColor] (491.94,121.00) rectangle (506.73,137.52);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (491.94,104.49) rectangle (506.73,121.00);
\definecolor{fillColor}{RGB}{125,181,86}

\path[fill=fillColor] (506.73,451.32) rectangle (521.51,467.83);

\path[fill=fillColor] (506.73,434.80) rectangle (521.51,451.32);

\path[fill=fillColor] (506.73,418.29) rectangle (521.51,434.80);

\path[fill=fillColor] (506.73,401.77) rectangle (521.51,418.29);

\path[fill=fillColor] (506.73,385.25) rectangle (521.51,401.77);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (506.73,368.74) rectangle (521.51,385.25);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (506.73,352.22) rectangle (521.51,368.74);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (506.73,335.71) rectangle (521.51,352.22);

\path[fill=fillColor] (506.73,319.19) rectangle (521.51,335.71);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (506.73,302.68) rectangle (521.51,319.19);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (506.73,286.16) rectangle (521.51,302.68);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (506.73,269.65) rectangle (521.51,286.16);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (506.73,253.13) rectangle (521.51,269.65);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (506.73,236.61) rectangle (521.51,253.13);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (506.73,220.10) rectangle (521.51,236.61);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (506.73,203.58) rectangle (521.51,220.10);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (506.73,187.07) rectangle (521.51,203.58);

\path[fill=fillColor] (506.73,170.55) rectangle (521.51,187.07);
\definecolor{fillColor}{RGB}{201,219,96}

\path[fill=fillColor] (506.73,154.04) rectangle (521.51,170.55);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (506.73,137.52) rectangle (521.51,154.04);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (506.73,121.00) rectangle (521.51,137.52);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (506.73,104.49) rectangle (521.51,121.00);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (521.51,451.32) rectangle (536.29,467.83);

\path[fill=fillColor] (521.51,434.80) rectangle (536.29,451.32);

\path[fill=fillColor] (521.51,418.29) rectangle (536.29,434.80);

\path[fill=fillColor] (521.51,401.77) rectangle (536.29,418.29);

\path[fill=fillColor] (521.51,385.25) rectangle (536.29,401.77);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (521.51,368.74) rectangle (536.29,385.25);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (521.51,352.22) rectangle (536.29,368.74);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (521.51,335.71) rectangle (536.29,352.22);

\path[fill=fillColor] (521.51,319.19) rectangle (536.29,335.71);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (521.51,302.68) rectangle (536.29,319.19);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (521.51,286.16) rectangle (536.29,302.68);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (521.51,269.65) rectangle (536.29,286.16);

\path[fill=fillColor] (521.51,253.13) rectangle (536.29,269.65);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (521.51,236.61) rectangle (536.29,253.13);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (521.51,220.10) rectangle (536.29,236.61);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (521.51,203.58) rectangle (536.29,220.10);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (521.51,187.07) rectangle (536.29,203.58);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (521.51,170.55) rectangle (536.29,187.07);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (521.51,154.04) rectangle (536.29,170.55);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (521.51,137.52) rectangle (536.29,154.04);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (521.51,121.00) rectangle (536.29,137.52);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (521.51,104.49) rectangle (536.29,121.00);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,451.32) rectangle (551.07,467.83);

\path[fill=fillColor] (536.29,434.80) rectangle (551.07,451.32);

\path[fill=fillColor] (536.29,418.29) rectangle (551.07,434.80);

\path[fill=fillColor] (536.29,401.77) rectangle (551.07,418.29);

\path[fill=fillColor] (536.29,385.25) rectangle (551.07,401.77);
\definecolor{fillColor}{RGB}{134,188,91}

\path[fill=fillColor] (536.29,368.74) rectangle (551.07,385.25);
\definecolor{fillColor}{RGB}{116,174,82}

\path[fill=fillColor] (536.29,352.22) rectangle (551.07,368.74);
\definecolor{fillColor}{RGB}{131,185,89}

\path[fill=fillColor] (536.29,335.71) rectangle (551.07,352.22);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (536.29,319.19) rectangle (551.07,335.71);
\definecolor{fillColor}{RGB}{88,154,69}

\path[fill=fillColor] (536.29,302.68) rectangle (551.07,319.19);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,286.16) rectangle (551.07,302.68);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (536.29,269.65) rectangle (551.07,286.16);
\definecolor{fillColor}{RGB}{189,215,97}

\path[fill=fillColor] (536.29,253.13) rectangle (551.07,269.65);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (536.29,236.61) rectangle (551.07,253.13);
\definecolor{fillColor}{RGB}{97,161,73}

\path[fill=fillColor] (536.29,220.10) rectangle (551.07,236.61);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (536.29,203.58) rectangle (551.07,220.10);
\definecolor{fillColor}{RGB}{250,235,89}

\path[fill=fillColor] (536.29,187.07) rectangle (551.07,203.58);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (536.29,170.55) rectangle (551.07,187.07);
\definecolor{fillColor}{RGB}{237,231,91}

\path[fill=fillColor] (536.29,154.04) rectangle (551.07,170.55);
\definecolor{fillColor}{RGB}{189,215,97}

\path[fill=fillColor] (536.29,137.52) rectangle (551.07,154.04);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (536.29,121.00) rectangle (551.07,137.52);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (536.29,104.49) rectangle (551.07,121.00);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,457.08) -- (206.17,462.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,462.07) -- (206.17,457.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,440.56) -- (206.17,445.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,445.56) -- (206.17,440.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,424.05) -- (206.17,429.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,429.04) -- (206.17,424.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,407.53) -- (206.17,412.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,412.53) -- (206.17,407.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,391.02) -- (206.17,396.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,396.01) -- (206.17,391.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,357.98) -- (206.17,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,362.98) -- (206.17,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,341.47) -- (206.17,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,346.46) -- (206.17,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,324.95) -- (206.17,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,329.95) -- (206.17,324.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,294.42) -- (207.21,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,290.89) -- (203.67,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,261.39) -- (207.21,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,257.86) -- (203.67,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,244.87) -- (207.21,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,241.34) -- (203.67,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,195.32) -- (207.21,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,191.79) -- (203.67,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,178.81) -- (207.21,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,175.28) -- (203.67,182.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,159.80) -- (206.17,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,164.79) -- (206.17,159.80);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,149.66) --
	(207.04,143.84) --
	(200.31,143.84) --
	cycle;

\path[fill=fillColor] (218.46,377.00) circle (  2.50);

\path[fill=fillColor] (218.46,360.48) circle (  2.50);

\path[fill=fillColor] (218.46,343.97) circle (  2.50);

\path[fill=fillColor] (218.46,327.45) circle (  2.50);

\path[fill=fillColor] (218.46,310.93) circle (  2.50);

\path[fill=fillColor] (218.46,294.42) circle (  2.50);

\path[fill=fillColor] (218.46,277.90) circle (  2.50);

\path[fill=fillColor] (218.46,261.39) circle (  2.50);

\path[fill=fillColor] (218.46,244.87) circle (  2.50);

\path[fill=fillColor] (218.46,228.36) circle (  2.50);

\path[fill=fillColor] (218.46,211.84) circle (  2.50);

\path[fill=fillColor] (218.46,195.32) circle (  2.50);

\path[fill=fillColor] (218.46,178.81) circle (  2.50);

\path[fill=fillColor] (218.46,162.29) circle (  2.50);

\path[fill=fillColor] (218.46,145.78) circle (  2.50);

\path[fill=fillColor] (218.46,112.75) circle (  2.50);

\path[fill=fillColor] (233.24,377.00) circle (  2.50);

\path[fill=fillColor] (233.24,360.48) circle (  2.50);

\path[fill=fillColor] (233.24,343.97) circle (  2.50);

\path[fill=fillColor] (233.24,327.45) circle (  2.50);

\path[fill=fillColor] (233.24,310.93) circle (  2.50);

\path[fill=fillColor] (233.24,294.42) circle (  2.50);

\path[fill=fillColor] (233.24,277.90) circle (  2.50);

\path[fill=fillColor] (233.24,261.39) circle (  2.50);

\path[fill=fillColor] (233.24,244.87) circle (  2.50);

\path[fill=fillColor] (233.24,228.36) circle (  2.50);

\path[fill=fillColor] (233.24,211.84) circle (  2.50);

\path[fill=fillColor] (233.24,195.32) circle (  2.50);

\path[fill=fillColor] (233.24,178.81) circle (  2.50);

\path[fill=fillColor] (233.24,162.29) circle (  2.50);

\path[fill=fillColor] (233.24,145.78) circle (  2.50);

\path[fill=fillColor] (233.24,112.75) circle (  2.50);

\path[fill=fillColor] (248.02,463.46) --
	(251.39,457.63) --
	(244.66,457.63) --
	cycle;

\path[fill=fillColor] (248.02,446.94) --
	(251.39,441.12) --
	(244.66,441.12) --
	cycle;

\path[fill=fillColor] (248.02,430.43) --
	(251.39,424.60) --
	(244.66,424.60) --
	cycle;

\path[fill=fillColor] (248.02,413.91) --
	(251.39,408.09) --
	(244.66,408.09) --
	cycle;

\path[fill=fillColor] (248.02,397.40) --
	(251.39,391.57) --
	(244.66,391.57) --
	cycle;

\path[fill=fillColor] (248.02,377.00) circle (  2.50);

\path[fill=fillColor] (248.02,360.48) circle (  2.50);

\path[fill=fillColor] (248.02,343.97) circle (  2.50);

\path[fill=fillColor] (248.02,327.45) circle (  2.50);

\path[fill=fillColor] (248.02,310.93) circle (  2.50);

\path[fill=fillColor] (248.02,294.42) circle (  2.50);

\path[fill=fillColor] (248.02,277.90) circle (  2.50);

\path[fill=fillColor] (248.02,261.39) circle (  2.50);

\path[fill=fillColor] (248.02,244.87) circle (  2.50);

\path[fill=fillColor] (248.02,228.36) circle (  2.50);

\path[fill=fillColor] (248.02,211.84) circle (  2.50);

\path[fill=fillColor] (248.02,195.32) circle (  2.50);

\path[fill=fillColor] (248.02,178.81) circle (  2.50);

\path[fill=fillColor] (248.02,162.29) circle (  2.50);

\path[fill=fillColor] (248.02,145.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,129.26) -- (251.56,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,125.73) -- (248.02,132.79);

\path[fill=fillColor] (248.02,112.75) circle (  2.50);

\path[fill=fillColor] (262.81,377.00) circle (  2.50);

\path[fill=fillColor] (262.81,360.48) circle (  2.50);

\path[fill=fillColor] (262.81,343.97) circle (  2.50);

\path[fill=fillColor] (262.81,327.45) circle (  2.50);

\path[fill=fillColor] (262.81,310.93) circle (  2.50);

\path[fill=fillColor] (262.81,294.42) circle (  2.50);

\path[fill=fillColor] (262.81,277.90) circle (  2.50);

\path[fill=fillColor] (262.81,261.39) circle (  2.50);

\path[fill=fillColor] (262.81,244.87) circle (  2.50);

\path[fill=fillColor] (262.81,228.36) circle (  2.50);

\path[fill=fillColor] (262.81,211.84) circle (  2.50);

\path[fill=fillColor] (262.81,195.32) circle (  2.50);

\path[fill=fillColor] (262.81,178.81) circle (  2.50);

\path[fill=fillColor] (262.81,162.29) circle (  2.50);

\path[fill=fillColor] (262.81,145.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,129.26) -- (266.34,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,125.73) -- (262.81,132.79);

\path[fill=fillColor] (262.81,112.75) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,374.50) -- (280.09,379.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,379.49) -- (280.09,374.50);

\path[fill=fillColor] (277.59,364.37) --
	(280.95,358.54) --
	(274.23,358.54) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,341.47) -- (280.09,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,346.46) -- (280.09,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,324.95) -- (280.09,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,329.95) -- (280.09,324.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,310.93) -- (281.12,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,307.40) -- (277.59,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,291.92) -- (280.09,296.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,296.92) -- (280.09,291.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,277.90) -- (281.12,277.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,274.37) -- (277.59,281.44);

\path[fill=fillColor] (277.59,265.27) --
	(280.95,259.45) --
	(274.23,259.45) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,244.87) -- (281.12,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,241.34) -- (277.59,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,228.36) -- (281.12,228.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,224.82) -- (277.59,231.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,211.84) -- (281.12,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,208.31) -- (277.59,215.37);

\path[fill=fillColor] (277.59,199.21) --
	(280.95,193.38) --
	(274.23,193.38) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,176.31) -- (280.09,181.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,181.31) -- (280.09,176.31);

\path[fill=fillColor] (277.59,166.18) --
	(280.95,160.35) --
	(274.23,160.35) --
	cycle;

\path[fill=fillColor] (277.59,149.66) --
	(280.95,143.84) --
	(274.23,143.84) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,112.75) -- (281.12,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,109.21) -- (277.59,116.28);

\path[fill=fillColor] (292.37,380.88) --
	(295.74,375.06) --
	(289.01,375.06) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,357.98) -- (294.87,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,362.98) -- (294.87,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,341.47) -- (294.87,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,346.46) -- (294.87,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,324.95) -- (294.87,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,329.95) -- (294.87,324.95);

\path[fill=fillColor] (292.37,310.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,291.92) -- (294.87,296.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,296.92) -- (294.87,291.92);

\path[fill=fillColor] (292.37,281.79) --
	(295.74,275.96) --
	(289.01,275.96) --
	cycle;

\path[fill=fillColor] (292.37,265.27) --
	(295.74,259.45) --
	(289.01,259.45) --
	cycle;

\path[fill=fillColor] (292.37,244.87) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,228.36) -- (295.90,228.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,224.82) -- (292.37,231.89);

\path[fill=fillColor] (292.37,215.72) --
	(295.74,209.90) --
	(289.01,209.90) --
	cycle;

\path[fill=fillColor] (292.37,199.21) --
	(295.74,193.38) --
	(289.01,193.38) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,176.31) -- (294.87,181.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,181.31) -- (294.87,176.31);

\path[fill=fillColor] (292.37,162.29) circle (  2.50);

\path[fill=fillColor] (292.37,149.66) --
	(295.74,143.84) --
	(289.01,143.84) --
	cycle;

\path[fill=fillColor] (292.37,116.63) --
	(295.74,110.80) --
	(289.01,110.80) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,294.42) -- (325.47,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,290.89) -- (321.94,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,225.86) -- (324.44,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,230.85) -- (324.44,225.86);

\path[fill=fillColor] (321.94,133.15) --
	(325.30,127.32) --
	(318.57,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,294.42) -- (340.25,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,290.89) -- (336.72,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,228.36) -- (340.25,228.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,224.82) -- (336.72,231.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,126.76) -- (339.22,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,131.76) -- (339.22,126.76);

\path[fill=fillColor] (351.50,463.46) --
	(354.87,457.63) --
	(348.14,457.63) --
	cycle;

\path[fill=fillColor] (351.50,446.94) --
	(354.87,441.12) --
	(348.14,441.12) --
	cycle;

\path[fill=fillColor] (351.50,430.43) --
	(354.87,424.60) --
	(348.14,424.60) --
	cycle;

\path[fill=fillColor] (351.50,413.91) --
	(354.87,408.09) --
	(348.14,408.09) --
	cycle;

\path[fill=fillColor] (351.50,397.40) --
	(354.87,391.57) --
	(348.14,391.57) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,178.81) -- (355.04,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,175.28) -- (351.50,182.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,129.26) -- (355.04,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,125.73) -- (351.50,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,377.00) -- (369.82,377.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,373.46) -- (366.29,380.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,310.93) -- (369.82,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,307.40) -- (366.29,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,277.90) -- (369.82,277.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,274.37) -- (366.29,281.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,244.87) -- (369.82,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,241.34) -- (366.29,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,211.84) -- (369.82,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,208.31) -- (366.29,215.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,159.80) -- (368.78,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,164.79) -- (368.78,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,143.28) -- (368.78,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,148.28) -- (368.78,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,129.26) -- (369.82,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,125.73) -- (366.29,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,377.00) -- (384.60,377.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,373.46) -- (381.07,380.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,308.44) -- (383.57,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,313.43) -- (383.57,308.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,275.41) -- (383.57,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,280.40) -- (383.57,275.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,261.39) -- (384.60,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,257.86) -- (381.07,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,242.37) -- (383.57,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,247.37) -- (383.57,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,209.34) -- (383.57,214.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,214.34) -- (383.57,209.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,195.32) -- (384.60,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,191.79) -- (381.07,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,145.78) -- (384.60,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,142.25) -- (381.07,149.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,110.25) -- (383.57,115.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,115.24) -- (383.57,110.25);

\path[fill=fillColor] (395.85,377.00) circle (  2.50);

\path[fill=fillColor] (395.85,360.48) circle (  2.50);

\path[fill=fillColor] (395.85,347.85) --
	(399.22,342.02) --
	(392.49,342.02) --
	cycle;

\path[fill=fillColor] (395.85,331.33) --
	(399.22,325.51) --
	(392.49,325.51) --
	cycle;

\path[fill=fillColor] (395.85,310.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,291.92) -- (398.35,296.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,296.92) -- (398.35,291.92);

\path[fill=fillColor] (395.85,281.79) --
	(399.22,275.96) --
	(392.49,275.96) --
	cycle;

\path[fill=fillColor] (395.85,265.27) --
	(399.22,259.45) --
	(392.49,259.45) --
	cycle;

\path[fill=fillColor] (395.85,244.87) circle (  2.50);

\path[fill=fillColor] (395.85,232.24) --
	(399.22,226.41) --
	(392.49,226.41) --
	cycle;

\path[fill=fillColor] (395.85,215.72) --
	(399.22,209.90) --
	(392.49,209.90) --
	cycle;

\path[fill=fillColor] (395.85,199.21) --
	(399.22,193.38) --
	(392.49,193.38) --
	cycle;

\path[fill=fillColor] (395.85,178.81) circle (  2.50);

\path[fill=fillColor] (395.85,162.29) circle (  2.50);

\path[fill=fillColor] (395.85,149.66) --
	(399.22,143.84) --
	(392.49,143.84) --
	cycle;

\path[fill=fillColor] (395.85,116.63) --
	(399.22,110.80) --
	(392.49,110.80) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,374.50) -- (413.13,379.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,379.49) -- (413.13,374.50);

\path[fill=fillColor] (410.64,364.37) --
	(414.00,358.54) --
	(407.27,358.54) --
	cycle;

\path[fill=fillColor] (410.64,347.85) --
	(414.00,342.02) --
	(407.27,342.02) --
	cycle;

\path[fill=fillColor] (410.64,331.33) --
	(414.00,325.51) --
	(407.27,325.51) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,308.44) -- (413.13,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,313.43) -- (413.13,308.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,291.92) -- (413.13,296.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,296.92) -- (413.13,291.92);

\path[fill=fillColor] (410.64,281.79) --
	(414.00,275.96) --
	(407.27,275.96) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,258.89) -- (413.13,263.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,263.89) -- (413.13,258.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,242.37) -- (413.13,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,247.37) -- (413.13,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,225.86) -- (413.13,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,230.85) -- (413.13,225.86);

\path[fill=fillColor] (410.64,215.72) --
	(414.00,209.90) --
	(407.27,209.90) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,192.83) -- (413.13,197.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,197.82) -- (413.13,192.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,176.31) -- (413.13,181.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,181.31) -- (413.13,176.31);

\path[fill=fillColor] (410.64,162.29) circle (  2.50);

\path[fill=fillColor] (410.64,145.78) circle (  2.50);

\path[fill=fillColor] (410.64,116.63) --
	(414.00,110.80) --
	(407.27,110.80) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,457.08) -- (427.92,462.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,462.07) -- (427.92,457.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,440.56) -- (427.92,445.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,445.56) -- (427.92,440.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,424.05) -- (427.92,429.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,429.04) -- (427.92,424.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,407.53) -- (427.92,412.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,412.53) -- (427.92,407.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,391.02) -- (427.92,396.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,396.01) -- (427.92,391.02);

\path[fill=fillColor] (425.42,377.00) circle (  2.50);

\path[fill=fillColor] (425.42,364.37) --
	(428.78,358.54) --
	(422.06,358.54) --
	cycle;

\path[fill=fillColor] (425.42,347.85) --
	(428.78,342.02) --
	(422.06,342.02) --
	cycle;

\path[fill=fillColor] (425.42,327.45) circle (  2.50);

\path[fill=fillColor] (425.42,314.82) --
	(428.78,308.99) --
	(422.06,308.99) --
	cycle;

\path[fill=fillColor] (425.42,298.30) --
	(428.78,292.48) --
	(422.06,292.48) --
	cycle;

\path[fill=fillColor] (425.42,277.90) circle (  2.50);

\path[fill=fillColor] (425.42,265.27) --
	(428.78,259.45) --
	(422.06,259.45) --
	cycle;

\path[fill=fillColor] (425.42,248.76) --
	(428.78,242.93) --
	(422.06,242.93) --
	cycle;

\path[fill=fillColor] (425.42,228.36) circle (  2.50);

\path[fill=fillColor] (425.42,211.84) circle (  2.50);

\path[fill=fillColor] (425.42,199.21) --
	(428.78,193.38) --
	(422.06,193.38) --
	cycle;

\path[fill=fillColor] (425.42,178.81) circle (  2.50);

\path[fill=fillColor] (425.42,162.29) circle (  2.50);

\path[fill=fillColor] (425.42,145.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,129.26) -- (428.95,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,125.73) -- (425.42,132.79);

\path[fill=fillColor] (425.42,116.63) --
	(428.78,110.80) --
	(422.06,110.80) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,459.58) -- (443.73,459.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,456.04) -- (440.20,463.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,443.06) -- (443.73,443.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,439.53) -- (440.20,446.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,426.54) -- (443.73,426.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,423.01) -- (440.20,430.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,410.03) -- (443.73,410.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,406.50) -- (440.20,413.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,393.51) -- (443.73,393.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,389.98) -- (440.20,397.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,374.50) -- (442.70,379.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,379.49) -- (442.70,374.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,360.48) -- (443.73,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,356.95) -- (440.20,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,310.93) -- (443.73,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,307.40) -- (440.20,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,244.87) -- (443.73,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,241.34) -- (440.20,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,145.78) -- (443.73,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,142.25) -- (440.20,149.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,112.75) -- (443.73,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,109.21) -- (440.20,116.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,360.48) -- (458.52,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,356.95) -- (454.99,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,343.97) -- (458.52,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,340.43) -- (454.99,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,327.45) -- (458.52,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,323.92) -- (454.99,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,261.39) -- (458.52,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,257.86) -- (454.99,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,195.32) -- (458.52,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,191.79) -- (454.99,198.86);

\path[fill=fillColor] (454.99,129.26) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,112.75) -- (458.52,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,109.21) -- (454.99,116.28);

\path[fill=fillColor] (469.77,129.26) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,178.81) -- (488.08,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,175.28) -- (484.55,182.34);

\path[fill=fillColor] (484.55,129.26) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,360.48) -- (502.87,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,356.95) -- (499.33,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,294.42) -- (502.87,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,290.89) -- (499.33,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,261.39) -- (502.87,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,257.86) -- (499.33,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,225.86) -- (501.83,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,230.85) -- (501.83,225.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,195.32) -- (502.87,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,191.79) -- (499.33,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,159.80) -- (501.83,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,164.79) -- (501.83,159.80);

\path[fill=fillColor] (499.33,133.15) --
	(502.70,127.32) --
	(495.97,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,162.29) -- (517.65,162.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,158.76) -- (514.12,165.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,143.28) -- (516.61,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,148.28) -- (516.61,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,126.76) -- (516.61,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,131.76) -- (516.61,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,112.75) -- (517.65,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,109.21) -- (514.12,116.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,129.26) -- (532.43,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,125.73) -- (528.90,132.79);

\path[fill=fillColor] (543.68,459.58) circle (  2.50);

\path[fill=fillColor] (543.68,443.06) circle (  2.50);

\path[fill=fillColor] (543.68,426.54) circle (  2.50);

\path[fill=fillColor] (543.68,410.03) circle (  2.50);

\path[fill=fillColor] (543.68,393.51) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,261.39) -- (547.21,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,257.86) -- (543.68,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,195.32) -- (547.21,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,191.79) -- (543.68,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,162.29) -- (547.21,162.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,158.76) -- (543.68,165.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,145.78) -- (547.21,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,142.25) -- (543.68,149.31);
\end{scope}
\begin{scope}
\path[clip] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (373.68,847.28) {Christoffersen};
\end{scope}
\begin{scope}
\path[clip] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,658.31) {Interval: 50\%};
\end{scope}
\begin{scope}
\path[clip] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,286.16) {Interval: 90\%};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (209.91, 91.65) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (224.69, 91.65) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (239.48, 91.65) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (254.26, 91.65) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (269.04, 91.65) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (283.83, 91.65) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (298.61, 91.65) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (313.39, 91.65) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (328.17, 91.65) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (342.96, 91.65) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.74, 91.65) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (372.52, 91.65) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (387.31, 91.65) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.09, 91.65) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (416.87, 91.65) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (431.65, 91.65) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (446.44, 91.65) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (461.22, 91.65) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (476.00, 91.65) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (490.79, 91.65) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (505.57, 91.65) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (520.35, 91.65) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.14, 91.65) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (549.92, 91.65) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,480.49) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,497.00) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,513.52) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,530.03) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,546.55) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,563.06) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,579.58) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,596.09) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,612.61) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,629.13) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,645.64) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,662.16) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,678.67) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,695.19) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,711.70) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,728.22) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,744.74) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,761.25) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,777.77) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,794.28) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,810.80) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,827.31) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,108.34) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,124.85) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,141.37) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,157.88) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,174.40) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,190.92) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,207.43) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,223.95) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,240.46) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,256.98) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,273.49) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,290.01) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,306.53) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,323.04) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,339.56) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,356.07) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,372.59) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,389.10) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,405.62) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,422.13) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,438.65) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,455.17) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (373.68, 67.26) {Hour};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 77.97,  30.31) {
	\pgfimage[width=144.54pt,height= 17.34pt,interpolate=true]{coverage_plot_christoffersen_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 78.21, 13.49) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 99.06, 13.49) {2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (119.92, 13.49) {4};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (140.77, 13.49) {6};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (161.63, 13.49) {8};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (182.48, 13.49) {10};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (203.34, 13.49) {12};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at ( 13.33, 34.07) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 78.21, 30.31) -- ( 78.21, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 99.06, 30.31) -- ( 99.06, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (119.92, 30.31) -- (119.92, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (140.77, 30.31) -- (140.77, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (161.63, 30.31) -- (161.63, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (182.48, 30.31) -- (182.48, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (203.34, 30.31) -- (203.34, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 78.21, 44.18) -- ( 78.21, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 99.06, 44.18) -- ( 99.06, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (119.92, 44.18) -- (119.92, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (140.77, 44.18) -- (140.77, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (161.63, 44.18) -- (161.63, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (182.48, 44.18) -- (182.48, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (203.34, 44.18) -- (203.34, 47.65);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at (244.51, 33.47) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (341.21, 38.98) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (403.11, 44.53) --
	(407.91, 36.21) --
	(398.30, 36.21) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (455.17, 35.41) -- (462.31, 42.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (455.17, 42.55) -- (462.31, 35.41);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (509.32, 38.98) -- (519.41, 38.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.36, 33.93) -- (514.36, 44.03);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.89, 34.57) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (419.78, 34.57) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (475.41, 34.57) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (531.04, 34.57) {0.1};
\end{scope}
\end{tikzpicture}


==> anc/JSU1_JSU4/coverage_plot_kupiec.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,867.24);
\begin{scope}
\path[clip] (194.80,474.98) rectangle (552.55,841.63);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,484.89) --
	(552.55,484.89);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,501.41) --
	(552.55,501.41);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,517.93) --
	(552.55,517.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,534.44) --
	(552.55,534.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,550.96) --
	(552.55,550.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,567.47) --
	(552.55,567.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,583.99) --
	(552.55,583.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,600.50) --
	(552.55,600.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,617.02) --
	(552.55,617.02);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,633.54) --
	(552.55,633.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,650.05) --
	(552.55,650.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,666.57) --
	(552.55,666.57);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,683.08) --
	(552.55,683.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,699.60) --
	(552.55,699.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,716.11) --
	(552.55,716.11);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,732.63) --
	(552.55,732.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,749.14) --
	(552.55,749.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,765.66) --
	(552.55,765.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,782.18) --
	(552.55,782.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,798.69) --
	(552.55,798.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,815.21) --
	(552.55,815.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,831.72) --
	(552.55,831.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,474.98) --
	(203.67,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,474.98) --
	(218.46,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,474.98) --
	(233.24,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,474.98) --
	(248.02,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,474.98) --
	(262.81,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,474.98) --
	(277.59,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,474.98) --
	(292.37,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,474.98) --
	(307.16,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,474.98) --
	(321.94,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,474.98) --
	(336.72,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,474.98) --
	(351.50,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,474.98) --
	(366.29,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,474.98) --
	(381.07,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,474.98) --
	(395.85,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,474.98) --
	(410.64,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,474.98) --
	(425.42,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,474.98) --
	(440.20,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,474.98) --
	(454.99,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,474.98) --
	(469.77,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,474.98) --
	(484.55,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,474.98) --
	(499.33,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,474.98) --
	(514.12,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,474.98) --
	(528.90,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,474.98) --
	(543.68,841.63);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (196.28,823.47) rectangle (211.07,839.98);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (196.28,806.95) rectangle (211.07,823.47);
\definecolor{fillColor}{RGB}{241,97,76}

\path[fill=fillColor] (196.28,790.43) rectangle (211.07,806.95);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (196.28,773.92) rectangle (211.07,790.43);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (196.28,757.40) rectangle (211.07,773.92);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (196.28,740.89) rectangle (211.07,757.40);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (196.28,724.37) rectangle (211.07,740.89);

\path[fill=fillColor] (196.28,707.86) rectangle (211.07,724.37);

\path[fill=fillColor] (196.28,691.34) rectangle (211.07,707.86);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (196.28,674.82) rectangle (211.07,691.34);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (196.28,658.31) rectangle (211.07,674.82);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (196.28,641.79) rectangle (211.07,658.31);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (196.28,625.28) rectangle (211.07,641.79);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (196.28,608.76) rectangle (211.07,625.28);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (196.28,592.25) rectangle (211.07,608.76);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (196.28,575.73) rectangle (211.07,592.25);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (196.28,559.21) rectangle (211.07,575.73);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (196.28,542.70) rectangle (211.07,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (196.28,526.18) rectangle (211.07,542.70);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (196.28,509.67) rectangle (211.07,526.18);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (196.28,493.15) rectangle (211.07,509.67);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (196.28,476.64) rectangle (211.07,493.15);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (211.07,823.47) rectangle (225.85,839.98);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (211.07,806.95) rectangle (225.85,823.47);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (211.07,790.43) rectangle (225.85,806.95);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (211.07,773.92) rectangle (225.85,790.43);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (211.07,757.40) rectangle (225.85,773.92);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (211.07,740.89) rectangle (225.85,757.40);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (211.07,724.37) rectangle (225.85,740.89);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (211.07,707.86) rectangle (225.85,724.37);

\path[fill=fillColor] (211.07,691.34) rectangle (225.85,707.86);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (211.07,674.82) rectangle (225.85,691.34);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (211.07,658.31) rectangle (225.85,674.82);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (211.07,641.79) rectangle (225.85,658.31);

\path[fill=fillColor] (211.07,625.28) rectangle (225.85,641.79);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (211.07,608.76) rectangle (225.85,625.28);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (211.07,592.25) rectangle (225.85,608.76);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (211.07,575.73) rectangle (225.85,592.25);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (211.07,559.21) rectangle (225.85,575.73);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (211.07,542.70) rectangle (225.85,559.21);
\definecolor{fillColor}{RGB}{245,114,70}

\path[fill=fillColor] (211.07,526.18) rectangle (225.85,542.70);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,509.67) rectangle (225.85,526.18);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (211.07,493.15) rectangle (225.85,509.67);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (211.07,476.64) rectangle (225.85,493.15);
\definecolor{fillColor}{RGB}{173,210,99}

\path[fill=fillColor] (225.85,823.47) rectangle (240.63,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,806.95) rectangle (240.63,823.47);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (225.85,790.43) rectangle (240.63,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,773.92) rectangle (240.63,790.43);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (225.85,757.40) rectangle (240.63,773.92);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (225.85,740.89) rectangle (240.63,757.40);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (225.85,724.37) rectangle (240.63,740.89);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (225.85,707.86) rectangle (240.63,724.37);

\path[fill=fillColor] (225.85,691.34) rectangle (240.63,707.86);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (225.85,674.82) rectangle (240.63,691.34);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (225.85,658.31) rectangle (240.63,674.82);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (225.85,641.79) rectangle (240.63,658.31);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (225.85,625.28) rectangle (240.63,641.79);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (225.85,608.76) rectangle (240.63,625.28);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (225.85,592.25) rectangle (240.63,608.76);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (225.85,575.73) rectangle (240.63,592.25);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (225.85,559.21) rectangle (240.63,575.73);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (225.85,542.70) rectangle (240.63,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,526.18) rectangle (240.63,542.70);

\path[fill=fillColor] (225.85,509.67) rectangle (240.63,526.18);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (225.85,493.15) rectangle (240.63,509.67);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (225.85,476.64) rectangle (240.63,493.15);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (240.63,823.47) rectangle (255.42,839.98);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (240.63,806.95) rectangle (255.42,823.47);

\path[fill=fillColor] (240.63,790.43) rectangle (255.42,806.95);

\path[fill=fillColor] (240.63,773.92) rectangle (255.42,790.43);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,757.40) rectangle (255.42,773.92);

\path[fill=fillColor] (240.63,740.89) rectangle (255.42,757.40);

\path[fill=fillColor] (240.63,724.37) rectangle (255.42,740.89);

\path[fill=fillColor] (240.63,707.86) rectangle (255.42,724.37);

\path[fill=fillColor] (240.63,691.34) rectangle (255.42,707.86);

\path[fill=fillColor] (240.63,674.82) rectangle (255.42,691.34);

\path[fill=fillColor] (240.63,658.31) rectangle (255.42,674.82);

\path[fill=fillColor] (240.63,641.79) rectangle (255.42,658.31);

\path[fill=fillColor] (240.63,625.28) rectangle (255.42,641.79);

\path[fill=fillColor] (240.63,608.76) rectangle (255.42,625.28);

\path[fill=fillColor] (240.63,592.25) rectangle (255.42,608.76);

\path[fill=fillColor] (240.63,575.73) rectangle (255.42,592.25);

\path[fill=fillColor] (240.63,559.21) rectangle (255.42,575.73);

\path[fill=fillColor] (240.63,542.70) rectangle (255.42,559.21);

\path[fill=fillColor] (240.63,526.18) rectangle (255.42,542.70);

\path[fill=fillColor] (240.63,509.67) rectangle (255.42,526.18);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (240.63,493.15) rectangle (255.42,509.67);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,476.64) rectangle (255.42,493.15);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (255.42,823.47) rectangle (270.20,839.98);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (255.42,806.95) rectangle (270.20,823.47);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (255.42,790.43) rectangle (270.20,806.95);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (255.42,773.92) rectangle (270.20,790.43);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (255.42,757.40) rectangle (270.20,773.92);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,740.89) rectangle (270.20,757.40);

\path[fill=fillColor] (255.42,724.37) rectangle (270.20,740.89);

\path[fill=fillColor] (255.42,707.86) rectangle (270.20,724.37);

\path[fill=fillColor] (255.42,691.34) rectangle (270.20,707.86);

\path[fill=fillColor] (255.42,674.82) rectangle (270.20,691.34);

\path[fill=fillColor] (255.42,658.31) rectangle (270.20,674.82);

\path[fill=fillColor] (255.42,641.79) rectangle (270.20,658.31);

\path[fill=fillColor] (255.42,625.28) rectangle (270.20,641.79);

\path[fill=fillColor] (255.42,608.76) rectangle (270.20,625.28);

\path[fill=fillColor] (255.42,592.25) rectangle (270.20,608.76);

\path[fill=fillColor] (255.42,575.73) rectangle (270.20,592.25);

\path[fill=fillColor] (255.42,559.21) rectangle (270.20,575.73);

\path[fill=fillColor] (255.42,542.70) rectangle (270.20,559.21);

\path[fill=fillColor] (255.42,526.18) rectangle (270.20,542.70);

\path[fill=fillColor] (255.42,509.67) rectangle (270.20,526.18);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (255.42,493.15) rectangle (270.20,509.67);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,476.64) rectangle (270.20,493.15);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (270.20,823.47) rectangle (284.98,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,806.95) rectangle (284.98,823.47);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (270.20,790.43) rectangle (284.98,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,773.92) rectangle (284.98,790.43);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (270.20,757.40) rectangle (284.98,773.92);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,740.89) rectangle (284.98,757.40);

\path[fill=fillColor] (270.20,724.37) rectangle (284.98,740.89);

\path[fill=fillColor] (270.20,707.86) rectangle (284.98,724.37);

\path[fill=fillColor] (270.20,691.34) rectangle (284.98,707.86);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (270.20,674.82) rectangle (284.98,691.34);

\path[fill=fillColor] (270.20,658.31) rectangle (284.98,674.82);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,641.79) rectangle (284.98,658.31);

\path[fill=fillColor] (270.20,625.28) rectangle (284.98,641.79);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (270.20,608.76) rectangle (284.98,625.28);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,592.25) rectangle (284.98,608.76);

\path[fill=fillColor] (270.20,575.73) rectangle (284.98,592.25);

\path[fill=fillColor] (270.20,559.21) rectangle (284.98,575.73);

\path[fill=fillColor] (270.20,542.70) rectangle (284.98,559.21);

\path[fill=fillColor] (270.20,526.18) rectangle (284.98,542.70);

\path[fill=fillColor] (270.20,509.67) rectangle (284.98,526.18);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (270.20,493.15) rectangle (284.98,509.67);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,476.64) rectangle (284.98,493.15);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (284.98,823.47) rectangle (299.76,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,806.95) rectangle (299.76,823.47);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (284.98,790.43) rectangle (299.76,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,773.92) rectangle (299.76,790.43);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (284.98,757.40) rectangle (299.76,773.92);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (284.98,740.89) rectangle (299.76,757.40);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (284.98,724.37) rectangle (299.76,740.89);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (284.98,707.86) rectangle (299.76,724.37);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (284.98,691.34) rectangle (299.76,707.86);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,674.82) rectangle (299.76,691.34);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (284.98,658.31) rectangle (299.76,674.82);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (284.98,641.79) rectangle (299.76,658.31);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (284.98,625.28) rectangle (299.76,641.79);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,608.76) rectangle (299.76,625.28);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (284.98,592.25) rectangle (299.76,608.76);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,575.73) rectangle (299.76,592.25);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (284.98,559.21) rectangle (299.76,575.73);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (284.98,542.70) rectangle (299.76,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,526.18) rectangle (299.76,542.70);

\path[fill=fillColor] (284.98,509.67) rectangle (299.76,526.18);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (284.98,493.15) rectangle (299.76,509.67);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (284.98,476.64) rectangle (299.76,493.15);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (299.76,823.47) rectangle (314.55,839.98);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (299.76,806.95) rectangle (314.55,823.47);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (299.76,790.43) rectangle (314.55,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (299.76,773.92) rectangle (314.55,790.43);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (299.76,757.40) rectangle (314.55,773.92);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (299.76,740.89) rectangle (314.55,757.40);

\path[fill=fillColor] (299.76,724.37) rectangle (314.55,740.89);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (299.76,707.86) rectangle (314.55,724.37);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (299.76,691.34) rectangle (314.55,707.86);

\path[fill=fillColor] (299.76,674.82) rectangle (314.55,691.34);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (299.76,658.31) rectangle (314.55,674.82);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (299.76,641.79) rectangle (314.55,658.31);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (299.76,625.28) rectangle (314.55,641.79);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (299.76,608.76) rectangle (314.55,625.28);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (299.76,592.25) rectangle (314.55,608.76);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (299.76,575.73) rectangle (314.55,592.25);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (299.76,559.21) rectangle (314.55,575.73);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (299.76,542.70) rectangle (314.55,559.21);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (299.76,526.18) rectangle (314.55,542.70);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (299.76,509.67) rectangle (314.55,526.18);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (299.76,493.15) rectangle (314.55,509.67);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (299.76,476.64) rectangle (314.55,493.15);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (314.55,823.47) rectangle (329.33,839.98);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (314.55,806.95) rectangle (329.33,823.47);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,790.43) rectangle (329.33,806.95);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (314.55,773.92) rectangle (329.33,790.43);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (314.55,757.40) rectangle (329.33,773.92);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (314.55,740.89) rectangle (329.33,757.40);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (314.55,724.37) rectangle (329.33,740.89);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (314.55,707.86) rectangle (329.33,724.37);

\path[fill=fillColor] (314.55,691.34) rectangle (329.33,707.86);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (314.55,674.82) rectangle (329.33,691.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,658.31) rectangle (329.33,674.82);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (314.55,641.79) rectangle (329.33,658.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (314.55,625.28) rectangle (329.33,641.79);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (314.55,608.76) rectangle (329.33,625.28);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,592.25) rectangle (329.33,608.76);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (314.55,575.73) rectangle (329.33,592.25);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (314.55,559.21) rectangle (329.33,575.73);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (314.55,542.70) rectangle (329.33,559.21);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (314.55,526.18) rectangle (329.33,542.70);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (314.55,509.67) rectangle (329.33,526.18);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (314.55,493.15) rectangle (329.33,509.67);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (314.55,476.64) rectangle (329.33,493.15);
\definecolor{fillColor}{RGB}{173,210,99}

\path[fill=fillColor] (329.33,823.47) rectangle (344.11,839.98);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (329.33,806.95) rectangle (344.11,823.47);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (329.33,790.43) rectangle (344.11,806.95);
\definecolor{fillColor}{RGB}{252,150,52}

\path[fill=fillColor] (329.33,773.92) rectangle (344.11,790.43);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,757.40) rectangle (344.11,773.92);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,740.89) rectangle (344.11,757.40);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (329.33,724.37) rectangle (344.11,740.89);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (329.33,707.86) rectangle (344.11,724.37);

\path[fill=fillColor] (329.33,691.34) rectangle (344.11,707.86);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,674.82) rectangle (344.11,691.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,658.31) rectangle (344.11,674.82);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (329.33,641.79) rectangle (344.11,658.31);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (329.33,625.28) rectangle (344.11,641.79);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,608.76) rectangle (344.11,625.28);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (329.33,592.25) rectangle (344.11,608.76);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,575.73) rectangle (344.11,592.25);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (329.33,559.21) rectangle (344.11,575.73);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (329.33,542.70) rectangle (344.11,559.21);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (329.33,526.18) rectangle (344.11,542.70);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (329.33,509.67) rectangle (344.11,526.18);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (329.33,493.15) rectangle (344.11,509.67);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (329.33,476.64) rectangle (344.11,493.15);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (344.11,823.47) rectangle (358.90,839.98);
\definecolor{fillColor}{RGB}{241,97,76}

\path[fill=fillColor] (344.11,806.95) rectangle (358.90,823.47);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (344.11,790.43) rectangle (358.90,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (344.11,773.92) rectangle (358.90,790.43);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (344.11,757.40) rectangle (358.90,773.92);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (344.11,740.89) rectangle (358.90,757.40);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (344.11,724.37) rectangle (358.90,740.89);

\path[fill=fillColor] (344.11,707.86) rectangle (358.90,724.37);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (344.11,691.34) rectangle (358.90,707.86);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (344.11,674.82) rectangle (358.90,691.34);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (344.11,658.31) rectangle (358.90,674.82);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (344.11,641.79) rectangle (358.90,658.31);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (344.11,625.28) rectangle (358.90,641.79);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (344.11,608.76) rectangle (358.90,625.28);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (344.11,592.25) rectangle (358.90,608.76);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (344.11,575.73) rectangle (358.90,592.25);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (344.11,559.21) rectangle (358.90,575.73);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (344.11,542.70) rectangle (358.90,559.21);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (344.11,526.18) rectangle (358.90,542.70);

\path[fill=fillColor] (344.11,509.67) rectangle (358.90,526.18);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (344.11,493.15) rectangle (358.90,509.67);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (344.11,476.64) rectangle (358.90,493.15);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (358.90,823.47) rectangle (373.68,839.98);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (358.90,806.95) rectangle (373.68,823.47);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (358.90,790.43) rectangle (373.68,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (358.90,773.92) rectangle (373.68,790.43);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (358.90,757.40) rectangle (373.68,773.92);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (358.90,740.89) rectangle (373.68,757.40);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (358.90,724.37) rectangle (373.68,740.89);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (358.90,707.86) rectangle (373.68,724.37);

\path[fill=fillColor] (358.90,691.34) rectangle (373.68,707.86);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,674.82) rectangle (373.68,691.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (358.90,658.31) rectangle (373.68,674.82);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (358.90,641.79) rectangle (373.68,658.31);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (358.90,625.28) rectangle (373.68,641.79);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,608.76) rectangle (373.68,625.28);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (358.90,592.25) rectangle (373.68,608.76);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,575.73) rectangle (373.68,592.25);

\path[fill=fillColor] (358.90,559.21) rectangle (373.68,575.73);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (358.90,542.70) rectangle (373.68,559.21);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (358.90,526.18) rectangle (373.68,542.70);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (358.90,509.67) rectangle (373.68,526.18);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (358.90,493.15) rectangle (373.68,509.67);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (358.90,476.64) rectangle (373.68,493.15);
\definecolor{fillColor}{RGB}{173,210,99}

\path[fill=fillColor] (373.68,823.47) rectangle (388.46,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,806.95) rectangle (388.46,823.47);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (373.68,790.43) rectangle (388.46,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,773.92) rectangle (388.46,790.43);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (373.68,757.40) rectangle (388.46,773.92);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (373.68,740.89) rectangle (388.46,757.40);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (373.68,724.37) rectangle (388.46,740.89);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (373.68,707.86) rectangle (388.46,724.37);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (373.68,691.34) rectangle (388.46,707.86);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (373.68,674.82) rectangle (388.46,691.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (373.68,658.31) rectangle (388.46,674.82);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (373.68,641.79) rectangle (388.46,658.31);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (373.68,625.28) rectangle (388.46,641.79);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (373.68,608.76) rectangle (388.46,625.28);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (373.68,592.25) rectangle (388.46,608.76);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (373.68,575.73) rectangle (388.46,592.25);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (373.68,559.21) rectangle (388.46,575.73);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (373.68,542.70) rectangle (388.46,559.21);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (373.68,526.18) rectangle (388.46,542.70);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (373.68,509.67) rectangle (388.46,526.18);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (373.68,493.15) rectangle (388.46,509.67);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (373.68,476.64) rectangle (388.46,493.15);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (388.46,823.47) rectangle (403.24,839.98);
\definecolor{fillColor}{RGB}{252,150,52}

\path[fill=fillColor] (388.46,806.95) rectangle (403.24,823.47);

\path[fill=fillColor] (388.46,790.43) rectangle (403.24,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,773.92) rectangle (403.24,790.43);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (388.46,757.40) rectangle (403.24,773.92);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (388.46,740.89) rectangle (403.24,757.40);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (388.46,724.37) rectangle (403.24,740.89);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (388.46,707.86) rectangle (403.24,724.37);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (388.46,691.34) rectangle (403.24,707.86);

\path[fill=fillColor] (388.46,674.82) rectangle (403.24,691.34);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (388.46,658.31) rectangle (403.24,674.82);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (388.46,641.79) rectangle (403.24,658.31);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (388.46,625.28) rectangle (403.24,641.79);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (388.46,608.76) rectangle (403.24,625.28);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (388.46,592.25) rectangle (403.24,608.76);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (388.46,575.73) rectangle (403.24,592.25);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (388.46,559.21) rectangle (403.24,575.73);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (388.46,542.70) rectangle (403.24,559.21);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (388.46,526.18) rectangle (403.24,542.70);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (388.46,509.67) rectangle (403.24,526.18);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (388.46,493.15) rectangle (403.24,509.67);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (388.46,476.64) rectangle (403.24,493.15);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (403.24,823.47) rectangle (418.03,839.98);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (403.24,806.95) rectangle (418.03,823.47);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (403.24,790.43) rectangle (418.03,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,773.92) rectangle (418.03,790.43);
\definecolor{fillColor}{RGB}{241,97,76}

\path[fill=fillColor] (403.24,757.40) rectangle (418.03,773.92);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (403.24,740.89) rectangle (418.03,757.40);

\path[fill=fillColor] (403.24,724.37) rectangle (418.03,740.89);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (403.24,707.86) rectangle (418.03,724.37);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (403.24,691.34) rectangle (418.03,707.86);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (403.24,674.82) rectangle (418.03,691.34);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (403.24,658.31) rectangle (418.03,674.82);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (403.24,641.79) rectangle (418.03,658.31);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (403.24,625.28) rectangle (418.03,641.79);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (403.24,608.76) rectangle (418.03,625.28);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (403.24,592.25) rectangle (418.03,608.76);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (403.24,575.73) rectangle (418.03,592.25);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (403.24,559.21) rectangle (418.03,575.73);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (403.24,542.70) rectangle (418.03,559.21);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (403.24,526.18) rectangle (418.03,542.70);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (403.24,509.67) rectangle (418.03,526.18);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (403.24,493.15) rectangle (418.03,509.67);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (403.24,476.64) rectangle (418.03,493.15);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (418.03,823.47) rectangle (432.81,839.98);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (418.03,806.95) rectangle (432.81,823.47);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,790.43) rectangle (432.81,806.95);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (418.03,773.92) rectangle (432.81,790.43);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (418.03,757.40) rectangle (432.81,773.92);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,740.89) rectangle (432.81,757.40);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (418.03,724.37) rectangle (432.81,740.89);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (418.03,707.86) rectangle (432.81,724.37);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,691.34) rectangle (432.81,707.86);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (418.03,674.82) rectangle (432.81,691.34);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (418.03,658.31) rectangle (432.81,674.82);

\path[fill=fillColor] (418.03,641.79) rectangle (432.81,658.31);

\path[fill=fillColor] (418.03,625.28) rectangle (432.81,641.79);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (418.03,608.76) rectangle (432.81,625.28);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (418.03,592.25) rectangle (432.81,608.76);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (418.03,575.73) rectangle (432.81,592.25);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (418.03,559.21) rectangle (432.81,575.73);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (418.03,542.70) rectangle (432.81,559.21);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (418.03,526.18) rectangle (432.81,542.70);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (418.03,509.67) rectangle (432.81,526.18);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (418.03,493.15) rectangle (432.81,509.67);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (418.03,476.64) rectangle (432.81,493.15);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (432.81,823.47) rectangle (447.59,839.98);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (432.81,806.95) rectangle (447.59,823.47);

\path[fill=fillColor] (432.81,790.43) rectangle (447.59,806.95);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (432.81,773.92) rectangle (447.59,790.43);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (432.81,757.40) rectangle (447.59,773.92);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (432.81,740.89) rectangle (447.59,757.40);

\path[fill=fillColor] (432.81,724.37) rectangle (447.59,740.89);

\path[fill=fillColor] (432.81,707.86) rectangle (447.59,724.37);

\path[fill=fillColor] (432.81,691.34) rectangle (447.59,707.86);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (432.81,674.82) rectangle (447.59,691.34);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (432.81,658.31) rectangle (447.59,674.82);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (432.81,641.79) rectangle (447.59,658.31);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,625.28) rectangle (447.59,641.79);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (432.81,608.76) rectangle (447.59,625.28);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (432.81,592.25) rectangle (447.59,608.76);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (432.81,575.73) rectangle (447.59,592.25);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,559.21) rectangle (447.59,575.73);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (432.81,542.70) rectangle (447.59,559.21);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (432.81,526.18) rectangle (447.59,542.70);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (432.81,509.67) rectangle (447.59,526.18);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (432.81,493.15) rectangle (447.59,509.67);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (432.81,476.64) rectangle (447.59,493.15);
\definecolor{fillColor}{RGB}{173,210,99}

\path[fill=fillColor] (447.59,823.47) rectangle (462.38,839.98);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (447.59,806.95) rectangle (462.38,823.47);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,790.43) rectangle (462.38,806.95);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (447.59,773.92) rectangle (462.38,790.43);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (447.59,757.40) rectangle (462.38,773.92);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (447.59,740.89) rectangle (462.38,757.40);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (447.59,724.37) rectangle (462.38,740.89);

\path[fill=fillColor] (447.59,707.86) rectangle (462.38,724.37);

\path[fill=fillColor] (447.59,691.34) rectangle (462.38,707.86);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (447.59,674.82) rectangle (462.38,691.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,658.31) rectangle (462.38,674.82);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (447.59,641.79) rectangle (462.38,658.31);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (447.59,625.28) rectangle (462.38,641.79);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (447.59,608.76) rectangle (462.38,625.28);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (447.59,592.25) rectangle (462.38,608.76);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (447.59,575.73) rectangle (462.38,592.25);

\path[fill=fillColor] (447.59,559.21) rectangle (462.38,575.73);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (447.59,542.70) rectangle (462.38,559.21);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (447.59,526.18) rectangle (462.38,542.70);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (447.59,509.67) rectangle (462.38,526.18);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (447.59,493.15) rectangle (462.38,509.67);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (447.59,476.64) rectangle (462.38,493.15);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (462.38,823.47) rectangle (477.16,839.98);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (462.38,806.95) rectangle (477.16,823.47);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (462.38,790.43) rectangle (477.16,806.95);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (462.38,773.92) rectangle (477.16,790.43);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (462.38,757.40) rectangle (477.16,773.92);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,740.89) rectangle (477.16,757.40);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (462.38,724.37) rectangle (477.16,740.89);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,707.86) rectangle (477.16,724.37);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (462.38,691.34) rectangle (477.16,707.86);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (462.38,674.82) rectangle (477.16,691.34);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,658.31) rectangle (477.16,674.82);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (462.38,641.79) rectangle (477.16,658.31);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,625.28) rectangle (477.16,641.79);

\path[fill=fillColor] (462.38,608.76) rectangle (477.16,625.28);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (462.38,592.25) rectangle (477.16,608.76);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (462.38,575.73) rectangle (477.16,592.25);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,559.21) rectangle (477.16,575.73);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,542.70) rectangle (477.16,559.21);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,526.18) rectangle (477.16,542.70);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (462.38,509.67) rectangle (477.16,526.18);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (462.38,493.15) rectangle (477.16,509.67);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,476.64) rectangle (477.16,493.15);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (477.16,823.47) rectangle (491.94,839.98);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (477.16,806.95) rectangle (491.94,823.47);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (477.16,790.43) rectangle (491.94,806.95);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (477.16,773.92) rectangle (491.94,790.43);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (477.16,757.40) rectangle (491.94,773.92);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (477.16,740.89) rectangle (491.94,757.40);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (477.16,724.37) rectangle (491.94,740.89);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (477.16,707.86) rectangle (491.94,724.37);

\path[fill=fillColor] (477.16,691.34) rectangle (491.94,707.86);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,674.82) rectangle (491.94,691.34);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (477.16,658.31) rectangle (491.94,674.82);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (477.16,641.79) rectangle (491.94,658.31);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (477.16,625.28) rectangle (491.94,641.79);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (477.16,608.76) rectangle (491.94,625.28);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (477.16,592.25) rectangle (491.94,608.76);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (477.16,575.73) rectangle (491.94,592.25);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (477.16,559.21) rectangle (491.94,575.73);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (477.16,542.70) rectangle (491.94,559.21);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (477.16,526.18) rectangle (491.94,542.70);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (477.16,509.67) rectangle (491.94,526.18);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,493.15) rectangle (491.94,509.67);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (477.16,476.64) rectangle (491.94,493.15);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (491.94,823.47) rectangle (506.73,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,806.95) rectangle (506.73,823.47);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (491.94,790.43) rectangle (506.73,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,773.92) rectangle (506.73,790.43);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (491.94,757.40) rectangle (506.73,773.92);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (491.94,740.89) rectangle (506.73,757.40);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (491.94,724.37) rectangle (506.73,740.89);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (491.94,707.86) rectangle (506.73,724.37);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (491.94,691.34) rectangle (506.73,707.86);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (491.94,674.82) rectangle (506.73,691.34);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (491.94,658.31) rectangle (506.73,674.82);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (491.94,641.79) rectangle (506.73,658.31);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (491.94,625.28) rectangle (506.73,641.79);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (491.94,608.76) rectangle (506.73,625.28);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (491.94,592.25) rectangle (506.73,608.76);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (491.94,575.73) rectangle (506.73,592.25);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (491.94,559.21) rectangle (506.73,575.73);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (491.94,542.70) rectangle (506.73,559.21);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (491.94,526.18) rectangle (506.73,542.70);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (491.94,509.67) rectangle (506.73,526.18);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (491.94,493.15) rectangle (506.73,509.67);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (491.94,476.64) rectangle (506.73,493.15);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (506.73,823.47) rectangle (521.51,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (506.73,806.95) rectangle (521.51,823.47);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (506.73,790.43) rectangle (521.51,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (506.73,773.92) rectangle (521.51,790.43);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (506.73,757.40) rectangle (521.51,773.92);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (506.73,740.89) rectangle (521.51,757.40);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (506.73,724.37) rectangle (521.51,740.89);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (506.73,707.86) rectangle (521.51,724.37);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (506.73,691.34) rectangle (521.51,707.86);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (506.73,674.82) rectangle (521.51,691.34);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (506.73,658.31) rectangle (521.51,674.82);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (506.73,641.79) rectangle (521.51,658.31);

\path[fill=fillColor] (506.73,625.28) rectangle (521.51,641.79);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (506.73,608.76) rectangle (521.51,625.28);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (506.73,592.25) rectangle (521.51,608.76);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (506.73,575.73) rectangle (521.51,592.25);

\path[fill=fillColor] (506.73,559.21) rectangle (521.51,575.73);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (506.73,542.70) rectangle (521.51,559.21);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (506.73,526.18) rectangle (521.51,542.70);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (506.73,509.67) rectangle (521.51,526.18);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (506.73,493.15) rectangle (521.51,509.67);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (506.73,476.64) rectangle (521.51,493.15);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,823.47) rectangle (536.29,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,806.95) rectangle (536.29,823.47);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (521.51,790.43) rectangle (536.29,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,773.92) rectangle (536.29,790.43);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (521.51,757.40) rectangle (536.29,773.92);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (521.51,740.89) rectangle (536.29,757.40);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,724.37) rectangle (536.29,740.89);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,707.86) rectangle (536.29,724.37);

\path[fill=fillColor] (521.51,691.34) rectangle (536.29,707.86);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,674.82) rectangle (536.29,691.34);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (521.51,658.31) rectangle (536.29,674.82);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,641.79) rectangle (536.29,658.31);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (521.51,625.28) rectangle (536.29,641.79);

\path[fill=fillColor] (521.51,608.76) rectangle (536.29,625.28);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (521.51,592.25) rectangle (536.29,608.76);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,575.73) rectangle (536.29,592.25);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (521.51,559.21) rectangle (536.29,575.73);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (521.51,542.70) rectangle (536.29,559.21);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (521.51,526.18) rectangle (536.29,542.70);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (521.51,509.67) rectangle (536.29,526.18);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (521.51,493.15) rectangle (536.29,509.67);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (521.51,476.64) rectangle (536.29,493.15);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,823.47) rectangle (551.07,839.98);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,806.95) rectangle (551.07,823.47);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (536.29,790.43) rectangle (551.07,806.95);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,773.92) rectangle (551.07,790.43);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (536.29,757.40) rectangle (551.07,773.92);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (536.29,740.89) rectangle (551.07,757.40);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,724.37) rectangle (551.07,740.89);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (536.29,707.86) rectangle (551.07,724.37);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,691.34) rectangle (551.07,707.86);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (536.29,674.82) rectangle (551.07,691.34);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (536.29,658.31) rectangle (551.07,674.82);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,641.79) rectangle (551.07,658.31);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (536.29,625.28) rectangle (551.07,641.79);

\path[fill=fillColor] (536.29,608.76) rectangle (551.07,625.28);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (536.29,592.25) rectangle (551.07,608.76);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,575.73) rectangle (551.07,592.25);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (536.29,559.21) rectangle (551.07,575.73);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (536.29,542.70) rectangle (551.07,559.21);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (536.29,526.18) rectangle (551.07,542.70);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (536.29,509.67) rectangle (551.07,526.18);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (536.29,493.15) rectangle (551.07,509.67);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (536.29,476.64) rectangle (551.07,493.15);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,829.23) -- (206.17,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,834.22) -- (206.17,829.23);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,802.58) --
	(207.04,796.75) --
	(200.31,796.75) --
	cycle;

\path[fill=fillColor] (203.67,786.06) --
	(207.04,780.23) --
	(200.31,780.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,763.16) -- (206.17,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,768.16) -- (206.17,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,732.63) -- (207.21,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,729.10) -- (203.67,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,716.11) -- (207.21,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,712.58) -- (203.67,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,699.60) -- (207.21,699.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,696.07) -- (203.67,703.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,666.57) -- (207.21,666.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,663.03) -- (203.67,670.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,633.54) -- (207.21,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,630.00) -- (203.67,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,567.47) -- (207.21,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,563.94) -- (203.67,571.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,550.96) -- (207.21,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,547.42) -- (203.67,554.49);

\path[fill=fillColor] (203.67,534.44) circle (  2.50);

\path[fill=fillColor] (203.67,521.81) --
	(207.04,515.98) --
	(200.31,515.98) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,831.72) -- (221.99,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,828.19) -- (218.46,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,798.69) -- (221.99,798.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,795.16) -- (218.46,802.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,779.68) -- (220.96,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,784.67) -- (220.96,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,765.66) -- (221.99,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,762.13) -- (218.46,769.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,730.13) -- (220.96,735.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,735.13) -- (220.96,730.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,713.62) -- (220.96,718.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,718.61) -- (220.96,713.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,697.10) -- (220.96,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,702.10) -- (220.96,697.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,683.08) -- (221.99,683.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,679.55) -- (218.46,686.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,664.07) -- (220.96,669.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,669.06) -- (220.96,664.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,647.55) -- (220.96,652.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,652.55) -- (220.96,647.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,631.04) -- (220.96,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,636.03) -- (220.96,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,617.02) -- (221.99,617.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,613.49) -- (218.46,620.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,600.50) -- (221.99,600.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,596.97) -- (218.46,604.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,581.49) -- (220.96,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,586.49) -- (220.96,581.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,564.97) -- (220.96,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,569.97) -- (220.96,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,550.96) -- (221.99,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,547.42) -- (218.46,554.49);

\path[fill=fillColor] (218.46,538.33) --
	(221.82,532.50) --
	(215.09,532.50) --
	cycle;

\path[fill=fillColor] (218.46,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,831.72) -- (236.77,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,828.19) -- (233.24,835.26);

\path[fill=fillColor] (233.24,815.21) circle (  2.50);

\path[fill=fillColor] (233.24,782.18) circle (  2.50);

\path[fill=fillColor] (233.24,769.54) --
	(236.60,763.72) --
	(229.88,763.72) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,746.65) -- (235.74,751.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,751.64) -- (235.74,746.65);

\path[fill=fillColor] (233.24,736.51) --
	(236.60,730.69) --
	(229.88,730.69) --
	cycle;

\path[fill=fillColor] (233.24,720.00) --
	(236.60,714.17) --
	(229.88,714.17) --
	cycle;

\path[fill=fillColor] (233.24,703.48) --
	(236.60,697.66) --
	(229.88,697.66) --
	cycle;

\path[fill=fillColor] (233.24,686.97) --
	(236.60,681.14) --
	(229.88,681.14) --
	cycle;

\path[fill=fillColor] (233.24,670.45) --
	(236.60,664.62) --
	(229.88,664.62) --
	cycle;

\path[fill=fillColor] (233.24,653.93) --
	(236.60,648.11) --
	(229.88,648.11) --
	cycle;

\path[fill=fillColor] (233.24,637.42) --
	(236.60,631.59) --
	(229.88,631.59) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,614.52) -- (235.74,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,619.52) -- (235.74,614.52);

\path[fill=fillColor] (233.24,604.39) --
	(236.60,598.56) --
	(229.88,598.56) --
	cycle;

\path[fill=fillColor] (233.24,587.87) --
	(236.60,582.05) --
	(229.88,582.05) --
	cycle;

\path[fill=fillColor] (233.24,571.36) --
	(236.60,565.53) --
	(229.88,565.53) --
	cycle;

\path[fill=fillColor] (233.24,554.84) --
	(236.60,549.01) --
	(229.88,549.01) --
	cycle;

\path[fill=fillColor] (233.24,534.44) circle (  2.50);

\path[fill=fillColor] (233.24,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,482.40) -- (235.74,487.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,487.39) -- (235.74,482.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,831.72) -- (251.56,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,828.19) -- (248.02,835.26);

\path[fill=fillColor] (248.02,819.09) --
	(251.39,813.27) --
	(244.66,813.27) --
	cycle;

\path[fill=fillColor] (248.02,802.58) --
	(251.39,796.75) --
	(244.66,796.75) --
	cycle;

\path[fill=fillColor] (248.02,786.06) --
	(251.39,780.23) --
	(244.66,780.23) --
	cycle;

\path[fill=fillColor] (248.02,765.66) circle (  2.50);

\path[fill=fillColor] (248.02,749.14) circle (  2.50);

\path[fill=fillColor] (248.02,732.63) circle (  2.50);

\path[fill=fillColor] (248.02,716.11) circle (  2.50);

\path[fill=fillColor] (248.02,699.60) circle (  2.50);

\path[fill=fillColor] (248.02,683.08) circle (  2.50);

\path[fill=fillColor] (248.02,666.57) circle (  2.50);

\path[fill=fillColor] (248.02,650.05) circle (  2.50);

\path[fill=fillColor] (248.02,633.54) circle (  2.50);

\path[fill=fillColor] (248.02,617.02) circle (  2.50);

\path[fill=fillColor] (248.02,600.50) circle (  2.50);

\path[fill=fillColor] (248.02,583.99) circle (  2.50);

\path[fill=fillColor] (248.02,567.47) circle (  2.50);

\path[fill=fillColor] (248.02,550.96) circle (  2.50);

\path[fill=fillColor] (248.02,534.44) circle (  2.50);

\path[fill=fillColor] (248.02,517.93) circle (  2.50);

\path[fill=fillColor] (248.02,505.29) --
	(251.39,499.47) --
	(244.66,499.47) --
	cycle;

\path[fill=fillColor] (248.02,484.89) circle (  2.50);

\path[fill=fillColor] (262.81,819.09) --
	(266.17,813.27) --
	(259.44,813.27) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,796.19) -- (265.30,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,801.19) -- (265.30,796.19);

\path[fill=fillColor] (262.81,786.06) --
	(266.17,780.23) --
	(259.44,780.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,763.16) -- (265.30,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,768.16) -- (265.30,763.16);

\path[fill=fillColor] (262.81,749.14) circle (  2.50);

\path[fill=fillColor] (262.81,732.63) circle (  2.50);

\path[fill=fillColor] (262.81,716.11) circle (  2.50);

\path[fill=fillColor] (262.81,699.60) circle (  2.50);

\path[fill=fillColor] (262.81,683.08) circle (  2.50);

\path[fill=fillColor] (262.81,666.57) circle (  2.50);

\path[fill=fillColor] (262.81,650.05) circle (  2.50);

\path[fill=fillColor] (262.81,633.54) circle (  2.50);

\path[fill=fillColor] (262.81,617.02) circle (  2.50);

\path[fill=fillColor] (262.81,600.50) circle (  2.50);

\path[fill=fillColor] (262.81,583.99) circle (  2.50);

\path[fill=fillColor] (262.81,567.47) circle (  2.50);

\path[fill=fillColor] (262.81,550.96) circle (  2.50);

\path[fill=fillColor] (262.81,534.44) circle (  2.50);

\path[fill=fillColor] (262.81,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,498.91) -- (265.30,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,503.91) -- (265.30,498.91);

\path[fill=fillColor] (262.81,484.89) circle (  2.50);

\path[fill=fillColor] (277.59,815.21) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,796.19) -- (280.09,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,801.19) -- (280.09,796.19);

\path[fill=fillColor] (277.59,782.18) circle (  2.50);

\path[fill=fillColor] (277.59,749.14) circle (  2.50);

\path[fill=fillColor] (277.59,732.63) circle (  2.50);

\path[fill=fillColor] (277.59,716.11) circle (  2.50);

\path[fill=fillColor] (277.59,699.60) circle (  2.50);

\path[fill=fillColor] (277.59,686.97) --
	(280.95,681.14) --
	(274.23,681.14) --
	cycle;

\path[fill=fillColor] (277.59,670.45) --
	(280.95,664.62) --
	(274.23,664.62) --
	cycle;

\path[fill=fillColor] (277.59,650.05) circle (  2.50);

\path[fill=fillColor] (277.59,633.54) circle (  2.50);

\path[fill=fillColor] (277.59,620.90) --
	(280.95,615.08) --
	(274.23,615.08) --
	cycle;

\path[fill=fillColor] (277.59,600.50) circle (  2.50);

\path[fill=fillColor] (277.59,583.99) circle (  2.50);

\path[fill=fillColor] (277.59,567.47) circle (  2.50);

\path[fill=fillColor] (277.59,550.96) circle (  2.50);

\path[fill=fillColor] (277.59,534.44) circle (  2.50);

\path[fill=fillColor] (277.59,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,498.91) -- (280.09,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,503.91) -- (280.09,498.91);

\path[fill=fillColor] (277.59,484.89) circle (  2.50);

\path[fill=fillColor] (292.37,815.21) circle (  2.50);

\path[fill=fillColor] (292.37,782.18) circle (  2.50);

\path[fill=fillColor] (292.37,753.03) --
	(295.74,747.20) --
	(289.01,747.20) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,730.13) -- (294.87,735.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,735.13) -- (294.87,730.13);

\path[fill=fillColor] (292.37,720.00) --
	(295.74,714.17) --
	(289.01,714.17) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,697.10) -- (294.87,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,702.10) -- (294.87,697.10);

\path[fill=fillColor] (292.37,683.08) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,664.07) -- (294.87,669.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,669.06) -- (294.87,664.07);

\path[fill=fillColor] (292.37,653.93) --
	(295.74,648.11) --
	(289.01,648.11) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,631.04) -- (294.87,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,636.03) -- (294.87,631.04);

\path[fill=fillColor] (292.37,617.02) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,598.01) -- (294.87,603.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,603.00) -- (294.87,598.01);

\path[fill=fillColor] (292.37,583.99) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,564.97) -- (294.87,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,569.97) -- (294.87,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,548.46) -- (294.87,553.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,553.45) -- (294.87,548.46);

\path[fill=fillColor] (292.37,534.44) circle (  2.50);

\path[fill=fillColor] (292.37,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,482.40) -- (294.87,487.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,487.39) -- (294.87,482.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,812.71) -- (309.65,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,817.71) -- (309.65,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,796.19) -- (309.65,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,801.19) -- (309.65,796.19);

\path[fill=fillColor] (307.16,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,749.14) -- (310.69,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,745.61) -- (307.16,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,732.63) -- (310.69,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,729.10) -- (307.16,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,713.62) -- (309.65,718.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,718.61) -- (309.65,713.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,697.10) -- (309.65,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,702.10) -- (309.65,697.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,680.58) -- (309.65,685.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,685.58) -- (309.65,680.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,647.55) -- (309.65,652.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,652.55) -- (309.65,647.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,631.04) -- (309.65,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,636.03) -- (309.65,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,614.52) -- (309.65,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,619.52) -- (309.65,614.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,581.49) -- (309.65,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,586.49) -- (309.65,581.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,564.97) -- (309.65,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,569.97) -- (309.65,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,550.96) -- (310.69,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,547.42) -- (307.16,554.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,531.94) -- (309.65,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,536.94) -- (309.65,531.94);

\path[fill=fillColor] (307.16,521.81) --
	(310.52,515.98) --
	(303.79,515.98) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,779.68) -- (324.44,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,784.67) -- (324.44,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,484.89) -- (325.47,484.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,481.36) -- (321.94,488.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,831.72) -- (340.25,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,828.19) -- (336.72,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,812.71) -- (339.22,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,817.71) -- (339.22,812.71);

\path[fill=fillColor] (336.72,786.06) --
	(340.09,780.23) --
	(333.36,780.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,517.93) -- (340.25,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,514.39) -- (336.72,521.46);

\path[fill=fillColor] (351.50,819.09) --
	(354.87,813.27) --
	(348.14,813.27) --
	cycle;

\path[fill=fillColor] (351.50,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,763.16) -- (354.00,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,768.16) -- (354.00,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,534.44) -- (355.04,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,530.91) -- (351.50,537.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,517.93) -- (355.04,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,514.39) -- (351.50,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,812.71) -- (368.78,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,817.71) -- (368.78,812.71);

\path[fill=fillColor] (366.29,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,517.93) -- (369.82,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,514.39) -- (366.29,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,498.91) -- (368.78,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,503.91) -- (368.78,498.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,831.72) -- (384.60,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,828.19) -- (381.07,835.26);

\path[fill=fillColor] (381.07,815.21) circle (  2.50);

\path[fill=fillColor] (381.07,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,765.66) -- (384.60,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,762.13) -- (381.07,769.19);

\path[fill=fillColor] (381.07,538.33) --
	(384.43,532.50) --
	(377.71,532.50) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,517.93) -- (384.60,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,514.39) -- (381.07,521.46);

\path[fill=fillColor] (395.85,819.09) --
	(399.22,813.27) --
	(392.49,813.27) --
	cycle;

\path[fill=fillColor] (395.85,802.58) --
	(399.22,796.75) --
	(392.49,796.75) --
	cycle;

\path[fill=fillColor] (395.85,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,763.16) -- (398.35,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,768.16) -- (398.35,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,517.93) -- (399.39,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,514.39) -- (395.85,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,812.71) -- (413.13,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,817.71) -- (413.13,812.71);

\path[fill=fillColor] (410.64,782.18) circle (  2.50);

\path[fill=fillColor] (410.64,769.54) --
	(414.00,763.72) --
	(407.27,763.72) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,531.94) -- (413.13,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,536.94) -- (413.13,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,517.93) -- (414.17,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,514.39) -- (410.64,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,498.91) -- (413.13,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,503.91) -- (413.13,498.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,829.23) -- (427.92,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,834.22) -- (427.92,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,779.68) -- (427.92,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,784.67) -- (427.92,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,765.66) -- (428.95,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,762.13) -- (425.42,769.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,501.41) -- (428.95,501.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,497.88) -- (425.42,504.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,831.72) -- (443.73,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,828.19) -- (440.20,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,779.68) -- (442.70,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,784.67) -- (442.70,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,831.72) -- (458.52,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,828.19) -- (454.99,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,779.68) -- (457.48,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,784.67) -- (457.48,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,763.16) -- (457.48,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,768.16) -- (457.48,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,498.91) -- (457.48,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,503.91) -- (457.48,498.91);

\path[fill=fillColor] (469.77,505.29) --
	(473.13,499.47) --
	(466.40,499.47) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,829.23) -- (487.05,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,834.22) -- (487.05,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,779.68) -- (487.05,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,784.67) -- (487.05,779.68);

\path[fill=fillColor] (484.55,501.41) circle (  2.50);

\path[fill=fillColor] (499.33,815.21) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,796.19) -- (501.83,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,801.19) -- (501.83,796.19);

\path[fill=fillColor] (499.33,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,680.58) -- (501.83,685.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,685.58) -- (501.83,680.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,650.05) -- (502.87,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,646.52) -- (499.33,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,617.02) -- (502.87,617.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,613.49) -- (499.33,620.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,583.99) -- (502.87,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,580.46) -- (499.33,587.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,515.43) -- (501.83,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,520.42) -- (501.83,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,501.41) -- (502.87,501.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,497.88) -- (499.33,504.94);

\path[fill=fillColor] (514.12,815.21) circle (  2.50);

\path[fill=fillColor] (514.12,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,534.44) -- (517.65,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,530.91) -- (514.12,537.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,517.93) -- (517.65,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,514.39) -- (514.12,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,498.91) -- (516.61,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,503.91) -- (516.61,498.91);

\path[fill=fillColor] (528.90,815.21) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,796.19) -- (531.40,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,801.19) -- (531.40,796.19);

\path[fill=fillColor] (528.90,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,763.16) -- (531.40,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,768.16) -- (531.40,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,498.91) -- (531.40,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,503.91) -- (531.40,498.91);

\path[fill=fillColor] (543.68,815.21) circle (  2.50);

\path[fill=fillColor] (543.68,782.18) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,765.66) -- (547.21,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,762.13) -- (543.68,769.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,498.91) -- (546.18,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,503.91) -- (546.18,498.91);
\end{scope}
\begin{scope}
\path[clip] (194.80,102.84) rectangle (552.55,469.48);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,112.75) --
	(552.55,112.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,129.26) --
	(552.55,129.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,145.78) --
	(552.55,145.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,162.29) --
	(552.55,162.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,178.81) --
	(552.55,178.81);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,195.32) --
	(552.55,195.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,211.84) --
	(552.55,211.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,228.36) --
	(552.55,228.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,244.87) --
	(552.55,244.87);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,261.39) --
	(552.55,261.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,277.90) --
	(552.55,277.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,294.42) --
	(552.55,294.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,310.93) --
	(552.55,310.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,327.45) --
	(552.55,327.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,343.97) --
	(552.55,343.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,360.48) --
	(552.55,360.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,377.00) --
	(552.55,377.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,393.51) --
	(552.55,393.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,410.03) --
	(552.55,410.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,426.54) --
	(552.55,426.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,443.06) --
	(552.55,443.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,459.58) --
	(552.55,459.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,102.84) --
	(203.67,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,102.84) --
	(218.46,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,102.84) --
	(233.24,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,102.84) --
	(248.02,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,102.84) --
	(262.81,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,102.84) --
	(277.59,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,102.84) --
	(292.37,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,102.84) --
	(307.16,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,102.84) --
	(321.94,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,102.84) --
	(336.72,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,102.84) --
	(351.50,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,102.84) --
	(366.29,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,102.84) --
	(381.07,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,102.84) --
	(395.85,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,102.84) --
	(410.64,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,102.84) --
	(425.42,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,102.84) --
	(440.20,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,102.84) --
	(454.99,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,102.84) --
	(469.77,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,102.84) --
	(484.55,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,102.84) --
	(499.33,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,102.84) --
	(514.12,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,102.84) --
	(528.90,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,102.84) --
	(543.68,469.48);
\definecolor{fillColor}{RGB}{155,204,101}

\path[fill=fillColor] (196.28,451.32) rectangle (211.07,467.83);

\path[fill=fillColor] (196.28,434.80) rectangle (211.07,451.32);

\path[fill=fillColor] (196.28,418.29) rectangle (211.07,434.80);

\path[fill=fillColor] (196.28,401.77) rectangle (211.07,418.29);

\path[fill=fillColor] (196.28,385.25) rectangle (211.07,401.77);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (196.28,368.74) rectangle (211.07,385.25);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (196.28,352.22) rectangle (211.07,368.74);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (196.28,335.71) rectangle (211.07,352.22);

\path[fill=fillColor] (196.28,319.19) rectangle (211.07,335.71);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (196.28,302.68) rectangle (211.07,319.19);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (196.28,286.16) rectangle (211.07,302.68);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (196.28,269.65) rectangle (211.07,286.16);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (196.28,253.13) rectangle (211.07,269.65);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (196.28,236.61) rectangle (211.07,253.13);

\path[fill=fillColor] (196.28,220.10) rectangle (211.07,236.61);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (196.28,203.58) rectangle (211.07,220.10);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (196.28,187.07) rectangle (211.07,203.58);

\path[fill=fillColor] (196.28,170.55) rectangle (211.07,187.07);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (196.28,154.04) rectangle (211.07,170.55);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (196.28,137.52) rectangle (211.07,154.04);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (196.28,121.00) rectangle (211.07,137.52);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (196.28,104.49) rectangle (211.07,121.00);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (211.07,451.32) rectangle (225.85,467.83);

\path[fill=fillColor] (211.07,434.80) rectangle (225.85,451.32);

\path[fill=fillColor] (211.07,418.29) rectangle (225.85,434.80);

\path[fill=fillColor] (211.07,401.77) rectangle (225.85,418.29);

\path[fill=fillColor] (211.07,385.25) rectangle (225.85,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,368.74) rectangle (225.85,385.25);

\path[fill=fillColor] (211.07,352.22) rectangle (225.85,368.74);

\path[fill=fillColor] (211.07,335.71) rectangle (225.85,352.22);

\path[fill=fillColor] (211.07,319.19) rectangle (225.85,335.71);

\path[fill=fillColor] (211.07,302.68) rectangle (225.85,319.19);

\path[fill=fillColor] (211.07,286.16) rectangle (225.85,302.68);

\path[fill=fillColor] (211.07,269.65) rectangle (225.85,286.16);

\path[fill=fillColor] (211.07,253.13) rectangle (225.85,269.65);

\path[fill=fillColor] (211.07,236.61) rectangle (225.85,253.13);

\path[fill=fillColor] (211.07,220.10) rectangle (225.85,236.61);

\path[fill=fillColor] (211.07,203.58) rectangle (225.85,220.10);

\path[fill=fillColor] (211.07,187.07) rectangle (225.85,203.58);

\path[fill=fillColor] (211.07,170.55) rectangle (225.85,187.07);

\path[fill=fillColor] (211.07,154.04) rectangle (225.85,170.55);

\path[fill=fillColor] (211.07,137.52) rectangle (225.85,154.04);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (211.07,121.00) rectangle (225.85,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,104.49) rectangle (225.85,121.00);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (225.85,451.32) rectangle (240.63,467.83);

\path[fill=fillColor] (225.85,434.80) rectangle (240.63,451.32);

\path[fill=fillColor] (225.85,418.29) rectangle (240.63,434.80);

\path[fill=fillColor] (225.85,401.77) rectangle (240.63,418.29);

\path[fill=fillColor] (225.85,385.25) rectangle (240.63,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,368.74) rectangle (240.63,385.25);

\path[fill=fillColor] (225.85,352.22) rectangle (240.63,368.74);

\path[fill=fillColor] (225.85,335.71) rectangle (240.63,352.22);

\path[fill=fillColor] (225.85,319.19) rectangle (240.63,335.71);

\path[fill=fillColor] (225.85,302.68) rectangle (240.63,319.19);

\path[fill=fillColor] (225.85,286.16) rectangle (240.63,302.68);

\path[fill=fillColor] (225.85,269.65) rectangle (240.63,286.16);

\path[fill=fillColor] (225.85,253.13) rectangle (240.63,269.65);

\path[fill=fillColor] (225.85,236.61) rectangle (240.63,253.13);

\path[fill=fillColor] (225.85,220.10) rectangle (240.63,236.61);

\path[fill=fillColor] (225.85,203.58) rectangle (240.63,220.10);

\path[fill=fillColor] (225.85,187.07) rectangle (240.63,203.58);

\path[fill=fillColor] (225.85,170.55) rectangle (240.63,187.07);

\path[fill=fillColor] (225.85,154.04) rectangle (240.63,170.55);

\path[fill=fillColor] (225.85,137.52) rectangle (240.63,154.04);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (225.85,121.00) rectangle (240.63,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,104.49) rectangle (240.63,121.00);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (240.63,451.32) rectangle (255.42,467.83);

\path[fill=fillColor] (240.63,434.80) rectangle (255.42,451.32);

\path[fill=fillColor] (240.63,418.29) rectangle (255.42,434.80);

\path[fill=fillColor] (240.63,401.77) rectangle (255.42,418.29);

\path[fill=fillColor] (240.63,385.25) rectangle (255.42,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,368.74) rectangle (255.42,385.25);

\path[fill=fillColor] (240.63,352.22) rectangle (255.42,368.74);

\path[fill=fillColor] (240.63,335.71) rectangle (255.42,352.22);

\path[fill=fillColor] (240.63,319.19) rectangle (255.42,335.71);

\path[fill=fillColor] (240.63,302.68) rectangle (255.42,319.19);

\path[fill=fillColor] (240.63,286.16) rectangle (255.42,302.68);

\path[fill=fillColor] (240.63,269.65) rectangle (255.42,286.16);

\path[fill=fillColor] (240.63,253.13) rectangle (255.42,269.65);

\path[fill=fillColor] (240.63,236.61) rectangle (255.42,253.13);

\path[fill=fillColor] (240.63,220.10) rectangle (255.42,236.61);

\path[fill=fillColor] (240.63,203.58) rectangle (255.42,220.10);

\path[fill=fillColor] (240.63,187.07) rectangle (255.42,203.58);

\path[fill=fillColor] (240.63,170.55) rectangle (255.42,187.07);

\path[fill=fillColor] (240.63,154.04) rectangle (255.42,170.55);

\path[fill=fillColor] (240.63,137.52) rectangle (255.42,154.04);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (240.63,121.00) rectangle (255.42,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,104.49) rectangle (255.42,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (255.42,451.32) rectangle (270.20,467.83);

\path[fill=fillColor] (255.42,434.80) rectangle (270.20,451.32);

\path[fill=fillColor] (255.42,418.29) rectangle (270.20,434.80);

\path[fill=fillColor] (255.42,401.77) rectangle (270.20,418.29);

\path[fill=fillColor] (255.42,385.25) rectangle (270.20,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,368.74) rectangle (270.20,385.25);

\path[fill=fillColor] (255.42,352.22) rectangle (270.20,368.74);

\path[fill=fillColor] (255.42,335.71) rectangle (270.20,352.22);

\path[fill=fillColor] (255.42,319.19) rectangle (270.20,335.71);

\path[fill=fillColor] (255.42,302.68) rectangle (270.20,319.19);

\path[fill=fillColor] (255.42,286.16) rectangle (270.20,302.68);

\path[fill=fillColor] (255.42,269.65) rectangle (270.20,286.16);

\path[fill=fillColor] (255.42,253.13) rectangle (270.20,269.65);

\path[fill=fillColor] (255.42,236.61) rectangle (270.20,253.13);

\path[fill=fillColor] (255.42,220.10) rectangle (270.20,236.61);

\path[fill=fillColor] (255.42,203.58) rectangle (270.20,220.10);

\path[fill=fillColor] (255.42,187.07) rectangle (270.20,203.58);

\path[fill=fillColor] (255.42,170.55) rectangle (270.20,187.07);

\path[fill=fillColor] (255.42,154.04) rectangle (270.20,170.55);

\path[fill=fillColor] (255.42,137.52) rectangle (270.20,154.04);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (255.42,121.00) rectangle (270.20,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,104.49) rectangle (270.20,121.00);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (270.20,451.32) rectangle (284.98,467.83);

\path[fill=fillColor] (270.20,434.80) rectangle (284.98,451.32);

\path[fill=fillColor] (270.20,418.29) rectangle (284.98,434.80);

\path[fill=fillColor] (270.20,401.77) rectangle (284.98,418.29);

\path[fill=fillColor] (270.20,385.25) rectangle (284.98,401.77);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (270.20,368.74) rectangle (284.98,385.25);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (270.20,352.22) rectangle (284.98,368.74);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (270.20,335.71) rectangle (284.98,352.22);

\path[fill=fillColor] (270.20,319.19) rectangle (284.98,335.71);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (270.20,302.68) rectangle (284.98,319.19);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (270.20,286.16) rectangle (284.98,302.68);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (270.20,269.65) rectangle (284.98,286.16);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (270.20,253.13) rectangle (284.98,269.65);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (270.20,236.61) rectangle (284.98,253.13);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (270.20,220.10) rectangle (284.98,236.61);

\path[fill=fillColor] (270.20,203.58) rectangle (284.98,220.10);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (270.20,187.07) rectangle (284.98,203.58);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (270.20,170.55) rectangle (284.98,187.07);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (270.20,154.04) rectangle (284.98,170.55);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,137.52) rectangle (284.98,154.04);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (270.20,121.00) rectangle (284.98,137.52);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (270.20,104.49) rectangle (284.98,121.00);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (284.98,451.32) rectangle (299.76,467.83);

\path[fill=fillColor] (284.98,434.80) rectangle (299.76,451.32);

\path[fill=fillColor] (284.98,418.29) rectangle (299.76,434.80);

\path[fill=fillColor] (284.98,401.77) rectangle (299.76,418.29);

\path[fill=fillColor] (284.98,385.25) rectangle (299.76,401.77);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,368.74) rectangle (299.76,385.25);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (284.98,352.22) rectangle (299.76,368.74);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (284.98,335.71) rectangle (299.76,352.22);

\path[fill=fillColor] (284.98,319.19) rectangle (299.76,335.71);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,302.68) rectangle (299.76,319.19);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (284.98,286.16) rectangle (299.76,302.68);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (284.98,269.65) rectangle (299.76,286.16);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (284.98,253.13) rectangle (299.76,269.65);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,236.61) rectangle (299.76,253.13);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (284.98,220.10) rectangle (299.76,236.61);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (284.98,203.58) rectangle (299.76,220.10);

\path[fill=fillColor] (284.98,187.07) rectangle (299.76,203.58);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (284.98,170.55) rectangle (299.76,187.07);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,154.04) rectangle (299.76,170.55);

\path[fill=fillColor] (284.98,137.52) rectangle (299.76,154.04);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (284.98,121.00) rectangle (299.76,137.52);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,104.49) rectangle (299.76,121.00);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (299.76,451.32) rectangle (314.55,467.83);

\path[fill=fillColor] (299.76,434.80) rectangle (314.55,451.32);

\path[fill=fillColor] (299.76,418.29) rectangle (314.55,434.80);

\path[fill=fillColor] (299.76,401.77) rectangle (314.55,418.29);

\path[fill=fillColor] (299.76,385.25) rectangle (314.55,401.77);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (299.76,368.74) rectangle (314.55,385.25);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (299.76,352.22) rectangle (314.55,368.74);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (299.76,335.71) rectangle (314.55,352.22);

\path[fill=fillColor] (299.76,319.19) rectangle (314.55,335.71);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (299.76,302.68) rectangle (314.55,319.19);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (299.76,286.16) rectangle (314.55,302.68);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (299.76,269.65) rectangle (314.55,286.16);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (299.76,253.13) rectangle (314.55,269.65);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (299.76,236.61) rectangle (314.55,253.13);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (299.76,220.10) rectangle (314.55,236.61);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (299.76,203.58) rectangle (314.55,220.10);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (299.76,187.07) rectangle (314.55,203.58);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (299.76,170.55) rectangle (314.55,187.07);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (299.76,154.04) rectangle (314.55,170.55);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (299.76,137.52) rectangle (314.55,154.04);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (299.76,121.00) rectangle (314.55,137.52);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (299.76,104.49) rectangle (314.55,121.00);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (314.55,451.32) rectangle (329.33,467.83);

\path[fill=fillColor] (314.55,434.80) rectangle (329.33,451.32);

\path[fill=fillColor] (314.55,418.29) rectangle (329.33,434.80);

\path[fill=fillColor] (314.55,401.77) rectangle (329.33,418.29);

\path[fill=fillColor] (314.55,385.25) rectangle (329.33,401.77);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (314.55,368.74) rectangle (329.33,385.25);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (314.55,352.22) rectangle (329.33,368.74);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (314.55,335.71) rectangle (329.33,352.22);

\path[fill=fillColor] (314.55,319.19) rectangle (329.33,335.71);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,302.68) rectangle (329.33,319.19);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (314.55,286.16) rectangle (329.33,302.68);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (314.55,269.65) rectangle (329.33,286.16);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (314.55,253.13) rectangle (329.33,269.65);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,236.61) rectangle (329.33,253.13);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (314.55,220.10) rectangle (329.33,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (314.55,203.58) rectangle (329.33,220.10);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (314.55,187.07) rectangle (329.33,203.58);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (314.55,170.55) rectangle (329.33,187.07);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (314.55,154.04) rectangle (329.33,170.55);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (314.55,137.52) rectangle (329.33,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (314.55,121.00) rectangle (329.33,137.52);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (314.55,104.49) rectangle (329.33,121.00);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,451.32) rectangle (344.11,467.83);

\path[fill=fillColor] (329.33,434.80) rectangle (344.11,451.32);

\path[fill=fillColor] (329.33,418.29) rectangle (344.11,434.80);

\path[fill=fillColor] (329.33,401.77) rectangle (344.11,418.29);

\path[fill=fillColor] (329.33,385.25) rectangle (344.11,401.77);

\path[fill=fillColor] (329.33,368.74) rectangle (344.11,385.25);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (329.33,352.22) rectangle (344.11,368.74);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,335.71) rectangle (344.11,352.22);

\path[fill=fillColor] (329.33,319.19) rectangle (344.11,335.71);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (329.33,302.68) rectangle (344.11,319.19);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (329.33,286.16) rectangle (344.11,302.68);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,269.65) rectangle (344.11,286.16);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (329.33,253.13) rectangle (344.11,269.65);

\path[fill=fillColor] (329.33,236.61) rectangle (344.11,253.13);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (329.33,220.10) rectangle (344.11,236.61);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (329.33,203.58) rectangle (344.11,220.10);

\path[fill=fillColor] (329.33,187.07) rectangle (344.11,203.58);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (329.33,170.55) rectangle (344.11,187.07);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,154.04) rectangle (344.11,170.55);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (329.33,137.52) rectangle (344.11,154.04);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (329.33,121.00) rectangle (344.11,137.52);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,104.49) rectangle (344.11,121.00);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (344.11,451.32) rectangle (358.90,467.83);

\path[fill=fillColor] (344.11,434.80) rectangle (358.90,451.32);

\path[fill=fillColor] (344.11,418.29) rectangle (358.90,434.80);

\path[fill=fillColor] (344.11,401.77) rectangle (358.90,418.29);

\path[fill=fillColor] (344.11,385.25) rectangle (358.90,401.77);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (344.11,368.74) rectangle (358.90,385.25);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (344.11,352.22) rectangle (358.90,368.74);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (344.11,335.71) rectangle (358.90,352.22);

\path[fill=fillColor] (344.11,319.19) rectangle (358.90,335.71);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,302.68) rectangle (358.90,319.19);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (344.11,286.16) rectangle (358.90,302.68);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,269.65) rectangle (358.90,286.16);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (344.11,253.13) rectangle (358.90,269.65);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,236.61) rectangle (358.90,253.13);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (344.11,220.10) rectangle (358.90,236.61);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,203.58) rectangle (358.90,220.10);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (344.11,187.07) rectangle (358.90,203.58);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (344.11,170.55) rectangle (358.90,187.07);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (344.11,154.04) rectangle (358.90,170.55);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (344.11,137.52) rectangle (358.90,154.04);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (344.11,121.00) rectangle (358.90,137.52);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (344.11,104.49) rectangle (358.90,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (358.90,451.32) rectangle (373.68,467.83);

\path[fill=fillColor] (358.90,434.80) rectangle (373.68,451.32);

\path[fill=fillColor] (358.90,418.29) rectangle (373.68,434.80);

\path[fill=fillColor] (358.90,401.77) rectangle (373.68,418.29);

\path[fill=fillColor] (358.90,385.25) rectangle (373.68,401.77);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (358.90,368.74) rectangle (373.68,385.25);

\path[fill=fillColor] (358.90,352.22) rectangle (373.68,368.74);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (358.90,335.71) rectangle (373.68,352.22);

\path[fill=fillColor] (358.90,319.19) rectangle (373.68,335.71);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (358.90,302.68) rectangle (373.68,319.19);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (358.90,286.16) rectangle (373.68,302.68);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (358.90,269.65) rectangle (373.68,286.16);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (358.90,253.13) rectangle (373.68,269.65);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (358.90,236.61) rectangle (373.68,253.13);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (358.90,220.10) rectangle (373.68,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (358.90,203.58) rectangle (373.68,220.10);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (358.90,187.07) rectangle (373.68,203.58);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (358.90,170.55) rectangle (373.68,187.07);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (358.90,154.04) rectangle (373.68,170.55);

\path[fill=fillColor] (358.90,137.52) rectangle (373.68,154.04);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (358.90,121.00) rectangle (373.68,137.52);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (358.90,104.49) rectangle (373.68,121.00);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (373.68,451.32) rectangle (388.46,467.83);

\path[fill=fillColor] (373.68,434.80) rectangle (388.46,451.32);

\path[fill=fillColor] (373.68,418.29) rectangle (388.46,434.80);

\path[fill=fillColor] (373.68,401.77) rectangle (388.46,418.29);

\path[fill=fillColor] (373.68,385.25) rectangle (388.46,401.77);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (373.68,368.74) rectangle (388.46,385.25);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (373.68,352.22) rectangle (388.46,368.74);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (373.68,335.71) rectangle (388.46,352.22);

\path[fill=fillColor] (373.68,319.19) rectangle (388.46,335.71);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (373.68,302.68) rectangle (388.46,319.19);

\path[fill=fillColor] (373.68,286.16) rectangle (388.46,302.68);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (373.68,269.65) rectangle (388.46,286.16);

\path[fill=fillColor] (373.68,253.13) rectangle (388.46,269.65);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (373.68,236.61) rectangle (388.46,253.13);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (373.68,220.10) rectangle (388.46,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (373.68,203.58) rectangle (388.46,220.10);

\path[fill=fillColor] (373.68,187.07) rectangle (388.46,203.58);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (373.68,170.55) rectangle (388.46,187.07);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (373.68,154.04) rectangle (388.46,170.55);

\path[fill=fillColor] (373.68,137.52) rectangle (388.46,154.04);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (373.68,121.00) rectangle (388.46,137.52);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (373.68,104.49) rectangle (388.46,121.00);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (388.46,451.32) rectangle (403.24,467.83);

\path[fill=fillColor] (388.46,434.80) rectangle (403.24,451.32);

\path[fill=fillColor] (388.46,418.29) rectangle (403.24,434.80);

\path[fill=fillColor] (388.46,401.77) rectangle (403.24,418.29);

\path[fill=fillColor] (388.46,385.25) rectangle (403.24,401.77);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (388.46,368.74) rectangle (403.24,385.25);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (388.46,352.22) rectangle (403.24,368.74);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (388.46,335.71) rectangle (403.24,352.22);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (388.46,319.19) rectangle (403.24,335.71);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (388.46,302.68) rectangle (403.24,319.19);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (388.46,286.16) rectangle (403.24,302.68);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (388.46,269.65) rectangle (403.24,286.16);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (388.46,253.13) rectangle (403.24,269.65);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (388.46,236.61) rectangle (403.24,253.13);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (388.46,220.10) rectangle (403.24,236.61);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (388.46,203.58) rectangle (403.24,220.10);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (388.46,187.07) rectangle (403.24,203.58);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (388.46,170.55) rectangle (403.24,187.07);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (388.46,154.04) rectangle (403.24,170.55);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (388.46,137.52) rectangle (403.24,154.04);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (388.46,121.00) rectangle (403.24,137.52);

\path[fill=fillColor] (388.46,104.49) rectangle (403.24,121.00);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (403.24,451.32) rectangle (418.03,467.83);

\path[fill=fillColor] (403.24,434.80) rectangle (418.03,451.32);

\path[fill=fillColor] (403.24,418.29) rectangle (418.03,434.80);

\path[fill=fillColor] (403.24,401.77) rectangle (418.03,418.29);

\path[fill=fillColor] (403.24,385.25) rectangle (418.03,401.77);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (403.24,368.74) rectangle (418.03,385.25);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (403.24,352.22) rectangle (418.03,368.74);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (403.24,335.71) rectangle (418.03,352.22);

\path[fill=fillColor] (403.24,319.19) rectangle (418.03,335.71);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (403.24,302.68) rectangle (418.03,319.19);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (403.24,286.16) rectangle (418.03,302.68);

\path[fill=fillColor] (403.24,269.65) rectangle (418.03,286.16);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (403.24,253.13) rectangle (418.03,269.65);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (403.24,236.61) rectangle (418.03,253.13);

\path[fill=fillColor] (403.24,220.10) rectangle (418.03,236.61);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (403.24,203.58) rectangle (418.03,220.10);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (403.24,187.07) rectangle (418.03,203.58);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (403.24,170.55) rectangle (418.03,187.07);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (403.24,154.04) rectangle (418.03,170.55);

\path[fill=fillColor] (403.24,137.52) rectangle (418.03,154.04);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (403.24,121.00) rectangle (418.03,137.52);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (403.24,104.49) rectangle (418.03,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (418.03,451.32) rectangle (432.81,467.83);

\path[fill=fillColor] (418.03,434.80) rectangle (432.81,451.32);

\path[fill=fillColor] (418.03,418.29) rectangle (432.81,434.80);

\path[fill=fillColor] (418.03,401.77) rectangle (432.81,418.29);

\path[fill=fillColor] (418.03,385.25) rectangle (432.81,401.77);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (418.03,368.74) rectangle (432.81,385.25);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (418.03,352.22) rectangle (432.81,368.74);

\path[fill=fillColor] (418.03,335.71) rectangle (432.81,352.22);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (418.03,319.19) rectangle (432.81,335.71);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (418.03,302.68) rectangle (432.81,319.19);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (418.03,286.16) rectangle (432.81,302.68);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (418.03,269.65) rectangle (432.81,286.16);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (418.03,253.13) rectangle (432.81,269.65);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (418.03,236.61) rectangle (432.81,253.13);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (418.03,220.10) rectangle (432.81,236.61);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (418.03,203.58) rectangle (432.81,220.10);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (418.03,187.07) rectangle (432.81,203.58);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (418.03,170.55) rectangle (432.81,187.07);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (418.03,154.04) rectangle (432.81,170.55);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (418.03,137.52) rectangle (432.81,154.04);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (418.03,121.00) rectangle (432.81,137.52);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (418.03,104.49) rectangle (432.81,121.00);
\definecolor{fillColor}{RGB}{255,210,69}

\path[fill=fillColor] (432.81,451.32) rectangle (447.59,467.83);

\path[fill=fillColor] (432.81,434.80) rectangle (447.59,451.32);

\path[fill=fillColor] (432.81,418.29) rectangle (447.59,434.80);

\path[fill=fillColor] (432.81,401.77) rectangle (447.59,418.29);

\path[fill=fillColor] (432.81,385.25) rectangle (447.59,401.77);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (432.81,368.74) rectangle (447.59,385.25);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (432.81,352.22) rectangle (447.59,368.74);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (432.81,335.71) rectangle (447.59,352.22);

\path[fill=fillColor] (432.81,319.19) rectangle (447.59,335.71);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (432.81,302.68) rectangle (447.59,319.19);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (432.81,286.16) rectangle (447.59,302.68);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (432.81,269.65) rectangle (447.59,286.16);

\path[fill=fillColor] (432.81,253.13) rectangle (447.59,269.65);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (432.81,236.61) rectangle (447.59,253.13);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (432.81,220.10) rectangle (447.59,236.61);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (432.81,203.58) rectangle (447.59,220.10);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (432.81,187.07) rectangle (447.59,203.58);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (432.81,170.55) rectangle (447.59,187.07);

\path[fill=fillColor] (432.81,154.04) rectangle (447.59,170.55);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (432.81,137.52) rectangle (447.59,154.04);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (432.81,121.00) rectangle (447.59,137.52);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (432.81,104.49) rectangle (447.59,121.00);
\definecolor{fillColor}{RGB}{155,204,101}

\path[fill=fillColor] (447.59,451.32) rectangle (462.38,467.83);

\path[fill=fillColor] (447.59,434.80) rectangle (462.38,451.32);

\path[fill=fillColor] (447.59,418.29) rectangle (462.38,434.80);

\path[fill=fillColor] (447.59,401.77) rectangle (462.38,418.29);

\path[fill=fillColor] (447.59,385.25) rectangle (462.38,401.77);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (447.59,368.74) rectangle (462.38,385.25);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (447.59,352.22) rectangle (462.38,368.74);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (447.59,335.71) rectangle (462.38,352.22);

\path[fill=fillColor] (447.59,319.19) rectangle (462.38,335.71);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,302.68) rectangle (462.38,319.19);

\path[fill=fillColor] (447.59,286.16) rectangle (462.38,302.68);

\path[fill=fillColor] (447.59,269.65) rectangle (462.38,286.16);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (447.59,253.13) rectangle (462.38,269.65);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,236.61) rectangle (462.38,253.13);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (447.59,220.10) rectangle (462.38,236.61);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,203.58) rectangle (462.38,220.10);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (447.59,187.07) rectangle (462.38,203.58);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (447.59,170.55) rectangle (462.38,187.07);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (447.59,154.04) rectangle (462.38,170.55);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (447.59,137.52) rectangle (462.38,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (447.59,121.00) rectangle (462.38,137.52);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (447.59,104.49) rectangle (462.38,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (462.38,451.32) rectangle (477.16,467.83);

\path[fill=fillColor] (462.38,434.80) rectangle (477.16,451.32);

\path[fill=fillColor] (462.38,418.29) rectangle (477.16,434.80);

\path[fill=fillColor] (462.38,401.77) rectangle (477.16,418.29);

\path[fill=fillColor] (462.38,385.25) rectangle (477.16,401.77);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,368.74) rectangle (477.16,385.25);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (462.38,352.22) rectangle (477.16,368.74);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,335.71) rectangle (477.16,352.22);

\path[fill=fillColor] (462.38,319.19) rectangle (477.16,335.71);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,302.68) rectangle (477.16,319.19);

\path[fill=fillColor] (462.38,286.16) rectangle (477.16,302.68);

\path[fill=fillColor] (462.38,269.65) rectangle (477.16,286.16);

\path[fill=fillColor] (462.38,253.13) rectangle (477.16,269.65);

\path[fill=fillColor] (462.38,236.61) rectangle (477.16,253.13);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,220.10) rectangle (477.16,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (462.38,203.58) rectangle (477.16,220.10);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,187.07) rectangle (477.16,203.58);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,170.55) rectangle (477.16,187.07);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,154.04) rectangle (477.16,170.55);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,137.52) rectangle (477.16,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (462.38,121.00) rectangle (477.16,137.52);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,104.49) rectangle (477.16,121.00);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (477.16,451.32) rectangle (491.94,467.83);

\path[fill=fillColor] (477.16,434.80) rectangle (491.94,451.32);

\path[fill=fillColor] (477.16,418.29) rectangle (491.94,434.80);

\path[fill=fillColor] (477.16,401.77) rectangle (491.94,418.29);

\path[fill=fillColor] (477.16,385.25) rectangle (491.94,401.77);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (477.16,368.74) rectangle (491.94,385.25);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (477.16,352.22) rectangle (491.94,368.74);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (477.16,335.71) rectangle (491.94,352.22);

\path[fill=fillColor] (477.16,319.19) rectangle (491.94,335.71);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,302.68) rectangle (491.94,319.19);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (477.16,286.16) rectangle (491.94,302.68);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (477.16,269.65) rectangle (491.94,286.16);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (477.16,253.13) rectangle (491.94,269.65);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,236.61) rectangle (491.94,253.13);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (477.16,220.10) rectangle (491.94,236.61);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (477.16,203.58) rectangle (491.94,220.10);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (477.16,187.07) rectangle (491.94,203.58);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (477.16,170.55) rectangle (491.94,187.07);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (477.16,154.04) rectangle (491.94,170.55);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (477.16,137.52) rectangle (491.94,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,121.00) rectangle (491.94,137.52);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (477.16,104.49) rectangle (491.94,121.00);
\definecolor{fillColor}{RGB}{146,197,96}

\path[fill=fillColor] (491.94,451.32) rectangle (506.73,467.83);

\path[fill=fillColor] (491.94,434.80) rectangle (506.73,451.32);

\path[fill=fillColor] (491.94,418.29) rectangle (506.73,434.80);

\path[fill=fillColor] (491.94,401.77) rectangle (506.73,418.29);

\path[fill=fillColor] (491.94,385.25) rectangle (506.73,401.77);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (491.94,368.74) rectangle (506.73,385.25);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (491.94,352.22) rectangle (506.73,368.74);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (491.94,335.71) rectangle (506.73,352.22);

\path[fill=fillColor] (491.94,319.19) rectangle (506.73,335.71);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (491.94,302.68) rectangle (506.73,319.19);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (491.94,286.16) rectangle (506.73,302.68);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (491.94,269.65) rectangle (506.73,286.16);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (491.94,253.13) rectangle (506.73,269.65);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (491.94,236.61) rectangle (506.73,253.13);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (491.94,220.10) rectangle (506.73,236.61);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (491.94,203.58) rectangle (506.73,220.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (491.94,187.07) rectangle (506.73,203.58);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (491.94,170.55) rectangle (506.73,187.07);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (491.94,154.04) rectangle (506.73,170.55);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (491.94,137.52) rectangle (506.73,154.04);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (491.94,121.00) rectangle (506.73,137.52);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (491.94,104.49) rectangle (506.73,121.00);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (506.73,451.32) rectangle (521.51,467.83);

\path[fill=fillColor] (506.73,434.80) rectangle (521.51,451.32);

\path[fill=fillColor] (506.73,418.29) rectangle (521.51,434.80);

\path[fill=fillColor] (506.73,401.77) rectangle (521.51,418.29);

\path[fill=fillColor] (506.73,385.25) rectangle (521.51,401.77);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (506.73,368.74) rectangle (521.51,385.25);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (506.73,352.22) rectangle (521.51,368.74);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (506.73,335.71) rectangle (521.51,352.22);

\path[fill=fillColor] (506.73,319.19) rectangle (521.51,335.71);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (506.73,302.68) rectangle (521.51,319.19);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (506.73,286.16) rectangle (521.51,302.68);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (506.73,269.65) rectangle (521.51,286.16);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (506.73,253.13) rectangle (521.51,269.65);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (506.73,236.61) rectangle (521.51,253.13);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (506.73,220.10) rectangle (521.51,236.61);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (506.73,203.58) rectangle (521.51,220.10);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (506.73,187.07) rectangle (521.51,203.58);

\path[fill=fillColor] (506.73,170.55) rectangle (521.51,187.07);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (506.73,154.04) rectangle (521.51,170.55);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (506.73,137.52) rectangle (521.51,154.04);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (506.73,121.00) rectangle (521.51,137.52);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (506.73,104.49) rectangle (521.51,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (521.51,451.32) rectangle (536.29,467.83);

\path[fill=fillColor] (521.51,434.80) rectangle (536.29,451.32);

\path[fill=fillColor] (521.51,418.29) rectangle (536.29,434.80);

\path[fill=fillColor] (521.51,401.77) rectangle (536.29,418.29);

\path[fill=fillColor] (521.51,385.25) rectangle (536.29,401.77);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (521.51,368.74) rectangle (536.29,385.25);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (521.51,352.22) rectangle (536.29,368.74);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (521.51,335.71) rectangle (536.29,352.22);

\path[fill=fillColor] (521.51,319.19) rectangle (536.29,335.71);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (521.51,302.68) rectangle (536.29,319.19);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (521.51,286.16) rectangle (536.29,302.68);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (521.51,269.65) rectangle (536.29,286.16);

\path[fill=fillColor] (521.51,253.13) rectangle (536.29,269.65);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (521.51,236.61) rectangle (536.29,253.13);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (521.51,220.10) rectangle (536.29,236.61);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (521.51,203.58) rectangle (536.29,220.10);

\path[fill=fillColor] (521.51,187.07) rectangle (536.29,203.58);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (521.51,170.55) rectangle (536.29,187.07);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (521.51,154.04) rectangle (536.29,170.55);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (521.51,137.52) rectangle (536.29,154.04);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (521.51,121.00) rectangle (536.29,137.52);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,104.49) rectangle (536.29,121.00);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,451.32) rectangle (551.07,467.83);

\path[fill=fillColor] (536.29,434.80) rectangle (551.07,451.32);

\path[fill=fillColor] (536.29,418.29) rectangle (551.07,434.80);

\path[fill=fillColor] (536.29,401.77) rectangle (551.07,418.29);

\path[fill=fillColor] (536.29,385.25) rectangle (551.07,401.77);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,368.74) rectangle (551.07,385.25);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (536.29,352.22) rectangle (551.07,368.74);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (536.29,335.71) rectangle (551.07,352.22);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (536.29,319.19) rectangle (551.07,335.71);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,302.68) rectangle (551.07,319.19);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (536.29,286.16) rectangle (551.07,302.68);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (536.29,269.65) rectangle (551.07,286.16);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (536.29,253.13) rectangle (551.07,269.65);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,236.61) rectangle (551.07,253.13);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (536.29,220.10) rectangle (551.07,236.61);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,203.58) rectangle (551.07,220.10);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (536.29,187.07) rectangle (551.07,203.58);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (536.29,170.55) rectangle (551.07,187.07);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (536.29,154.04) rectangle (551.07,170.55);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (536.29,137.52) rectangle (551.07,154.04);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (536.29,121.00) rectangle (551.07,137.52);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (536.29,104.49) rectangle (551.07,121.00);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,459.58) -- (207.21,459.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,456.04) -- (203.67,463.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,443.06) -- (207.21,443.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,439.53) -- (203.67,446.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,426.54) -- (207.21,426.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,423.01) -- (203.67,430.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,410.03) -- (207.21,410.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,406.50) -- (203.67,413.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,393.51) -- (207.21,393.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,389.98) -- (203.67,397.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,357.98) -- (206.17,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,362.98) -- (206.17,357.98);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,347.85) --
	(207.04,342.02) --
	(200.31,342.02) --
	cycle;

\path[fill=fillColor] (203.67,331.33) --
	(207.04,325.51) --
	(200.31,325.51) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,310.93) -- (207.21,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,307.40) -- (203.67,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,291.92) -- (206.17,296.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,296.92) -- (206.17,291.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,277.90) -- (207.21,277.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,274.37) -- (203.67,281.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,258.89) -- (206.17,263.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,263.89) -- (206.17,258.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,242.37) -- (206.17,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,247.37) -- (206.17,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,225.86) -- (206.17,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,230.85) -- (206.17,225.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,211.84) -- (207.21,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,208.31) -- (203.67,215.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,192.83) -- (206.17,197.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,197.82) -- (206.17,192.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,176.31) -- (206.17,181.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,181.31) -- (206.17,176.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,159.80) -- (206.17,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,164.79) -- (206.17,159.80);

\path[fill=fillColor] (203.67,149.66) --
	(207.04,143.84) --
	(200.31,143.84) --
	cycle;

\path[fill=fillColor] (218.46,377.00) circle (  2.50);

\path[fill=fillColor] (218.46,360.48) circle (  2.50);

\path[fill=fillColor] (218.46,343.97) circle (  2.50);

\path[fill=fillColor] (218.46,327.45) circle (  2.50);

\path[fill=fillColor] (218.46,310.93) circle (  2.50);

\path[fill=fillColor] (218.46,294.42) circle (  2.50);

\path[fill=fillColor] (218.46,277.90) circle (  2.50);

\path[fill=fillColor] (218.46,261.39) circle (  2.50);

\path[fill=fillColor] (218.46,244.87) circle (  2.50);

\path[fill=fillColor] (218.46,228.36) circle (  2.50);

\path[fill=fillColor] (218.46,211.84) circle (  2.50);

\path[fill=fillColor] (218.46,195.32) circle (  2.50);

\path[fill=fillColor] (218.46,178.81) circle (  2.50);

\path[fill=fillColor] (218.46,162.29) circle (  2.50);

\path[fill=fillColor] (218.46,145.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,129.26) -- (221.99,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,125.73) -- (218.46,132.79);

\path[fill=fillColor] (218.46,112.75) circle (  2.50);

\path[fill=fillColor] (233.24,377.00) circle (  2.50);

\path[fill=fillColor] (233.24,360.48) circle (  2.50);

\path[fill=fillColor] (233.24,343.97) circle (  2.50);

\path[fill=fillColor] (233.24,327.45) circle (  2.50);

\path[fill=fillColor] (233.24,310.93) circle (  2.50);

\path[fill=fillColor] (233.24,294.42) circle (  2.50);

\path[fill=fillColor] (233.24,277.90) circle (  2.50);

\path[fill=fillColor] (233.24,261.39) circle (  2.50);

\path[fill=fillColor] (233.24,244.87) circle (  2.50);

\path[fill=fillColor] (233.24,228.36) circle (  2.50);

\path[fill=fillColor] (233.24,211.84) circle (  2.50);

\path[fill=fillColor] (233.24,195.32) circle (  2.50);

\path[fill=fillColor] (233.24,178.81) circle (  2.50);

\path[fill=fillColor] (233.24,162.29) circle (  2.50);

\path[fill=fillColor] (233.24,145.78) circle (  2.50);

\path[fill=fillColor] (233.24,112.75) circle (  2.50);

\path[fill=fillColor] (248.02,377.00) circle (  2.50);

\path[fill=fillColor] (248.02,360.48) circle (  2.50);

\path[fill=fillColor] (248.02,343.97) circle (  2.50);

\path[fill=fillColor] (248.02,327.45) circle (  2.50);

\path[fill=fillColor] (248.02,310.93) circle (  2.50);

\path[fill=fillColor] (248.02,294.42) circle (  2.50);

\path[fill=fillColor] (248.02,277.90) circle (  2.50);

\path[fill=fillColor] (248.02,261.39) circle (  2.50);

\path[fill=fillColor] (248.02,244.87) circle (  2.50);

\path[fill=fillColor] (248.02,228.36) circle (  2.50);

\path[fill=fillColor] (248.02,211.84) circle (  2.50);

\path[fill=fillColor] (248.02,195.32) circle (  2.50);

\path[fill=fillColor] (248.02,178.81) circle (  2.50);

\path[fill=fillColor] (248.02,162.29) circle (  2.50);

\path[fill=fillColor] (248.02,145.78) circle (  2.50);

\path[fill=fillColor] (248.02,112.75) circle (  2.50);

\path[fill=fillColor] (262.81,377.00) circle (  2.50);

\path[fill=fillColor] (262.81,360.48) circle (  2.50);

\path[fill=fillColor] (262.81,343.97) circle (  2.50);

\path[fill=fillColor] (262.81,327.45) circle (  2.50);

\path[fill=fillColor] (262.81,310.93) circle (  2.50);

\path[fill=fillColor] (262.81,294.42) circle (  2.50);

\path[fill=fillColor] (262.81,277.90) circle (  2.50);

\path[fill=fillColor] (262.81,261.39) circle (  2.50);

\path[fill=fillColor] (262.81,244.87) circle (  2.50);

\path[fill=fillColor] (262.81,228.36) circle (  2.50);

\path[fill=fillColor] (262.81,211.84) circle (  2.50);

\path[fill=fillColor] (262.81,195.32) circle (  2.50);

\path[fill=fillColor] (262.81,178.81) circle (  2.50);

\path[fill=fillColor] (262.81,162.29) circle (  2.50);

\path[fill=fillColor] (262.81,145.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,126.76) -- (265.30,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,131.76) -- (265.30,126.76);

\path[fill=fillColor] (262.81,112.75) circle (  2.50);

\path[fill=fillColor] (277.59,380.88) --
	(280.95,375.06) --
	(274.23,375.06) --
	cycle;

\path[fill=fillColor] (277.59,364.37) --
	(280.95,358.54) --
	(274.23,358.54) --
	cycle;

\path[fill=fillColor] (277.59,347.85) --
	(280.95,342.02) --
	(274.23,342.02) --
	cycle;

\path[fill=fillColor] (277.59,331.33) --
	(280.95,325.51) --
	(274.23,325.51) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,308.44) -- (280.09,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,313.43) -- (280.09,308.44);

\path[fill=fillColor] (277.59,298.30) --
	(280.95,292.48) --
	(274.23,292.48) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,275.41) -- (280.09,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,280.40) -- (280.09,275.41);

\path[fill=fillColor] (277.59,265.27) --
	(280.95,259.45) --
	(274.23,259.45) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,242.37) -- (280.09,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,247.37) -- (280.09,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,225.86) -- (280.09,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,230.85) -- (280.09,225.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,209.34) -- (280.09,214.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,214.34) -- (280.09,209.34);

\path[fill=fillColor] (277.59,199.21) --
	(280.95,193.38) --
	(274.23,193.38) --
	cycle;

\path[fill=fillColor] (277.59,182.69) --
	(280.95,176.87) --
	(274.23,176.87) --
	cycle;

\path[fill=fillColor] (277.59,166.18) --
	(280.95,160.35) --
	(274.23,160.35) --
	cycle;

\path[fill=fillColor] (277.59,145.78) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,110.25) -- (280.09,115.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,115.24) -- (280.09,110.25);

\path[fill=fillColor] (292.37,377.00) circle (  2.50);

\path[fill=fillColor] (292.37,364.37) --
	(295.74,358.54) --
	(289.01,358.54) --
	cycle;

\path[fill=fillColor] (292.37,347.85) --
	(295.74,342.02) --
	(289.01,342.02) --
	cycle;

\path[fill=fillColor] (292.37,331.33) --
	(295.74,325.51) --
	(289.01,325.51) --
	cycle;

\path[fill=fillColor] (292.37,310.93) circle (  2.50);

\path[fill=fillColor] (292.37,298.30) --
	(295.74,292.48) --
	(289.01,292.48) --
	cycle;

\path[fill=fillColor] (292.37,281.79) --
	(295.74,275.96) --
	(289.01,275.96) --
	cycle;

\path[fill=fillColor] (292.37,265.27) --
	(295.74,259.45) --
	(289.01,259.45) --
	cycle;

\path[fill=fillColor] (292.37,244.87) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,225.86) -- (294.87,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,230.85) -- (294.87,225.86);

\path[fill=fillColor] (292.37,215.72) --
	(295.74,209.90) --
	(289.01,209.90) --
	cycle;

\path[fill=fillColor] (292.37,199.21) --
	(295.74,193.38) --
	(289.01,193.38) --
	cycle;

\path[fill=fillColor] (292.37,182.69) --
	(295.74,176.87) --
	(289.01,176.87) --
	cycle;

\path[fill=fillColor] (292.37,162.29) circle (  2.50);

\path[fill=fillColor] (292.37,145.78) circle (  2.50);

\path[fill=fillColor] (292.37,112.75) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,126.76) -- (309.65,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,131.76) -- (309.65,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,360.48) -- (325.47,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,356.95) -- (321.94,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,343.97) -- (325.47,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,340.43) -- (321.94,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,327.45) -- (325.47,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,323.92) -- (321.94,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,291.92) -- (324.44,296.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,296.92) -- (324.44,291.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,225.86) -- (324.44,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,230.85) -- (324.44,225.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,178.81) -- (325.47,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,175.28) -- (321.94,182.34);

\path[fill=fillColor] (321.94,129.26) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,126.76) -- (339.22,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,131.76) -- (339.22,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,126.76) -- (354.00,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,131.76) -- (354.00,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,162.29) -- (369.82,162.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,158.76) -- (366.29,165.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,145.78) -- (369.82,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,142.25) -- (366.29,149.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,129.26) -- (369.82,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,125.73) -- (366.29,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,294.42) -- (399.39,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,290.89) -- (395.85,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,159.80) -- (398.35,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,164.79) -- (398.35,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,143.28) -- (398.35,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,148.28) -- (398.35,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,360.48) -- (414.17,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,356.95) -- (410.64,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,343.97) -- (414.17,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,340.43) -- (410.64,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,327.45) -- (414.17,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,323.92) -- (410.64,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,211.84) -- (414.17,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,208.31) -- (410.64,215.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,159.80) -- (413.13,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,164.79) -- (413.13,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,143.28) -- (413.13,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,148.28) -- (413.13,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,277.90) -- (428.95,277.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,274.37) -- (425.42,281.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,261.39) -- (428.95,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,257.86) -- (425.42,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,195.32) -- (428.95,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,191.79) -- (425.42,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,143.28) -- (427.92,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,148.28) -- (427.92,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,129.26) -- (428.95,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,125.73) -- (425.42,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,457.08) -- (442.70,462.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,462.07) -- (442.70,457.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,440.56) -- (442.70,445.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,445.56) -- (442.70,440.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,424.05) -- (442.70,429.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,429.04) -- (442.70,424.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,407.53) -- (442.70,412.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,412.53) -- (442.70,407.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,391.02) -- (442.70,396.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,396.01) -- (442.70,391.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,459.58) -- (458.52,459.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,456.04) -- (454.99,463.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,443.06) -- (458.52,443.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,439.53) -- (454.99,446.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,426.54) -- (458.52,426.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,423.01) -- (454.99,430.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,410.03) -- (458.52,410.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,406.50) -- (454.99,413.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,393.51) -- (458.52,393.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,389.98) -- (454.99,397.04);

\path[fill=fillColor] (454.99,129.26) circle (  2.50);

\path[fill=fillColor] (469.77,129.26) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,357.98) -- (487.05,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,362.98) -- (487.05,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,343.97) -- (488.08,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,340.43) -- (484.55,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,327.45) -- (488.08,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,323.92) -- (484.55,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,225.86) -- (487.05,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,230.85) -- (487.05,225.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,176.31) -- (487.05,181.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,181.31) -- (487.05,176.31);

\path[fill=fillColor] (484.55,129.26) circle (  2.50);

\path[fill=fillColor] (499.33,133.15) --
	(502.70,127.32) --
	(495.97,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,377.00) -- (517.65,377.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,373.46) -- (514.12,380.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,357.98) -- (516.61,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,362.98) -- (516.61,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,341.47) -- (516.61,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,346.46) -- (516.61,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,324.95) -- (516.61,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,329.95) -- (516.61,324.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,310.93) -- (517.65,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,307.40) -- (514.12,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,275.41) -- (516.61,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,280.40) -- (516.61,275.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,261.39) -- (517.65,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,257.86) -- (514.12,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,244.87) -- (517.65,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,241.34) -- (514.12,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,209.34) -- (516.61,214.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,214.34) -- (516.61,209.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,195.32) -- (517.65,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,191.79) -- (514.12,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,178.81) -- (517.65,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,175.28) -- (514.12,182.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,159.80) -- (516.61,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,164.79) -- (516.61,159.80);

\path[fill=fillColor] (514.12,149.66) --
	(517.48,143.84) --
	(510.75,143.84) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,126.76) -- (516.61,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,131.76) -- (516.61,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,110.25) -- (516.61,115.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,115.24) -- (516.61,110.25);

\path[fill=fillColor] (543.68,459.58) circle (  2.50);

\path[fill=fillColor] (543.68,443.06) circle (  2.50);

\path[fill=fillColor] (543.68,426.54) circle (  2.50);

\path[fill=fillColor] (543.68,410.03) circle (  2.50);

\path[fill=fillColor] (543.68,393.51) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,343.97) -- (547.21,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,340.43) -- (543.68,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,327.45) -- (547.21,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,323.92) -- (543.68,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,258.89) -- (546.18,263.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,263.89) -- (546.18,258.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,192.83) -- (546.18,197.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,197.82) -- (546.18,192.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,159.80) -- (546.18,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,164.79) -- (546.18,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,143.28) -- (546.18,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,148.28) -- (546.18,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,126.76) -- (546.18,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,131.76) -- (546.18,126.76);
\end{scope}
\begin{scope}
\path[clip] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (373.68,847.28) {Kupiec};
\end{scope}
\begin{scope}
\path[clip] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,658.31) {Interval: 50\%};
\end{scope}
\begin{scope}
\path[clip] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,286.16) {Interval: 90\%};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (209.91, 91.65) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (224.69, 91.65) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (239.48, 91.65) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (254.26, 91.65) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (269.04, 91.65) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (283.83, 91.65) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (298.61, 91.65) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (313.39, 91.65) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (328.17, 91.65) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (342.96, 91.65) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.74, 91.65) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (372.52, 91.65) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (387.31, 91.65) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.09, 91.65) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (416.87, 91.65) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (431.65, 91.65) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (446.44, 91.65) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (461.22, 91.65) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (476.00, 91.65) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (490.79, 91.65) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (505.57, 91.65) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (520.35, 91.65) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.14, 91.65) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (549.92, 91.65) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,480.49) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,497.00) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,513.52) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,530.03) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,546.55) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,563.06) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,579.58) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,596.09) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,612.61) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,629.13) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,645.64) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,662.16) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,678.67) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,695.19) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,711.70) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,728.22) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,744.74) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,761.25) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,777.77) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,794.28) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,810.80) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,827.31) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,108.34) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,124.85) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,141.37) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,157.88) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,174.40) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,190.92) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,207.43) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,223.95) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,240.46) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,256.98) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,273.49) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,290.01) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,306.53) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,323.04) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,339.56) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,356.07) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,372.59) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,389.10) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,405.62) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,422.13) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,438.65) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,455.17) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (373.68, 67.26) {Hour};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at ( 13.33, 33.47) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (110.04, 38.98) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (171.94, 44.53) --
	(176.74, 36.21) --
	(167.13, 36.21) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (224.00, 35.41) -- (231.13, 42.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (224.00, 42.55) -- (231.13, 35.41);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (278.14, 38.98) -- (288.24, 38.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (283.19, 33.93) -- (283.19, 44.03);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (126.71, 34.57) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (188.61, 34.57) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (244.24, 34.57) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (299.86, 34.57) {0.1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at (402.51,  30.31) {
	\pgfimage[width=144.54pt,height= 17.34pt,interpolate=true]{coverage_plot_kupiec_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.75, 13.49) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (429.36, 13.49) {2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (455.97, 13.49) {4};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (482.58, 13.49) {6};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (509.19, 13.49) {8};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.80, 13.49) {10};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at (337.88, 34.07) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] (402.75, 30.31) -- (402.75, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (429.36, 30.31) -- (429.36, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (455.97, 30.31) -- (455.97, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (482.58, 30.31) -- (482.58, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (509.19, 30.31) -- (509.19, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (535.80, 30.31) -- (535.80, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (402.75, 44.18) -- (402.75, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (429.36, 44.18) -- (429.36, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (455.97, 44.18) -- (455.97, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (482.58, 44.18) -- (482.58, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (509.19, 44.18) -- (509.19, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (535.80, 44.18) -- (535.80, 47.65);
\end{scope}
\end{tikzpicture}


==> anc/JSU1_JSU4/tab_crossings.tex <==
\begin{table}[!h]

\caption{TODO}
\centering
\begin{tabular}[t]{llccc}
\toprule
Description & Parameter Tuning & BOA & ML-Poly & EWA\\
\midrule
Constant &  & 0 & 0 & 0\\
Pointwise &  & 554 & 554 & 554\\
FTL &  & 554 & 554 & 554\\
B Constant Pr &  & 0 & 0 & 0\\
B Constant Mv &  & 135 & 538 & 554\\
Forget & Bayesian Fix & 554 & 554 & 554\\
Full & Bayesian Fix & 21 & 320 & 79\\
Smooth.forget & Bayesian Fix & 0 & 2 & 11\\
Smooth & Bayesian Fix & 0 & 0 & 12\\
Forget & Bayesian Online & 554 & 554 & 554\\
Full & Bayesian Online & 0 & 20 & 63\\
Smooth.forget & Bayesian Online & 13 & 1 & 0\\
Smooth & Bayesian Online & 0 & 0 & 4\\
Forget & Sampling Online & 554 & 554 & 554\\
Full & Sampling Online & 0 & 5 & 83\\
Smooth.forget & Sampling Online & 0 & 1 & 3\\
Smooth & Sampling Online & 1 & 0 & 6\\
\bottomrule
\end{tabular}
\end{table}


==> anc/JSU1_JSU4/tab_duration.tex <==
\begin{table}[!h]

\caption{TODO}
\centering
\begin{tabular}[t]{llccc}
\toprule
Description & Parameter Tuning & BOA & ML-Poly & EWA\\
\midrule
Constant &  & \cellcolor[HTML]{66BA6A} \Bold 0.0091 & \cellcolor[HTML]{66BA6A} \Bold 0.0096 & \cellcolor[HTML]{66BA6A} 0.0099\\
Pointwise &  & \cellcolor[HTML]{66BA6A} 0.0139 & \cellcolor[HTML]{66BA6A} 0.0120 & \cellcolor[HTML]{66BA6A} 0.0121\\
FTL &  & \cellcolor[HTML]{66BA6A} 0.0519 & \cellcolor[HTML]{66BA6A} 0.0517 & \cellcolor[HTML]{66BA6A} 0.0132\\
B Constant Pr &  & \cellcolor[HTML]{66BA6A} 0.0908 & \cellcolor[HTML]{66BA6A} 0.0121 & \cellcolor[HTML]{66BA6A} \Bold 0.0098\\
B Constant Mv &  & \cellcolor[HTML]{66BA6A} 0.0098 & \cellcolor[HTML]{66BA6A} 0.0313 & \cellcolor[HTML]{66BA6A} 0.0202\\
Forget & Bayesian fix & \cellcolor[HTML]{CEDD5F} 16.1981 & \cellcolor[HTML]{B2D363} 13.7545 & \cellcolor[HTML]{C6DA60} 14.1371\\
Full & Bayesian fix & \cellcolor[HTML]{EE5250} 43.1702 & \cellcolor[HTML]{F47047} 41.5475 & \cellcolor[HTML]{EE5250} 39.8567\\
Smooth.forget & Bayesian fix & \cellcolor[HTML]{F3684A} 40.6786 & \cellcolor[HTML]{F5EA5A} 21.4509 & \cellcolor[HTML]{FDEC58} 19.7449\\
Smooth & Bayesian fix & \cellcolor[HTML]{FFCC41} 26.6350 & \cellcolor[HTML]{E6E55C} 19.6856 & \cellcolor[HTML]{F9EB59} 19.2946\\
Forget & Bayesian online & \cellcolor[HTML]{82C368} 5.3939 & \cellcolor[HTML]{7AC168} 4.0976 & \cellcolor[HTML]{7CC168} 3.8474\\
Full & Bayesian online & \cellcolor[HTML]{BAD662} 14.0372 & \cellcolor[HTML]{9BCC65} 11.2131 & \cellcolor[HTML]{88C567} 6.1952\\
Smooth.forget & Bayesian online & \cellcolor[HTML]{88C567} 6.7906 & \cellcolor[HTML]{90C866} 8.7095 & \cellcolor[HTML]{85C467} 5.5530\\
Smooth & Bayesian online & \cellcolor[HTML]{89C567} 6.8203 & \cellcolor[HTML]{9ACC65} 11.0187 & \cellcolor[HTML]{87C567} 5.9704\\
Forget & Sampling online & \cellcolor[HTML]{67BA6A} 0.1063 & \cellcolor[HTML]{66BA6A} 0.0865 & \cellcolor[HTML]{66BA6A} 0.0871\\
Full & Sampling online & \cellcolor[HTML]{FFCA40} 26.9219 & \cellcolor[HTML]{E9E65C} 20.0655 & \cellcolor[HTML]{FCEC59} 19.5728\\
Smooth.forget & Sampling online & \cellcolor[HTML]{FFC93F} 27.1537 & \cellcolor[HTML]{EE5250} 45.1807 & \cellcolor[HTML]{FFD94A} 22.7943\\
Smooth & Sampling online & \cellcolor[HTML]{97CA65} 9.8592 & \cellcolor[HTML]{ACD263} 13.1689 & \cellcolor[HTML]{79C068} 3.4292\\
\bottomrule
\end{tabular}
\end{table}


==> anc/JSU1_JSU4/tab_naive.tex <==
\begin{table}[!h]

    \caption{TODO \label{tab:energy}}
    \centering
    \begin{tabular}[t]{>{}l>{}r>{}r>{}r>{}r>{}r>{}r>{}r>{}r}
        \toprule
        JSU1                            & JSU2                            & JSU3                            & JSU4                            & Norm1 & Norm2 & Norm3 & Norm4 & Naive                                    \\
        \midrule
        \cellcolor[HTML]{EE5250}{1.487} & \cellcolor[HTML]{EE5250}{1.444} & \cellcolor[HTML]{EE5250}{1.499} & \cellcolor[HTML]{F36C48}{1.374} &       &       &       &       & \cellcolor[HTML]{FFFFFF}{\textbf{1.299}} \\
        \bottomrule
    \end{tabular}
\end{table}


==> anc/JSU1_JSU4/tab_performance.tex <==
\begin{table}[!h]

\caption{TODO}
\centering
\begin{threeparttable}
\begin{tabular}[t]{llS[table-format=1.4{$^{***}$}]S[table-format=1.4{$^{***}$}]S[table-format=1.4{$^{***}$}]}
\toprule
{Description} & {Parameter Tuning} & {BOA} & {ML-Poly} & {EWA}\\
\midrule
Constant &  & \cellcolor[HTML]{E6E55C} 1.2950 & \cellcolor[HTML]{F2E95A} 1.2968 & \cellcolor[HTML]{FFAB2A} 1.3267\\
Pointwise &  & \cellcolor[HTML]{D9E05E} 1.2928 & \cellcolor[HTML]{FFD94A} 1.3041 & \cellcolor[HTML]{FFC53C} 1.3095\\
FTL &  & \cellcolor[HTML]{EE5250} 1.3832 & \cellcolor[HTML]{EE5250} 1.3607 & \cellcolor[HTML]{EE5250} 1.3751\\
B Constant Pr &  & \cellcolor[HTML]{E4E45C} 1.2946 & \cellcolor[HTML]{FFE251} 1.3016 & \cellcolor[HTML]{F2664A} 1.3465\\
B Constant Mv &  & \cellcolor[HTML]{E1E35D} 1.2940 & \cellcolor[HTML]{F1E85A} 1.2966 & \cellcolor[HTML]{FFB22F} 1.3209\\
Forget & Bayesian Fix & \cellcolor[HTML]{BED861} 1.2906{ ${.}$} & \cellcolor[HTML]{FFD547} 1.3053 & \cellcolor[HTML]{FFB833} 1.3136\\
Full & Bayesian Fix & \cellcolor[HTML]{E9E65C} 1.2951 & \cellcolor[HTML]{CBDC60} 1.2912{ ${.}$} & \cellcolor[HTML]{E6E55C} 1.2942\\
Smooth.forget & Bayesian Fix & \cellcolor[HTML]{CBDC60} 1.2913{ ${.}$} & \cellcolor[HTML]{C5DA60} 1.2902{ ${.}$} & \cellcolor[HTML]{DBE15E} 1.2927\\
Smooth & Bayesian Fix & \cellcolor[HTML]{CEDD5F} 1.2915 & \cellcolor[HTML]{E0E35D} 1.2938 & \cellcolor[HTML]{DBE15E} 1.2926\\
Forget & Bayesian Online & \cellcolor[HTML]{BED761} 1.2909 { $^{*}$} & \cellcolor[HTML]{FFD346} 1.3059 & \cellcolor[HTML]{FFBB36} 1.3121\\
Full & Bayesian Online & \cellcolor[HTML]{DDE25D} 1.2931 & \cellcolor[HTML]{CDDC60} 1.2909{ ${.}$} & \cellcolor[HTML]{E0E35D} 1.2936\\
Smooth.forget & Bayesian Online & \cellcolor[HTML]{B5D462} \Bold 1.2896 { $^{*}$} & \cellcolor[HTML]{C7DA60} 1.2903{ ${.}$} & \cellcolor[HTML]{D8E05E} 1.2926\\
Smooth & Bayesian Online & \cellcolor[HTML]{CADB60} 1.2907{ ${.}$} & \cellcolor[HTML]{DCE15E} 1.2930 & \cellcolor[HTML]{D8E05E} 1.2925\\
Forget & Sampling Online & \cellcolor[HTML]{BBD662} 1.2907 { $^{*}$} & \cellcolor[HTML]{FFD447} 1.3054 & \cellcolor[HTML]{FFBD36} 1.3121\\
Full & Sampling Online & \cellcolor[HTML]{F9EB59} 1.2978 & \cellcolor[HTML]{D9E05E} 1.2923 & \cellcolor[HTML]{E5E45C} 1.2945\\
Smooth.forget & Sampling Online & \cellcolor[HTML]{B8D562} 1.2902 { $^{*}$} & \cellcolor[HTML]{C5DA61} \Bold 1.2901{ ${.}$} & \cellcolor[HTML]{D3DE5F} \Bold 1.2920\\
Smooth & Sampling Online & \cellcolor[HTML]{CADB60} 1.2907{ ${.}$} & \cellcolor[HTML]{DCE15E} 1.2930 & \cellcolor[HTML]{D5DF5E} 1.2921\\
\bottomrule
\end{tabular}
\begin{tablenotes}
\small
\item Coloring w.r.t. test statistic: \colorbox[HTML]{66BA6A}{$<$-5} \colorbox[HTML]{7CC168}{-4} \colorbox[HTML]{91C866}{-3} \colorbox[HTML]{B0D363}{-2} \colorbox[HTML]{D8E05E}{-1} \colorbox[HTML]{FFED58}{0} \colorbox[HTML]{FFD145}{1} \colorbox[HTML]{FFB531}{2} \colorbox[HTML]{FC9733}{3} \colorbox[HTML]{F67744}{4} \colorbox[HTML]{EE5250}{$>$5} 
%\item {$^{*}$}p<0.05; {$^{**}$}p<0.01; {$^{***}$}p<0.001;
\end{tablenotes}
\end{threeparttable}
\end{table}


==> anc/JSU1_Norm4/coverage_plot.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,578.16);
\begin{scope}
\path[clip] (129.71,318.12) rectangle (340.15,467.69);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,323.34) --
	(340.15,323.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,332.03) --
	(340.15,332.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,340.73) --
	(340.15,340.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,349.43) --
	(340.15,349.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,358.12) --
	(340.15,358.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,366.82) --
	(340.15,366.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,375.51) --
	(340.15,375.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,384.21) --
	(340.15,384.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,392.90) --
	(340.15,392.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,401.60) --
	(340.15,401.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,410.30) --
	(340.15,410.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,418.99) --
	(340.15,418.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,427.69) --
	(340.15,427.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,436.38) --
	(340.15,436.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,445.08) --
	(340.15,445.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,453.78) --
	(340.15,453.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,462.47) --
	(340.15,462.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.93,318.12) --
	(134.93,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (143.62,318.12) --
	(143.62,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.32,318.12) --
	(152.32,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (161.01,318.12) --
	(161.01,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (169.71,318.12) --
	(169.71,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (178.41,318.12) --
	(178.41,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.10,318.12) --
	(187.10,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (195.80,318.12) --
	(195.80,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (204.49,318.12) --
	(204.49,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (213.19,318.12) --
	(213.19,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (221.89,318.12) --
	(221.89,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (230.58,318.12) --
	(230.58,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (239.28,318.12) --
	(239.28,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.97,318.12) --
	(247.97,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (256.67,318.12) --
	(256.67,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.36,318.12) --
	(265.36,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.06,318.12) --
	(274.06,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (282.76,318.12) --
	(282.76,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (291.45,318.12) --
	(291.45,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (300.15,318.12) --
	(300.15,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (308.84,318.12) --
	(308.84,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (317.54,318.12) --
	(317.54,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (326.24,318.12) --
	(326.24,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (334.93,318.12) --
	(334.93,467.69);
\definecolor{fillColor}{RGB}{245,142,29}

\path[fill=fillColor] (130.58,318.99) rectangle (139.27,327.69);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (130.58,327.69) rectangle (139.27,336.38);
\definecolor{fillColor}{RGB}{236,144,53}

\path[fill=fillColor] (130.58,345.08) rectangle (139.27,353.77);
\definecolor{fillColor}{RGB}{242,142,37}

\path[fill=fillColor] (130.58,336.38) rectangle (139.27,345.08);
\definecolor{fillColor}{RGB}{212,149,29}

\path[fill=fillColor] (130.58,353.77) rectangle (139.27,362.47);
\definecolor{fillColor}{RGB}{212,150,96}

\path[fill=fillColor] (130.58,362.47) rectangle (139.27,371.17);
\definecolor{fillColor}{RGB}{248,140,2}

\path[fill=fillColor] (130.58,379.86) rectangle (139.27,388.56);
\definecolor{fillColor}{RGB}{225,147,76}

\path[fill=fillColor] (130.58,371.17) rectangle (139.27,379.86);
\definecolor{fillColor}{RGB}{212,149,29}

\path[fill=fillColor] (130.58,388.56) rectangle (139.27,397.25);
\definecolor{fillColor}{RGB}{157,156,50}

\path[fill=fillColor] (130.58,397.25) rectangle (139.27,405.95);
\definecolor{fillColor}{RGB}{206,150,32}

\path[fill=fillColor] (130.58,414.64) rectangle (139.27,423.34);
\definecolor{fillColor}{RGB}{230,146,65}

\path[fill=fillColor] (130.58,405.95) rectangle (139.27,414.64);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (130.58,423.34) rectangle (139.27,432.04);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (130.58,432.04) rectangle (139.27,440.73);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (130.58,440.73) rectangle (139.27,449.43);
\definecolor{fillColor}{RGB}{165,157,152}

\path[fill=fillColor] (130.58,449.43) rectangle (139.27,458.12);
\definecolor{fillColor}{RGB}{245,142,29}

\path[fill=fillColor] (130.58,458.12) rectangle (139.27,466.82);
\definecolor{fillColor}{RGB}{209,151,101}

\path[fill=fillColor] (139.27,318.99) rectangle (147.97,327.69);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (139.27,327.69) rectangle (147.97,336.38);
\definecolor{fillColor}{RGB}{232,145,62}

\path[fill=fillColor] (139.27,345.08) rectangle (147.97,353.77);
\definecolor{fillColor}{RGB}{236,144,54}

\path[fill=fillColor] (139.27,336.38) rectangle (147.97,345.08);
\definecolor{fillColor}{RGB}{230,145,19}

\path[fill=fillColor] (139.27,353.77) rectangle (147.97,362.47);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (139.27,362.47) rectangle (147.97,371.17);
\definecolor{fillColor}{RGB}{242,143,39}

\path[fill=fillColor] (139.27,379.86) rectangle (147.97,388.56);
\definecolor{fillColor}{RGB}{238,144,48}

\path[fill=fillColor] (139.27,371.17) rectangle (147.97,379.86);
\definecolor{fillColor}{RGB}{244,142,30}

\path[fill=fillColor] (139.27,388.56) rectangle (147.97,397.25);
\definecolor{fillColor}{RGB}{198,151,36}

\path[fill=fillColor] (139.27,397.25) rectangle (147.97,405.95);
\definecolor{fillColor}{RGB}{226,147,73}

\path[fill=fillColor] (139.27,414.64) rectangle (147.97,423.34);
\definecolor{fillColor}{RGB}{238,144,48}

\path[fill=fillColor] (139.27,405.95) rectangle (147.97,414.64);
\definecolor{fillColor}{RGB}{226,146,22}

\path[fill=fillColor] (139.27,423.34) rectangle (147.97,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (139.27,432.04) rectangle (147.97,440.73);

\path[fill=fillColor] (139.27,440.73) rectangle (147.97,449.43);
\definecolor{fillColor}{RGB}{161,158,155}

\path[fill=fillColor] (139.27,449.43) rectangle (147.97,458.12);
\definecolor{fillColor}{RGB}{200,152,112}

\path[fill=fillColor] (139.27,458.12) rectangle (147.97,466.82);
\definecolor{fillColor}{RGB}{78,159,68}

\path[fill=fillColor] (147.97,318.99) rectangle (156.67,327.69);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (147.97,327.69) rectangle (156.67,336.38);
\definecolor{fillColor}{RGB}{41,127,84}

\path[fill=fillColor] (147.97,345.08) rectangle (156.67,353.77);
\definecolor{fillColor}{RGB}{62,151,74}

\path[fill=fillColor] (147.97,336.38) rectangle (156.67,345.08);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (147.97,353.77) rectangle (156.67,362.47);

\path[fill=fillColor] (147.97,362.47) rectangle (156.67,371.17);

\path[fill=fillColor] (147.97,379.86) rectangle (156.67,388.56);
\definecolor{fillColor}{RGB}{62,151,74}

\path[fill=fillColor] (147.97,371.17) rectangle (156.67,379.86);
\definecolor{fillColor}{RGB}{19,111,89}

\path[fill=fillColor] (147.97,388.56) rectangle (156.67,397.25);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (147.97,397.25) rectangle (156.67,405.95);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (147.97,414.64) rectangle (156.67,423.34);
\definecolor{fillColor}{RGB}{56,144,77}

\path[fill=fillColor] (147.97,405.95) rectangle (156.67,414.64);
\definecolor{fillColor}{RGB}{54,142,78}

\path[fill=fillColor] (147.97,423.34) rectangle (156.67,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (147.97,432.04) rectangle (156.67,440.73);

\path[fill=fillColor] (147.97,440.73) rectangle (156.67,449.43);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (147.97,449.43) rectangle (156.67,458.12);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (147.97,458.12) rectangle (156.67,466.82);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,318.99) rectangle (165.36,327.69);

\path[fill=fillColor] (156.67,327.69) rectangle (165.36,336.38);

\path[fill=fillColor] (156.67,345.08) rectangle (165.36,353.77);

\path[fill=fillColor] (156.67,336.38) rectangle (165.36,345.08);

\path[fill=fillColor] (156.67,353.77) rectangle (165.36,362.47);

\path[fill=fillColor] (156.67,362.47) rectangle (165.36,371.17);

\path[fill=fillColor] (156.67,379.86) rectangle (165.36,388.56);

\path[fill=fillColor] (156.67,371.17) rectangle (165.36,379.86);

\path[fill=fillColor] (156.67,388.56) rectangle (165.36,397.25);

\path[fill=fillColor] (156.67,397.25) rectangle (165.36,405.95);

\path[fill=fillColor] (156.67,414.64) rectangle (165.36,423.34);

\path[fill=fillColor] (156.67,405.95) rectangle (165.36,414.64);

\path[fill=fillColor] (156.67,423.34) rectangle (165.36,432.04);

\path[fill=fillColor] (156.67,432.04) rectangle (165.36,440.73);

\path[fill=fillColor] (156.67,440.73) rectangle (165.36,449.43);

\path[fill=fillColor] (156.67,449.43) rectangle (165.36,458.12);

\path[fill=fillColor] (156.67,458.12) rectangle (165.36,466.82);

\path[fill=fillColor] (165.36,318.99) rectangle (174.06,327.69);

\path[fill=fillColor] (165.36,327.69) rectangle (174.06,336.38);

\path[fill=fillColor] (165.36,345.08) rectangle (174.06,353.77);

\path[fill=fillColor] (165.36,336.38) rectangle (174.06,345.08);

\path[fill=fillColor] (165.36,353.77) rectangle (174.06,362.47);

\path[fill=fillColor] (165.36,362.47) rectangle (174.06,371.17);

\path[fill=fillColor] (165.36,379.86) rectangle (174.06,388.56);

\path[fill=fillColor] (165.36,371.17) rectangle (174.06,379.86);

\path[fill=fillColor] (165.36,388.56) rectangle (174.06,397.25);

\path[fill=fillColor] (165.36,397.25) rectangle (174.06,405.95);

\path[fill=fillColor] (165.36,414.64) rectangle (174.06,423.34);

\path[fill=fillColor] (165.36,405.95) rectangle (174.06,414.64);

\path[fill=fillColor] (165.36,423.34) rectangle (174.06,432.04);

\path[fill=fillColor] (165.36,432.04) rectangle (174.06,440.73);

\path[fill=fillColor] (165.36,440.73) rectangle (174.06,449.43);
\definecolor{fillColor}{RGB}{66,157,71}

\path[fill=fillColor] (165.36,449.43) rectangle (174.06,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (165.36,458.12) rectangle (174.06,466.82);
\definecolor{fillColor}{RGB}{57,145,77}

\path[fill=fillColor] (174.06,318.99) rectangle (182.75,327.69);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (174.06,327.69) rectangle (182.75,336.38);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (174.06,345.08) rectangle (182.75,353.77);

\path[fill=fillColor] (174.06,336.38) rectangle (182.75,345.08);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (174.06,353.77) rectangle (182.75,362.47);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (174.06,362.47) rectangle (182.75,371.17);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (174.06,379.86) rectangle (182.75,388.56);

\path[fill=fillColor] (174.06,371.17) rectangle (182.75,379.86);
\definecolor{fillColor}{RGB}{35,122,85}

\path[fill=fillColor] (174.06,388.56) rectangle (182.75,397.25);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (174.06,397.25) rectangle (182.75,405.95);
\definecolor{fillColor}{RGB}{2,105,91}

\path[fill=fillColor] (174.06,414.64) rectangle (182.75,423.34);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (174.06,405.95) rectangle (182.75,414.64);

\path[fill=fillColor] (174.06,423.34) rectangle (182.75,432.04);

\path[fill=fillColor] (174.06,432.04) rectangle (182.75,440.73);

\path[fill=fillColor] (174.06,440.73) rectangle (182.75,449.43);
\definecolor{fillColor}{RGB}{47,133,81}

\path[fill=fillColor] (174.06,449.43) rectangle (182.75,458.12);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (174.06,458.12) rectangle (182.75,466.82);
\definecolor{fillColor}{RGB}{52,139,79}

\path[fill=fillColor] (182.75,318.99) rectangle (191.45,327.69);
\definecolor{fillColor}{RGB}{231,145,64}

\path[fill=fillColor] (182.75,327.69) rectangle (191.45,336.38);
\definecolor{fillColor}{RGB}{118,158,61}

\path[fill=fillColor] (182.75,345.08) rectangle (191.45,353.77);
\definecolor{fillColor}{RGB}{72,159,69}

\path[fill=fillColor] (182.75,336.38) rectangle (191.45,345.08);
\definecolor{fillColor}{RGB}{134,158,57}

\path[fill=fillColor] (182.75,353.77) rectangle (191.45,362.47);
\definecolor{fillColor}{RGB}{229,146,67}

\path[fill=fillColor] (182.75,362.47) rectangle (191.45,371.17);
\definecolor{fillColor}{RGB}{77,159,69}

\path[fill=fillColor] (182.75,379.86) rectangle (191.45,388.56);
\definecolor{fillColor}{RGB}{109,158,63}

\path[fill=fillColor] (182.75,371.17) rectangle (191.45,379.86);
\definecolor{fillColor}{RGB}{110,158,63}

\path[fill=fillColor] (182.75,388.56) rectangle (191.45,397.25);
\definecolor{fillColor}{RGB}{234,144,16}

\path[fill=fillColor] (182.75,397.25) rectangle (191.45,405.95);
\definecolor{fillColor}{RGB}{182,154,42}

\path[fill=fillColor] (182.75,414.64) rectangle (191.45,423.34);
\definecolor{fillColor}{RGB}{109,158,63}

\path[fill=fillColor] (182.75,405.95) rectangle (191.45,414.64);
\definecolor{fillColor}{RGB}{150,157,53}

\path[fill=fillColor] (182.75,423.34) rectangle (191.45,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,432.04) rectangle (191.45,440.73);

\path[fill=fillColor] (182.75,440.73) rectangle (191.45,449.43);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (182.75,449.43) rectangle (191.45,458.12);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (182.75,458.12) rectangle (191.45,466.82);
\definecolor{fillColor}{RGB}{192,152,38}

\path[fill=fillColor] (191.45,318.99) rectangle (200.15,327.69);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (191.45,327.69) rectangle (200.15,336.38);
\definecolor{fillColor}{RGB}{50,136,80}

\path[fill=fillColor] (191.45,345.08) rectangle (200.15,353.77);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (191.45,336.38) rectangle (200.15,345.08);
\definecolor{fillColor}{RGB}{60,148,75}

\path[fill=fillColor] (191.45,353.77) rectangle (200.15,362.47);
\definecolor{fillColor}{RGB}{227,146,21}

\path[fill=fillColor] (191.45,362.47) rectangle (200.15,371.17);
\definecolor{fillColor}{RGB}{15,109,90}

\path[fill=fillColor] (191.45,379.86) rectangle (200.15,388.56);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (191.45,371.17) rectangle (200.15,379.86);
\definecolor{fillColor}{RGB}{55,143,78}

\path[fill=fillColor] (191.45,388.56) rectangle (200.15,397.25);
\definecolor{fillColor}{RGB}{232,145,17}

\path[fill=fillColor] (191.45,397.25) rectangle (200.15,405.95);
\definecolor{fillColor}{RGB}{48,134,81}

\path[fill=fillColor] (191.45,414.64) rectangle (200.15,423.34);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (191.45,405.95) rectangle (200.15,414.64);
\definecolor{fillColor}{RGB}{197,152,36}

\path[fill=fillColor] (191.45,423.34) rectangle (200.15,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (191.45,432.04) rectangle (200.15,440.73);

\path[fill=fillColor] (191.45,440.73) rectangle (200.15,449.43);
\definecolor{fillColor}{RGB}{193,153,122}

\path[fill=fillColor] (191.45,449.43) rectangle (200.15,458.12);
\definecolor{fillColor}{RGB}{160,156,50}

\path[fill=fillColor] (191.45,458.12) rectangle (200.15,466.82);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (200.15,318.99) rectangle (208.84,327.69);
\definecolor{fillColor}{RGB}{186,154,130}

\path[fill=fillColor] (200.15,327.69) rectangle (208.84,336.38);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (200.15,345.08) rectangle (208.84,353.77);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (200.15,336.38) rectangle (208.84,345.08);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (200.15,353.77) rectangle (208.84,362.47);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (200.15,362.47) rectangle (208.84,371.17);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (200.15,379.86) rectangle (208.84,388.56);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (200.15,371.17) rectangle (208.84,379.86);
\definecolor{fillColor}{RGB}{193,153,122}

\path[fill=fillColor] (200.15,388.56) rectangle (208.84,397.25);
\definecolor{fillColor}{RGB}{173,156,143}

\path[fill=fillColor] (200.15,397.25) rectangle (208.84,405.95);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (200.15,414.64) rectangle (208.84,423.34);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (200.15,405.95) rectangle (208.84,414.64);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (200.15,423.34) rectangle (208.84,432.04);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (200.15,432.04) rectangle (208.84,440.73);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (200.15,440.73) rectangle (208.84,449.43);
\definecolor{fillColor}{RGB}{184,155,133}

\path[fill=fillColor] (200.15,449.43) rectangle (208.84,458.12);
\definecolor{fillColor}{RGB}{226,147,73}

\path[fill=fillColor] (200.15,458.12) rectangle (208.84,466.82);
\definecolor{fillColor}{RGB}{198,153,116}

\path[fill=fillColor] (208.84,318.99) rectangle (217.54,327.69);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (208.84,327.69) rectangle (217.54,336.38);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (208.84,345.08) rectangle (217.54,353.77);
\definecolor{fillColor}{RGB}{230,146,66}

\path[fill=fillColor] (208.84,336.38) rectangle (217.54,345.08);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (208.84,353.77) rectangle (217.54,362.47);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (208.84,362.47) rectangle (217.54,371.17);
\definecolor{fillColor}{RGB}{213,150,94}

\path[fill=fillColor] (208.84,379.86) rectangle (217.54,388.56);
\definecolor{fillColor}{RGB}{227,146,70}

\path[fill=fillColor] (208.84,371.17) rectangle (217.54,379.86);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (208.84,388.56) rectangle (217.54,397.25);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (208.84,397.25) rectangle (217.54,405.95);
\definecolor{fillColor}{RGB}{206,151,105}

\path[fill=fillColor] (208.84,414.64) rectangle (217.54,423.34);
\definecolor{fillColor}{RGB}{227,146,70}

\path[fill=fillColor] (208.84,405.95) rectangle (217.54,414.64);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (208.84,423.34) rectangle (217.54,432.04);
\definecolor{fillColor}{RGB}{67,159,70}

\path[fill=fillColor] (208.84,432.04) rectangle (217.54,440.73);
\definecolor{fillColor}{RGB}{87,159,67}

\path[fill=fillColor] (208.84,440.73) rectangle (217.54,449.43);
\definecolor{fillColor}{RGB}{221,148,81}

\path[fill=fillColor] (208.84,449.43) rectangle (217.54,458.12);
\definecolor{fillColor}{RGB}{218,149,87}

\path[fill=fillColor] (208.84,458.12) rectangle (217.54,466.82);
\definecolor{fillColor}{RGB}{65,157,71}

\path[fill=fillColor] (217.54,318.99) rectangle (226.23,327.69);
\definecolor{fillColor}{RGB}{147,157,54}

\path[fill=fillColor] (217.54,327.69) rectangle (226.23,336.38);
\definecolor{fillColor}{RGB}{120,158,60}

\path[fill=fillColor] (217.54,345.08) rectangle (226.23,353.77);
\definecolor{fillColor}{RGB}{168,155,47}

\path[fill=fillColor] (217.54,336.38) rectangle (226.23,345.08);
\definecolor{fillColor}{RGB}{63,152,73}

\path[fill=fillColor] (217.54,353.77) rectangle (226.23,362.47);
\definecolor{fillColor}{RGB}{90,159,66}

\path[fill=fillColor] (217.54,362.47) rectangle (226.23,371.17);
\definecolor{fillColor}{RGB}{209,150,31}

\path[fill=fillColor] (217.54,379.86) rectangle (226.23,388.56);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (217.54,371.17) rectangle (226.23,379.86);
\definecolor{fillColor}{RGB}{123,158,60}

\path[fill=fillColor] (217.54,388.56) rectangle (226.23,397.25);
\definecolor{fillColor}{RGB}{49,135,81}

\path[fill=fillColor] (217.54,397.25) rectangle (226.23,405.95);
\definecolor{fillColor}{RGB}{168,155,47}

\path[fill=fillColor] (217.54,414.64) rectangle (226.23,423.34);
\definecolor{fillColor}{RGB}{199,151,35}

\path[fill=fillColor] (217.54,405.95) rectangle (226.23,414.64);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (217.54,423.34) rectangle (226.23,432.04);
\definecolor{fillColor}{RGB}{248,141,16}

\path[fill=fillColor] (217.54,432.04) rectangle (226.23,440.73);
\definecolor{fillColor}{RGB}{236,144,14}

\path[fill=fillColor] (217.54,440.73) rectangle (226.23,449.43);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (217.54,449.43) rectangle (226.23,458.12);
\definecolor{fillColor}{RGB}{46,132,82}

\path[fill=fillColor] (217.54,458.12) rectangle (226.23,466.82);
\definecolor{fillColor}{RGB}{207,150,32}

\path[fill=fillColor] (226.23,318.99) rectangle (234.93,327.69);
\definecolor{fillColor}{RGB}{220,148,84}

\path[fill=fillColor] (226.23,327.69) rectangle (234.93,336.38);
\definecolor{fillColor}{RGB}{171,155,46}

\path[fill=fillColor] (226.23,345.08) rectangle (234.93,353.77);

\path[fill=fillColor] (226.23,336.38) rectangle (234.93,345.08);
\definecolor{fillColor}{RGB}{103,159,64}

\path[fill=fillColor] (226.23,353.77) rectangle (234.93,362.47);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (226.23,362.47) rectangle (234.93,371.17);
\definecolor{fillColor}{RGB}{141,157,55}

\path[fill=fillColor] (226.23,379.86) rectangle (234.93,388.56);
\definecolor{fillColor}{RGB}{129,158,58}

\path[fill=fillColor] (226.23,371.17) rectangle (234.93,379.86);
\definecolor{fillColor}{RGB}{67,158,70}

\path[fill=fillColor] (226.23,388.56) rectangle (234.93,397.25);
\definecolor{fillColor}{RGB}{248,140,2}

\path[fill=fillColor] (226.23,397.25) rectangle (234.93,405.95);
\definecolor{fillColor}{RGB}{141,157,55}

\path[fill=fillColor] (226.23,414.64) rectangle (234.93,423.34);
\definecolor{fillColor}{RGB}{129,158,58}

\path[fill=fillColor] (226.23,405.95) rectangle (234.93,414.64);
\definecolor{fillColor}{RGB}{153,156,51}

\path[fill=fillColor] (226.23,423.34) rectangle (234.93,432.04);
\definecolor{fillColor}{RGB}{56,144,77}

\path[fill=fillColor] (226.23,432.04) rectangle (234.93,440.73);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (226.23,440.73) rectangle (234.93,449.43);
\definecolor{fillColor}{RGB}{249,140,11}

\path[fill=fillColor] (226.23,449.43) rectangle (234.93,458.12);
\definecolor{fillColor}{RGB}{227,146,21}

\path[fill=fillColor] (226.23,458.12) rectangle (234.93,466.82);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (234.93,318.99) rectangle (243.63,327.69);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (234.93,327.69) rectangle (243.63,336.38);
\definecolor{fillColor}{RGB}{46,132,82}

\path[fill=fillColor] (234.93,345.08) rectangle (243.63,353.77);
\definecolor{fillColor}{RGB}{83,159,68}

\path[fill=fillColor] (234.93,336.38) rectangle (243.63,345.08);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (234.93,353.77) rectangle (243.63,362.47);
\definecolor{fillColor}{RGB}{106,159,63}

\path[fill=fillColor] (234.93,362.47) rectangle (243.63,371.17);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (234.93,379.86) rectangle (243.63,388.56);
\definecolor{fillColor}{RGB}{144,157,54}

\path[fill=fillColor] (234.93,371.17) rectangle (243.63,379.86);
\definecolor{fillColor}{RGB}{56,143,77}

\path[fill=fillColor] (234.93,388.56) rectangle (243.63,397.25);
\definecolor{fillColor}{RGB}{161,156,49}

\path[fill=fillColor] (234.93,397.25) rectangle (243.63,405.95);
\definecolor{fillColor}{RGB}{43,129,83}

\path[fill=fillColor] (234.93,414.64) rectangle (243.63,423.34);
\definecolor{fillColor}{RGB}{144,157,54}

\path[fill=fillColor] (234.93,405.95) rectangle (243.63,414.64);
\definecolor{fillColor}{RGB}{136,157,56}

\path[fill=fillColor] (234.93,423.34) rectangle (243.63,432.04);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (234.93,432.04) rectangle (243.63,440.73);
\definecolor{fillColor}{RGB}{36,122,85}

\path[fill=fillColor] (234.93,440.73) rectangle (243.63,449.43);
\definecolor{fillColor}{RGB}{249,140,6}

\path[fill=fillColor] (234.93,449.43) rectangle (243.63,458.12);
\definecolor{fillColor}{RGB}{51,137,80}

\path[fill=fillColor] (234.93,458.12) rectangle (243.63,466.82);
\definecolor{fillColor}{RGB}{45,131,82}

\path[fill=fillColor] (243.63,318.99) rectangle (252.32,327.69);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (243.63,327.69) rectangle (252.32,336.38);
\definecolor{fillColor}{RGB}{37,123,85}

\path[fill=fillColor] (243.63,345.08) rectangle (252.32,353.77);
\definecolor{fillColor}{RGB}{57,145,77}

\path[fill=fillColor] (243.63,336.38) rectangle (252.32,345.08);
\definecolor{fillColor}{RGB}{98,159,65}

\path[fill=fillColor] (243.63,353.77) rectangle (252.32,362.47);
\definecolor{fillColor}{RGB}{243,142,36}

\path[fill=fillColor] (243.63,362.47) rectangle (252.32,371.17);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (243.63,379.86) rectangle (252.32,388.56);
\definecolor{fillColor}{RGB}{31,119,86}

\path[fill=fillColor] (243.63,371.17) rectangle (252.32,379.86);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (243.63,388.56) rectangle (252.32,397.25);
\definecolor{fillColor}{RGB}{216,148,27}

\path[fill=fillColor] (243.63,397.25) rectangle (252.32,405.95);
\definecolor{fillColor}{RGB}{71,159,70}

\path[fill=fillColor] (243.63,414.64) rectangle (252.32,423.34);
\definecolor{fillColor}{RGB}{31,119,86}

\path[fill=fillColor] (243.63,405.95) rectangle (252.32,414.64);
\definecolor{fillColor}{RGB}{65,156,72}

\path[fill=fillColor] (243.63,423.34) rectangle (252.32,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (243.63,432.04) rectangle (252.32,440.73);

\path[fill=fillColor] (243.63,440.73) rectangle (252.32,449.43);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (243.63,449.43) rectangle (252.32,458.12);
\definecolor{fillColor}{RGB}{45,131,82}

\path[fill=fillColor] (243.63,458.12) rectangle (252.32,466.82);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,318.99) rectangle (261.02,327.69);
\definecolor{fillColor}{RGB}{236,144,14}

\path[fill=fillColor] (252.32,327.69) rectangle (261.02,336.38);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,345.08) rectangle (261.02,353.77);

\path[fill=fillColor] (252.32,336.38) rectangle (261.02,345.08);
\definecolor{fillColor}{RGB}{47,133,81}

\path[fill=fillColor] (252.32,353.77) rectangle (261.02,362.47);
\definecolor{fillColor}{RGB}{52,139,79}

\path[fill=fillColor] (252.32,362.47) rectangle (261.02,371.17);
\definecolor{fillColor}{RGB}{27,115,88}

\path[fill=fillColor] (252.32,379.86) rectangle (261.02,388.56);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,371.17) rectangle (261.02,379.86);
\definecolor{fillColor}{RGB}{74,159,69}

\path[fill=fillColor] (252.32,388.56) rectangle (261.02,397.25);
\definecolor{fillColor}{RGB}{47,133,81}

\path[fill=fillColor] (252.32,397.25) rectangle (261.02,405.95);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,414.64) rectangle (261.02,423.34);

\path[fill=fillColor] (252.32,405.95) rectangle (261.02,414.64);
\definecolor{fillColor}{RGB}{52,139,79}

\path[fill=fillColor] (252.32,423.34) rectangle (261.02,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,432.04) rectangle (261.02,440.73);

\path[fill=fillColor] (252.32,440.73) rectangle (261.02,449.43);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (252.32,449.43) rectangle (261.02,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,458.12) rectangle (261.02,466.82);
\definecolor{fillColor}{RGB}{246,141,5}

\path[fill=fillColor] (261.02,318.99) rectangle (269.71,327.69);
\definecolor{fillColor}{RGB}{245,142,27}

\path[fill=fillColor] (261.02,327.69) rectangle (269.71,336.38);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (261.02,345.08) rectangle (269.71,353.77);
\definecolor{fillColor}{RGB}{220,148,83}

\path[fill=fillColor] (261.02,336.38) rectangle (269.71,345.08);
\definecolor{fillColor}{RGB}{233,145,60}

\path[fill=fillColor] (261.02,353.77) rectangle (269.71,362.47);
\definecolor{fillColor}{RGB}{201,151,35}

\path[fill=fillColor] (261.02,362.47) rectangle (269.71,371.17);
\definecolor{fillColor}{RGB}{233,145,17}

\path[fill=fillColor] (261.02,379.86) rectangle (269.71,388.56);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (261.02,371.17) rectangle (269.71,379.86);
\definecolor{fillColor}{RGB}{245,142,28}

\path[fill=fillColor] (261.02,388.56) rectangle (269.71,397.25);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (261.02,397.25) rectangle (269.71,405.95);
\definecolor{fillColor}{RGB}{235,144,15}

\path[fill=fillColor] (261.02,414.64) rectangle (269.71,423.34);
\definecolor{fillColor}{RGB}{204,151,108}

\path[fill=fillColor] (261.02,405.95) rectangle (269.71,414.64);
\definecolor{fillColor}{RGB}{212,150,95}

\path[fill=fillColor] (261.02,423.34) rectangle (269.71,432.04);
\definecolor{fillColor}{RGB}{181,154,42}

\path[fill=fillColor] (261.02,432.04) rectangle (269.71,440.73);
\definecolor{fillColor}{RGB}{243,142,36}

\path[fill=fillColor] (261.02,440.73) rectangle (269.71,449.43);
\definecolor{fillColor}{RGB}{72,159,69}

\path[fill=fillColor] (261.02,449.43) rectangle (269.71,458.12);
\definecolor{fillColor}{RGB}{246,141,5}

\path[fill=fillColor] (261.02,458.12) rectangle (269.71,466.82);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (269.71,318.99) rectangle (278.41,327.69);
\definecolor{fillColor}{RGB}{225,147,74}

\path[fill=fillColor] (269.71,327.69) rectangle (278.41,336.38);
\definecolor{fillColor}{RGB}{201,152,111}

\path[fill=fillColor] (269.71,345.08) rectangle (278.41,353.77);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (269.71,336.38) rectangle (278.41,345.08);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (269.71,353.77) rectangle (278.41,362.47);
\definecolor{fillColor}{RGB}{226,147,74}

\path[fill=fillColor] (269.71,362.47) rectangle (278.41,371.17);
\definecolor{fillColor}{RGB}{220,148,84}

\path[fill=fillColor] (269.71,379.86) rectangle (278.41,388.56);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (269.71,371.17) rectangle (278.41,379.86);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (269.71,388.56) rectangle (278.41,397.25);
\definecolor{fillColor}{RGB}{226,147,74}

\path[fill=fillColor] (269.71,397.25) rectangle (278.41,405.95);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (269.71,414.64) rectangle (278.41,423.34);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (269.71,405.95) rectangle (278.41,414.64);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (269.71,423.34) rectangle (278.41,432.04);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (269.71,432.04) rectangle (278.41,440.73);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (269.71,440.73) rectangle (278.41,449.43);
\definecolor{fillColor}{RGB}{219,148,85}

\path[fill=fillColor] (269.71,449.43) rectangle (278.41,458.12);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (269.71,458.12) rectangle (278.41,466.82);
\definecolor{fillColor}{RGB}{238,144,48}

\path[fill=fillColor] (278.41,318.99) rectangle (287.10,327.69);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (278.41,327.69) rectangle (287.10,336.38);
\definecolor{fillColor}{RGB}{243,142,36}

\path[fill=fillColor] (278.41,345.08) rectangle (287.10,353.77);
\definecolor{fillColor}{RGB}{229,146,67}

\path[fill=fillColor] (278.41,336.38) rectangle (287.10,345.08);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (278.41,353.77) rectangle (287.10,362.47);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (278.41,362.47) rectangle (287.10,371.17);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (278.41,379.86) rectangle (287.10,388.56);
\definecolor{fillColor}{RGB}{243,142,36}

\path[fill=fillColor] (278.41,371.17) rectangle (287.10,379.86);
\definecolor{fillColor}{RGB}{233,145,60}

\path[fill=fillColor] (278.41,388.56) rectangle (287.10,397.25);
\definecolor{fillColor}{RGB}{206,150,32}

\path[fill=fillColor] (278.41,397.25) rectangle (287.10,405.95);
\definecolor{fillColor}{RGB}{243,142,36}

\path[fill=fillColor] (278.41,414.64) rectangle (287.10,423.34);
\definecolor{fillColor}{RGB}{236,144,14}

\path[fill=fillColor] (278.41,405.95) rectangle (287.10,414.64);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (278.41,423.34) rectangle (287.10,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (278.41,432.04) rectangle (287.10,440.73);
\definecolor{fillColor}{RGB}{27,116,87}

\path[fill=fillColor] (278.41,440.73) rectangle (287.10,449.43);
\definecolor{fillColor}{RGB}{146,157,54}

\path[fill=fillColor] (278.41,449.43) rectangle (287.10,458.12);
\definecolor{fillColor}{RGB}{238,144,48}

\path[fill=fillColor] (278.41,458.12) rectangle (287.10,466.82);
\definecolor{fillColor}{RGB}{169,157,148}

\path[fill=fillColor] (287.10,318.99) rectangle (295.80,327.69);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (287.10,327.69) rectangle (295.80,336.38);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (287.10,345.08) rectangle (295.80,353.77);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (287.10,336.38) rectangle (295.80,345.08);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (287.10,353.77) rectangle (295.80,362.47);
\definecolor{fillColor}{RGB}{171,156,146}

\path[fill=fillColor] (287.10,362.47) rectangle (295.80,371.17);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (287.10,379.86) rectangle (295.80,388.56);
\definecolor{fillColor}{RGB}{175,156,142}

\path[fill=fillColor] (287.10,371.17) rectangle (295.80,379.86);
\definecolor{fillColor}{RGB}{218,149,87}

\path[fill=fillColor] (287.10,388.56) rectangle (295.80,397.25);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (287.10,397.25) rectangle (295.80,405.95);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (287.10,414.64) rectangle (295.80,423.34);
\definecolor{fillColor}{RGB}{175,156,142}

\path[fill=fillColor] (287.10,405.95) rectangle (295.80,414.64);
\definecolor{fillColor}{RGB}{162,158,155}

\path[fill=fillColor] (287.10,423.34) rectangle (295.80,432.04);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (287.10,432.04) rectangle (295.80,440.73);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (287.10,440.73) rectangle (295.80,449.43);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (287.10,449.43) rectangle (295.80,458.12);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (287.10,458.12) rectangle (295.80,466.82);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (295.80,318.99) rectangle (304.50,327.69);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (295.80,327.69) rectangle (304.50,336.38);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (295.80,345.08) rectangle (304.50,353.77);
\definecolor{fillColor}{RGB}{171,156,146}

\path[fill=fillColor] (295.80,336.38) rectangle (304.50,345.08);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (295.80,353.77) rectangle (304.50,362.47);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (295.80,362.47) rectangle (304.50,371.17);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (295.80,379.86) rectangle (304.50,388.56);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (295.80,371.17) rectangle (304.50,379.86);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (295.80,388.56) rectangle (304.50,397.25);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (295.80,397.25) rectangle (304.50,405.95);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (295.80,414.64) rectangle (304.50,423.34);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (295.80,405.95) rectangle (304.50,414.64);
\definecolor{fillColor}{RGB}{226,147,73}

\path[fill=fillColor] (295.80,423.34) rectangle (304.50,432.04);
\definecolor{fillColor}{RGB}{175,156,142}

\path[fill=fillColor] (295.80,432.04) rectangle (304.50,440.73);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (295.80,440.73) rectangle (304.50,449.43);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (295.80,449.43) rectangle (304.50,458.12);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (295.80,458.12) rectangle (304.50,466.82);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (304.50,318.99) rectangle (313.19,327.69);
\definecolor{fillColor}{RGB}{182,155,135}

\path[fill=fillColor] (304.50,327.69) rectangle (313.19,336.38);
\definecolor{fillColor}{RGB}{198,152,116}

\path[fill=fillColor] (304.50,345.08) rectangle (313.19,353.77);

\path[fill=fillColor] (304.50,336.38) rectangle (313.19,345.08);
\definecolor{fillColor}{RGB}{237,144,50}

\path[fill=fillColor] (304.50,353.77) rectangle (313.19,362.47);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (304.50,362.47) rectangle (313.19,371.17);
\definecolor{fillColor}{RGB}{239,143,46}

\path[fill=fillColor] (304.50,379.86) rectangle (313.19,388.56);
\definecolor{fillColor}{RGB}{200,152,112}

\path[fill=fillColor] (304.50,371.17) rectangle (313.19,379.86);
\definecolor{fillColor}{RGB}{243,142,36}

\path[fill=fillColor] (304.50,388.56) rectangle (313.19,397.25);
\definecolor{fillColor}{RGB}{186,154,130}

\path[fill=fillColor] (304.50,397.25) rectangle (313.19,405.95);
\definecolor{fillColor}{RGB}{249,140,11}

\path[fill=fillColor] (304.50,414.64) rectangle (313.19,423.34);
\definecolor{fillColor}{RGB}{200,152,112}

\path[fill=fillColor] (304.50,405.95) rectangle (313.19,414.64);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (304.50,423.34) rectangle (313.19,432.04);
\definecolor{fillColor}{RGB}{222,148,80}

\path[fill=fillColor] (304.50,432.04) rectangle (313.19,440.73);
\definecolor{fillColor}{RGB}{242,142,8}

\path[fill=fillColor] (304.50,440.73) rectangle (313.19,449.43);
\definecolor{fillColor}{RGB}{212,149,29}

\path[fill=fillColor] (304.50,449.43) rectangle (313.19,458.12);
\definecolor{fillColor}{RGB}{195,153,119}

\path[fill=fillColor] (304.50,458.12) rectangle (313.19,466.82);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (313.19,318.99) rectangle (321.89,327.69);
\definecolor{fillColor}{RGB}{165,157,152}

\path[fill=fillColor] (313.19,327.69) rectangle (321.89,336.38);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (313.19,345.08) rectangle (321.89,353.77);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (313.19,336.38) rectangle (321.89,345.08);
\definecolor{fillColor}{RGB}{243,142,36}

\path[fill=fillColor] (313.19,353.77) rectangle (321.89,362.47);
\definecolor{fillColor}{RGB}{195,153,119}

\path[fill=fillColor] (313.19,362.47) rectangle (321.89,371.17);
\definecolor{fillColor}{RGB}{237,144,51}

\path[fill=fillColor] (313.19,379.86) rectangle (321.89,388.56);
\definecolor{fillColor}{RGB}{207,151,104}

\path[fill=fillColor] (313.19,371.17) rectangle (321.89,379.86);
\definecolor{fillColor}{RGB}{227,146,70}

\path[fill=fillColor] (313.19,388.56) rectangle (321.89,397.25);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (313.19,397.25) rectangle (321.89,405.95);
\definecolor{fillColor}{RGB}{202,151,34}

\path[fill=fillColor] (313.19,414.64) rectangle (321.89,423.34);
\definecolor{fillColor}{RGB}{212,150,96}

\path[fill=fillColor] (313.19,405.95) rectangle (321.89,414.64);
\definecolor{fillColor}{RGB}{193,153,122}

\path[fill=fillColor] (313.19,423.34) rectangle (321.89,432.04);
\definecolor{fillColor}{RGB}{194,152,37}

\path[fill=fillColor] (313.19,432.04) rectangle (321.89,440.73);
\definecolor{fillColor}{RGB}{240,143,10}

\path[fill=fillColor] (313.19,440.73) rectangle (321.89,449.43);
\definecolor{fillColor}{RGB}{106,159,63}

\path[fill=fillColor] (313.19,449.43) rectangle (321.89,458.12);
\definecolor{fillColor}{RGB}{193,153,122}

\path[fill=fillColor] (313.19,458.12) rectangle (321.89,466.82);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (321.89,318.99) rectangle (330.58,327.69);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (321.89,327.69) rectangle (330.58,336.38);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (321.89,345.08) rectangle (330.58,353.77);
\definecolor{fillColor}{RGB}{198,152,115}

\path[fill=fillColor] (321.89,336.38) rectangle (330.58,345.08);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (321.89,353.77) rectangle (330.58,362.47);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (321.89,362.47) rectangle (330.58,371.17);
\definecolor{fillColor}{RGB}{198,152,115}

\path[fill=fillColor] (321.89,379.86) rectangle (330.58,388.56);
\definecolor{fillColor}{RGB}{220,148,84}

\path[fill=fillColor] (321.89,371.17) rectangle (330.58,379.86);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (321.89,388.56) rectangle (330.58,397.25);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (321.89,397.25) rectangle (330.58,405.95);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (321.89,414.64) rectangle (330.58,423.34);
\definecolor{fillColor}{RGB}{220,148,84}

\path[fill=fillColor] (321.89,405.95) rectangle (330.58,414.64);
\definecolor{fillColor}{RGB}{171,156,146}

\path[fill=fillColor] (321.89,423.34) rectangle (330.58,432.04);
\definecolor{fillColor}{RGB}{244,142,32}

\path[fill=fillColor] (321.89,432.04) rectangle (330.58,440.73);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (321.89,440.73) rectangle (330.58,449.43);
\definecolor{fillColor}{RGB}{242,142,9}

\path[fill=fillColor] (321.89,449.43) rectangle (330.58,458.12);
\definecolor{fillColor}{RGB}{212,150,95}

\path[fill=fillColor] (321.89,458.12) rectangle (330.58,466.82);
\definecolor{fillColor}{RGB}{249,140,9}

\path[fill=fillColor] (330.58,318.99) rectangle (339.28,327.69);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (330.58,327.69) rectangle (339.28,336.38);
\definecolor{fillColor}{RGB}{237,144,51}

\path[fill=fillColor] (330.58,345.08) rectangle (339.28,353.77);
\definecolor{fillColor}{RGB}{235,144,55}

\path[fill=fillColor] (330.58,336.38) rectangle (339.28,345.08);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (330.58,353.77) rectangle (339.28,362.47);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (330.58,362.47) rectangle (339.28,371.17);
\definecolor{fillColor}{RGB}{200,152,112}

\path[fill=fillColor] (330.58,379.86) rectangle (339.28,388.56);
\definecolor{fillColor}{RGB}{231,145,18}

\path[fill=fillColor] (330.58,371.17) rectangle (339.28,379.86);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (330.58,388.56) rectangle (339.28,397.25);
\definecolor{fillColor}{RGB}{186,154,130}

\path[fill=fillColor] (330.58,397.25) rectangle (339.28,405.95);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (330.58,414.64) rectangle (339.28,423.34);
\definecolor{fillColor}{RGB}{233,145,60}

\path[fill=fillColor] (330.58,405.95) rectangle (339.28,414.64);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (330.58,423.34) rectangle (339.28,432.04);
\definecolor{fillColor}{RGB}{216,148,27}

\path[fill=fillColor] (330.58,432.04) rectangle (339.28,440.73);
\definecolor{fillColor}{RGB}{207,150,32}

\path[fill=fillColor] (330.58,440.73) rectangle (339.28,449.43);
\definecolor{fillColor}{RGB}{178,154,44}

\path[fill=fillColor] (330.58,449.43) rectangle (339.28,458.12);
\definecolor{fillColor}{RGB}{233,145,60}

\path[fill=fillColor] (330.58,458.12) rectangle (339.28,466.82);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (134.93,447.30) --
	(136.85,443.97) --
	(133.01,443.97) --
	cycle;

\path[fill=fillColor] (143.62,438.60) --
	(145.54,435.27) --
	(141.70,435.27) --
	cycle;

\path[fill=fillColor] (143.62,447.30) --
	(145.54,443.97) --
	(141.70,443.97) --
	cycle;
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,321.91) -- (153.75,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,324.76) -- (153.75,321.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,330.61) -- (153.75,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,333.46) -- (153.75,330.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,348.00) -- (153.75,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,350.85) -- (153.75,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,339.30) -- (153.75,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,342.16) -- (153.75,339.30);

\path[fill=fillColor] (152.32,360.34) --
	(154.24,357.01) --
	(150.40,357.01) --
	cycle;

\path[fill=fillColor] (152.32,369.04) --
	(154.24,365.71) --
	(150.40,365.71) --
	cycle;

\path[fill=fillColor] (152.32,386.43) --
	(154.24,383.10) --
	(150.40,383.10) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,374.09) -- (153.75,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,376.94) -- (153.75,374.09);

\path[fill=fillColor] (152.32,395.12) --
	(154.24,391.80) --
	(150.40,391.80) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,400.17) -- (153.75,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,403.03) -- (153.75,400.17);

\path[fill=fillColor] (152.32,421.21) --
	(154.24,417.88) --
	(150.40,417.88) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,408.87) -- (153.75,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,411.72) -- (153.75,408.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,426.26) -- (153.75,429.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,429.11) -- (153.75,426.26);

\path[fill=fillColor] (152.32,438.60) --
	(154.24,435.27) --
	(150.40,435.27) --
	cycle;

\path[fill=fillColor] (152.32,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,461.05) -- (153.75,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,463.90) -- (153.75,461.05);

\path[fill=fillColor] (161.01,325.56) --
	(162.94,322.23) --
	(159.09,322.23) --
	cycle;

\path[fill=fillColor] (161.01,334.25) --
	(162.94,330.92) --
	(159.09,330.92) --
	cycle;

\path[fill=fillColor] (161.01,351.64) --
	(162.94,348.32) --
	(159.09,348.32) --
	cycle;

\path[fill=fillColor] (161.01,342.95) --
	(162.94,339.62) --
	(159.09,339.62) --
	cycle;

\path[fill=fillColor] (161.01,358.12) circle (  1.43);

\path[fill=fillColor] (161.01,366.82) circle (  1.43);

\path[fill=fillColor] (161.01,386.43) --
	(162.94,383.10) --
	(159.09,383.10) --
	cycle;

\path[fill=fillColor] (161.01,377.73) --
	(162.94,374.40) --
	(159.09,374.40) --
	cycle;

\path[fill=fillColor] (161.01,395.12) --
	(162.94,391.80) --
	(159.09,391.80) --
	cycle;

\path[fill=fillColor] (161.01,401.60) circle (  1.43);

\path[fill=fillColor] (161.01,418.99) circle (  1.43);

\path[fill=fillColor] (161.01,412.52) --
	(162.94,409.19) --
	(159.09,409.19) --
	cycle;

\path[fill=fillColor] (161.01,427.69) circle (  1.43);

\path[fill=fillColor] (161.01,436.38) circle (  1.43);

\path[fill=fillColor] (161.01,445.08) circle (  1.43);

\path[fill=fillColor] (161.01,455.99) --
	(162.94,452.67) --
	(159.09,452.67) --
	cycle;

\path[fill=fillColor] (161.01,464.69) --
	(162.94,461.36) --
	(159.09,461.36) --
	cycle;

\path[fill=fillColor] (169.71,323.34) circle (  1.43);

\path[fill=fillColor] (169.71,334.25) --
	(171.63,330.92) --
	(167.79,330.92) --
	cycle;

\path[fill=fillColor] (169.71,349.43) circle (  1.43);

\path[fill=fillColor] (169.71,340.73) circle (  1.43);

\path[fill=fillColor] (169.71,358.12) circle (  1.43);

\path[fill=fillColor] (169.71,366.82) circle (  1.43);

\path[fill=fillColor] (169.71,384.21) circle (  1.43);

\path[fill=fillColor] (169.71,375.51) circle (  1.43);

\path[fill=fillColor] (169.71,392.90) circle (  1.43);

\path[fill=fillColor] (169.71,401.60) circle (  1.43);

\path[fill=fillColor] (169.71,418.99) circle (  1.43);

\path[fill=fillColor] (169.71,410.30) circle (  1.43);

\path[fill=fillColor] (169.71,427.69) circle (  1.43);

\path[fill=fillColor] (169.71,436.38) circle (  1.43);

\path[fill=fillColor] (169.71,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,452.35) -- (171.14,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,455.20) -- (171.14,452.35);

\path[fill=fillColor] (169.71,462.47) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,321.91) -- (179.83,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,324.76) -- (179.83,321.91);

\path[fill=fillColor] (178.41,351.64) --
	(180.33,348.32) --
	(176.48,348.32) --
	cycle;

\path[fill=fillColor] (178.41,342.95) --
	(180.33,339.62) --
	(176.48,339.62) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,356.69) -- (179.83,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,359.55) -- (179.83,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,365.39) -- (179.83,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,368.24) -- (179.83,365.39);

\path[fill=fillColor] (178.41,386.43) --
	(180.33,383.10) --
	(176.48,383.10) --
	cycle;

\path[fill=fillColor] (178.41,377.73) --
	(180.33,374.40) --
	(176.48,374.40) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,391.48) -- (179.83,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,394.33) -- (179.83,391.48);

\path[fill=fillColor] (178.41,403.82) --
	(180.33,400.49) --
	(176.48,400.49) --
	cycle;

\path[fill=fillColor] (178.41,421.21) --
	(180.33,417.88) --
	(176.48,417.88) --
	cycle;

\path[fill=fillColor] (178.41,412.52) --
	(180.33,409.19) --
	(176.48,409.19) --
	cycle;

\path[fill=fillColor] (178.41,429.91) --
	(180.33,426.58) --
	(176.48,426.58) --
	cycle;

\path[fill=fillColor] (178.41,436.38) circle (  1.43);

\path[fill=fillColor] (178.41,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,452.35) -- (179.83,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,455.20) -- (179.83,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,461.05) -- (179.83,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,463.90) -- (179.83,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,321.91) -- (188.53,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,324.76) -- (188.53,321.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,348.00) -- (188.53,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,350.85) -- (188.53,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,339.30) -- (188.53,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,342.16) -- (188.53,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,382.78) -- (188.53,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,385.64) -- (188.53,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,374.09) -- (188.53,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,376.94) -- (188.53,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,391.48) -- (188.53,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,394.33) -- (188.53,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,408.87) -- (188.53,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,411.72) -- (188.53,408.87);

\path[fill=fillColor] (187.10,438.60) --
	(189.02,435.27) --
	(185.18,435.27) --
	cycle;

\path[fill=fillColor] (187.10,447.30) --
	(189.02,443.97) --
	(185.18,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,461.05) -- (188.53,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,463.90) -- (188.53,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,348.00) -- (197.22,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,350.85) -- (197.22,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,339.30) -- (197.22,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,342.16) -- (197.22,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,356.69) -- (197.22,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,359.55) -- (197.22,356.69);

\path[fill=fillColor] (195.80,386.43) --
	(197.72,383.10) --
	(193.88,383.10) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,374.09) -- (197.22,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,376.94) -- (197.22,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,391.48) -- (197.22,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,394.33) -- (197.22,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,417.57) -- (197.22,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,420.42) -- (197.22,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,408.87) -- (197.22,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,411.72) -- (197.22,408.87);

\path[fill=fillColor] (195.80,438.60) --
	(197.72,435.27) --
	(193.88,435.27) --
	cycle;

\path[fill=fillColor] (195.80,447.30) --
	(197.72,443.97) --
	(193.88,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (211.76,434.96) -- (214.62,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (211.76,437.81) -- (214.62,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (211.76,443.65) -- (214.62,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (211.76,446.51) -- (214.62,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,321.91) -- (223.31,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,324.76) -- (223.31,321.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,356.69) -- (223.31,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,359.55) -- (223.31,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,365.39) -- (223.31,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,368.24) -- (223.31,365.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,400.17) -- (223.31,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,403.03) -- (223.31,400.17);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,461.05) -- (223.31,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (220.46,463.90) -- (223.31,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,356.69) -- (232.01,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,359.55) -- (232.01,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,391.48) -- (232.01,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,394.33) -- (232.01,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,434.96) -- (232.01,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,437.81) -- (232.01,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,443.65) -- (232.01,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,446.51) -- (232.01,443.65);

\path[fill=fillColor] (239.28,325.56) --
	(241.20,322.23) --
	(237.36,322.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,330.61) -- (240.70,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,333.46) -- (240.70,330.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,348.00) -- (240.70,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,350.85) -- (240.70,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,339.30) -- (240.70,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,342.16) -- (240.70,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,356.69) -- (240.70,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,359.55) -- (240.70,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,365.39) -- (240.70,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,368.24) -- (240.70,365.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,382.78) -- (240.70,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,385.64) -- (240.70,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,391.48) -- (240.70,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,394.33) -- (240.70,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,417.57) -- (240.70,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,420.42) -- (240.70,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,434.96) -- (240.70,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,437.81) -- (240.70,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,443.65) -- (240.70,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,446.51) -- (240.70,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,461.05) -- (240.70,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,463.90) -- (240.70,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,321.91) -- (249.40,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,324.76) -- (249.40,321.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,348.00) -- (249.40,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,350.85) -- (249.40,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,339.30) -- (249.40,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,342.16) -- (249.40,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,356.69) -- (249.40,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,359.55) -- (249.40,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,382.78) -- (249.40,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,385.64) -- (249.40,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,374.09) -- (249.40,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,376.94) -- (249.40,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,391.48) -- (249.40,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,394.33) -- (249.40,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,417.57) -- (249.40,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,420.42) -- (249.40,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,408.87) -- (249.40,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,411.72) -- (249.40,408.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,426.26) -- (249.40,429.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,429.11) -- (249.40,426.26);

\path[fill=fillColor] (247.97,436.38) circle (  1.43);

\path[fill=fillColor] (247.97,447.30) --
	(249.89,443.97) --
	(246.05,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,461.05) -- (249.40,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,463.90) -- (249.40,461.05);

\path[fill=fillColor] (256.67,323.34) circle (  1.43);

\path[fill=fillColor] (256.67,349.43) circle (  1.43);

\path[fill=fillColor] (256.67,340.73) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,356.69) -- (258.10,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,359.55) -- (258.10,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,365.39) -- (258.10,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,368.24) -- (258.10,365.39);

\path[fill=fillColor] (256.67,386.43) --
	(258.59,383.10) --
	(254.75,383.10) --
	cycle;

\path[fill=fillColor] (256.67,375.51) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,391.48) -- (258.10,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,394.33) -- (258.10,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,400.17) -- (258.10,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,403.03) -- (258.10,400.17);

\path[fill=fillColor] (256.67,421.21) --
	(258.59,417.88) --
	(254.75,417.88) --
	cycle;

\path[fill=fillColor] (256.67,410.30) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,426.26) -- (258.10,429.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,429.11) -- (258.10,426.26);

\path[fill=fillColor] (256.67,438.60) --
	(258.59,435.27) --
	(254.75,435.27) --
	cycle;

\path[fill=fillColor] (256.67,447.30) --
	(258.59,443.97) --
	(254.75,443.97) --
	cycle;

\path[fill=fillColor] (256.67,462.47) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,452.35) -- (266.79,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,455.20) -- (266.79,452.35);

\path[fill=fillColor] (282.76,438.60) --
	(284.68,435.27) --
	(280.84,435.27) --
	cycle;

\path[fill=fillColor] (282.76,447.30) --
	(284.68,443.97) --
	(280.84,443.97) --
	cycle;

\path[fill=fillColor] (291.45,455.99) --
	(293.37,452.67) --
	(289.53,452.67) --
	cycle;

\path[fill=fillColor] (300.15,455.99) --
	(302.07,452.67) --
	(298.23,452.67) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (316.11,452.35) -- (318.97,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (316.11,455.20) -- (318.97,452.35);
\end{scope}
\begin{scope}
\path[clip] (129.71,163.05) rectangle (340.15,312.62);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,168.27) --
	(340.15,168.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,176.97) --
	(340.15,176.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,185.66) --
	(340.15,185.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,194.36) --
	(340.15,194.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,203.05) --
	(340.15,203.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,211.75) --
	(340.15,211.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,220.44) --
	(340.15,220.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,229.14) --
	(340.15,229.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,237.84) --
	(340.15,237.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,246.53) --
	(340.15,246.53);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,255.23) --
	(340.15,255.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,263.92) --
	(340.15,263.92);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,272.62) --
	(340.15,272.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,281.32) --
	(340.15,281.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,290.01) --
	(340.15,290.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,298.71) --
	(340.15,298.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,307.40) --
	(340.15,307.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.93,163.05) --
	(134.93,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (143.62,163.05) --
	(143.62,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.32,163.05) --
	(152.32,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (161.01,163.05) --
	(161.01,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (169.71,163.05) --
	(169.71,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (178.41,163.05) --
	(178.41,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.10,163.05) --
	(187.10,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (195.80,163.05) --
	(195.80,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (204.49,163.05) --
	(204.49,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (213.19,163.05) --
	(213.19,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (221.89,163.05) --
	(221.89,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (230.58,163.05) --
	(230.58,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (239.28,163.05) --
	(239.28,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.97,163.05) --
	(247.97,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (256.67,163.05) --
	(256.67,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.36,163.05) --
	(265.36,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.06,163.05) --
	(274.06,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (282.76,163.05) --
	(282.76,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (291.45,163.05) --
	(291.45,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (300.15,163.05) --
	(300.15,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (308.84,163.05) --
	(308.84,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (317.54,163.05) --
	(317.54,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (326.24,163.05) --
	(326.24,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (334.93,163.05) --
	(334.93,312.62);
\definecolor{fillColor}{RGB}{193,152,38}

\path[fill=fillColor] (130.58,163.92) rectangle (139.27,172.62);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (130.58,172.62) rectangle (139.27,181.31);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (130.58,190.01) rectangle (139.27,198.70);

\path[fill=fillColor] (130.58,181.31) rectangle (139.27,190.01);
\definecolor{fillColor}{RGB}{138,157,56}

\path[fill=fillColor] (130.58,198.70) rectangle (139.27,207.40);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (130.58,207.40) rectangle (139.27,216.10);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (130.58,224.79) rectangle (139.27,233.49);
\definecolor{fillColor}{RGB}{212,149,29}

\path[fill=fillColor] (130.58,216.10) rectangle (139.27,224.79);
\definecolor{fillColor}{RGB}{130,158,58}

\path[fill=fillColor] (130.58,233.49) rectangle (139.27,242.18);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (130.58,242.18) rectangle (139.27,250.88);
\definecolor{fillColor}{RGB}{180,154,43}

\path[fill=fillColor] (130.58,259.58) rectangle (139.27,268.27);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (130.58,250.88) rectangle (139.27,259.58);
\definecolor{fillColor}{RGB}{180,154,43}

\path[fill=fillColor] (130.58,268.27) rectangle (139.27,276.97);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (130.58,276.97) rectangle (139.27,285.66);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (130.58,285.66) rectangle (139.27,294.36);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (130.58,294.36) rectangle (139.27,303.06);
\definecolor{fillColor}{RGB}{193,152,38}

\path[fill=fillColor] (130.58,303.06) rectangle (139.27,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (139.27,163.92) rectangle (147.97,172.62);

\path[fill=fillColor] (139.27,172.62) rectangle (147.97,181.31);

\path[fill=fillColor] (139.27,190.01) rectangle (147.97,198.70);

\path[fill=fillColor] (139.27,181.31) rectangle (147.97,190.01);

\path[fill=fillColor] (139.27,198.70) rectangle (147.97,207.40);

\path[fill=fillColor] (139.27,207.40) rectangle (147.97,216.10);

\path[fill=fillColor] (139.27,224.79) rectangle (147.97,233.49);

\path[fill=fillColor] (139.27,216.10) rectangle (147.97,224.79);

\path[fill=fillColor] (139.27,233.49) rectangle (147.97,242.18);

\path[fill=fillColor] (139.27,242.18) rectangle (147.97,250.88);

\path[fill=fillColor] (139.27,259.58) rectangle (147.97,268.27);

\path[fill=fillColor] (139.27,250.88) rectangle (147.97,259.58);

\path[fill=fillColor] (139.27,268.27) rectangle (147.97,276.97);

\path[fill=fillColor] (139.27,276.97) rectangle (147.97,285.66);

\path[fill=fillColor] (139.27,285.66) rectangle (147.97,294.36);
\definecolor{fillColor}{RGB}{152,156,52}

\path[fill=fillColor] (139.27,294.36) rectangle (147.97,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (139.27,303.06) rectangle (147.97,311.75);

\path[fill=fillColor] (147.97,163.92) rectangle (156.67,172.62);

\path[fill=fillColor] (147.97,172.62) rectangle (156.67,181.31);

\path[fill=fillColor] (147.97,190.01) rectangle (156.67,198.70);

\path[fill=fillColor] (147.97,181.31) rectangle (156.67,190.01);

\path[fill=fillColor] (147.97,198.70) rectangle (156.67,207.40);

\path[fill=fillColor] (147.97,207.40) rectangle (156.67,216.10);

\path[fill=fillColor] (147.97,224.79) rectangle (156.67,233.49);

\path[fill=fillColor] (147.97,216.10) rectangle (156.67,224.79);

\path[fill=fillColor] (147.97,233.49) rectangle (156.67,242.18);

\path[fill=fillColor] (147.97,242.18) rectangle (156.67,250.88);

\path[fill=fillColor] (147.97,259.58) rectangle (156.67,268.27);

\path[fill=fillColor] (147.97,250.88) rectangle (156.67,259.58);

\path[fill=fillColor] (147.97,268.27) rectangle (156.67,276.97);

\path[fill=fillColor] (147.97,276.97) rectangle (156.67,285.66);

\path[fill=fillColor] (147.97,285.66) rectangle (156.67,294.36);
\definecolor{fillColor}{RGB}{223,148,79}

\path[fill=fillColor] (147.97,294.36) rectangle (156.67,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (147.97,303.06) rectangle (156.67,311.75);

\path[fill=fillColor] (156.67,163.92) rectangle (165.36,172.62);

\path[fill=fillColor] (156.67,172.62) rectangle (165.36,181.31);

\path[fill=fillColor] (156.67,190.01) rectangle (165.36,198.70);

\path[fill=fillColor] (156.67,181.31) rectangle (165.36,190.01);

\path[fill=fillColor] (156.67,198.70) rectangle (165.36,207.40);

\path[fill=fillColor] (156.67,207.40) rectangle (165.36,216.10);

\path[fill=fillColor] (156.67,224.79) rectangle (165.36,233.49);

\path[fill=fillColor] (156.67,216.10) rectangle (165.36,224.79);

\path[fill=fillColor] (156.67,233.49) rectangle (165.36,242.18);

\path[fill=fillColor] (156.67,242.18) rectangle (165.36,250.88);

\path[fill=fillColor] (156.67,259.58) rectangle (165.36,268.27);

\path[fill=fillColor] (156.67,250.88) rectangle (165.36,259.58);

\path[fill=fillColor] (156.67,268.27) rectangle (165.36,276.97);

\path[fill=fillColor] (156.67,276.97) rectangle (165.36,285.66);

\path[fill=fillColor] (156.67,285.66) rectangle (165.36,294.36);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (156.67,294.36) rectangle (165.36,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,303.06) rectangle (165.36,311.75);

\path[fill=fillColor] (165.36,163.92) rectangle (174.06,172.62);

\path[fill=fillColor] (165.36,172.62) rectangle (174.06,181.31);

\path[fill=fillColor] (165.36,190.01) rectangle (174.06,198.70);

\path[fill=fillColor] (165.36,181.31) rectangle (174.06,190.01);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (165.36,198.70) rectangle (174.06,207.40);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (165.36,207.40) rectangle (174.06,216.10);
\definecolor{fillColor}{RGB}{11,108,90}

\path[fill=fillColor] (165.36,224.79) rectangle (174.06,233.49);

\path[fill=fillColor] (165.36,216.10) rectangle (174.06,224.79);
\definecolor{fillColor}{RGB}{16,110,89}

\path[fill=fillColor] (165.36,233.49) rectangle (174.06,242.18);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (165.36,242.18) rectangle (174.06,250.88);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (165.36,259.58) rectangle (174.06,268.27);
\definecolor{fillColor}{RGB}{11,108,90}

\path[fill=fillColor] (165.36,250.88) rectangle (174.06,259.58);

\path[fill=fillColor] (165.36,268.27) rectangle (174.06,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (165.36,276.97) rectangle (174.06,285.66);

\path[fill=fillColor] (165.36,285.66) rectangle (174.06,294.36);
\definecolor{fillColor}{RGB}{180,154,43}

\path[fill=fillColor] (165.36,294.36) rectangle (174.06,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (165.36,303.06) rectangle (174.06,311.75);
\definecolor{fillColor}{RGB}{104,159,64}

\path[fill=fillColor] (174.06,163.92) rectangle (182.75,172.62);
\definecolor{fillColor}{RGB}{212,149,29}

\path[fill=fillColor] (174.06,172.62) rectangle (182.75,181.31);
\definecolor{fillColor}{RGB}{64,155,72}

\path[fill=fillColor] (174.06,190.01) rectangle (182.75,198.70);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (174.06,181.31) rectangle (182.75,190.01);
\definecolor{fillColor}{RGB}{180,154,43}

\path[fill=fillColor] (174.06,198.70) rectangle (182.75,207.40);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (174.06,207.40) rectangle (182.75,216.10);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (174.06,224.79) rectangle (182.75,233.49);
\definecolor{fillColor}{RGB}{65,156,71}

\path[fill=fillColor] (174.06,216.10) rectangle (182.75,224.79);
\definecolor{fillColor}{RGB}{180,154,43}

\path[fill=fillColor] (174.06,233.49) rectangle (182.75,242.18);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (174.06,242.18) rectangle (182.75,250.88);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (174.06,259.58) rectangle (182.75,268.27);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (174.06,250.88) rectangle (182.75,259.58);
\definecolor{fillColor}{RGB}{152,156,52}

\path[fill=fillColor] (174.06,268.27) rectangle (182.75,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (174.06,276.97) rectangle (182.75,285.66);

\path[fill=fillColor] (174.06,285.66) rectangle (182.75,294.36);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (174.06,294.36) rectangle (182.75,303.06);
\definecolor{fillColor}{RGB}{104,159,64}

\path[fill=fillColor] (174.06,303.06) rectangle (182.75,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,163.92) rectangle (191.45,172.62);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (182.75,172.62) rectangle (191.45,181.31);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,190.01) rectangle (191.45,198.70);

\path[fill=fillColor] (182.75,181.31) rectangle (191.45,190.01);

\path[fill=fillColor] (182.75,198.70) rectangle (191.45,207.40);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (182.75,207.40) rectangle (191.45,216.10);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,224.79) rectangle (191.45,233.49);

\path[fill=fillColor] (182.75,216.10) rectangle (191.45,224.79);

\path[fill=fillColor] (182.75,233.49) rectangle (191.45,242.18);
\definecolor{fillColor}{RGB}{79,159,68}

\path[fill=fillColor] (182.75,242.18) rectangle (191.45,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,259.58) rectangle (191.45,268.27);

\path[fill=fillColor] (182.75,250.88) rectangle (191.45,259.58);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (182.75,268.27) rectangle (191.45,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,276.97) rectangle (191.45,285.66);

\path[fill=fillColor] (182.75,285.66) rectangle (191.45,294.36);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (182.75,294.36) rectangle (191.45,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,303.06) rectangle (191.45,311.75);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (191.45,163.92) rectangle (200.15,172.62);
\definecolor{fillColor}{RGB}{213,150,95}

\path[fill=fillColor] (191.45,172.62) rectangle (200.15,181.31);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (191.45,190.01) rectangle (200.15,198.70);

\path[fill=fillColor] (191.45,181.31) rectangle (200.15,190.01);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (191.45,198.70) rectangle (200.15,207.40);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (191.45,207.40) rectangle (200.15,216.10);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (191.45,224.79) rectangle (200.15,233.49);
\definecolor{fillColor}{RGB}{210,150,98}

\path[fill=fillColor] (191.45,216.10) rectangle (200.15,224.79);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (191.45,233.49) rectangle (200.15,242.18);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (191.45,242.18) rectangle (200.15,250.88);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (191.45,259.58) rectangle (200.15,268.27);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (191.45,250.88) rectangle (200.15,259.58);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (191.45,268.27) rectangle (200.15,276.97);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (191.45,276.97) rectangle (200.15,285.66);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (191.45,285.66) rectangle (200.15,294.36);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (191.45,294.36) rectangle (200.15,303.06);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (191.45,303.06) rectangle (200.15,311.75);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (200.15,163.92) rectangle (208.84,172.62);
\definecolor{fillColor}{RGB}{236,144,54}

\path[fill=fillColor] (200.15,172.62) rectangle (208.84,181.31);
\definecolor{fillColor}{RGB}{172,156,144}

\path[fill=fillColor] (200.15,190.01) rectangle (208.84,198.70);

\path[fill=fillColor] (200.15,181.31) rectangle (208.84,190.01);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (200.15,198.70) rectangle (208.84,207.40);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (200.15,207.40) rectangle (208.84,216.10);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (200.15,224.79) rectangle (208.84,233.49);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (200.15,216.10) rectangle (208.84,224.79);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (200.15,233.49) rectangle (208.84,242.18);
\definecolor{fillColor}{RGB}{244,142,31}

\path[fill=fillColor] (200.15,242.18) rectangle (208.84,250.88);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (200.15,259.58) rectangle (208.84,268.27);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (200.15,250.88) rectangle (208.84,259.58);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (200.15,268.27) rectangle (208.84,276.97);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (200.15,276.97) rectangle (208.84,285.66);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (200.15,285.66) rectangle (208.84,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (200.15,294.36) rectangle (208.84,303.06);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (200.15,303.06) rectangle (208.84,311.75);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (208.84,163.92) rectangle (217.54,172.62);
\definecolor{fillColor}{RGB}{232,145,62}

\path[fill=fillColor] (208.84,172.62) rectangle (217.54,181.31);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (208.84,190.01) rectangle (217.54,198.70);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (208.84,181.31) rectangle (217.54,190.01);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (208.84,198.70) rectangle (217.54,207.40);
\definecolor{fillColor}{RGB}{246,141,4}

\path[fill=fillColor] (208.84,207.40) rectangle (217.54,216.10);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (208.84,224.79) rectangle (217.54,233.49);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (208.84,216.10) rectangle (217.54,224.79);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (208.84,233.49) rectangle (217.54,242.18);
\definecolor{fillColor}{RGB}{243,142,7}

\path[fill=fillColor] (208.84,242.18) rectangle (217.54,250.88);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (208.84,259.58) rectangle (217.54,268.27);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (208.84,250.88) rectangle (217.54,259.58);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (208.84,268.27) rectangle (217.54,276.97);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (208.84,276.97) rectangle (217.54,285.66);
\definecolor{fillColor}{RGB}{231,145,64}

\path[fill=fillColor] (208.84,285.66) rectangle (217.54,294.36);
\definecolor{fillColor}{RGB}{87,159,67}

\path[fill=fillColor] (208.84,294.36) rectangle (217.54,303.06);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (208.84,303.06) rectangle (217.54,311.75);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (217.54,163.92) rectangle (226.23,172.62);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (217.54,172.62) rectangle (226.23,181.31);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (217.54,190.01) rectangle (226.23,198.70);

\path[fill=fillColor] (217.54,181.31) rectangle (226.23,190.01);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (217.54,198.70) rectangle (226.23,207.40);
\definecolor{fillColor}{RGB}{210,150,98}

\path[fill=fillColor] (217.54,207.40) rectangle (226.23,216.10);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (217.54,224.79) rectangle (226.23,233.49);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (217.54,216.10) rectangle (226.23,224.79);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (217.54,233.49) rectangle (226.23,242.18);
\definecolor{fillColor}{RGB}{249,140,10}

\path[fill=fillColor] (217.54,242.18) rectangle (226.23,250.88);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (217.54,259.58) rectangle (226.23,268.27);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (217.54,250.88) rectangle (226.23,259.58);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (217.54,268.27) rectangle (226.23,276.97);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (217.54,276.97) rectangle (226.23,285.66);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (217.54,285.66) rectangle (226.23,294.36);
\definecolor{fillColor}{RGB}{172,155,46}

\path[fill=fillColor] (217.54,294.36) rectangle (226.23,303.06);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (217.54,303.06) rectangle (226.23,311.75);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (226.23,163.92) rectangle (234.93,172.62);
\definecolor{fillColor}{RGB}{210,150,98}

\path[fill=fillColor] (226.23,172.62) rectangle (234.93,181.31);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (226.23,190.01) rectangle (234.93,198.70);

\path[fill=fillColor] (226.23,181.31) rectangle (234.93,190.01);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (226.23,198.70) rectangle (234.93,207.40);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (226.23,207.40) rectangle (234.93,216.10);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (226.23,224.79) rectangle (234.93,233.49);

\path[fill=fillColor] (226.23,216.10) rectangle (234.93,224.79);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (226.23,233.49) rectangle (234.93,242.18);
\definecolor{fillColor}{RGB}{249,140,10}

\path[fill=fillColor] (226.23,242.18) rectangle (234.93,250.88);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (226.23,259.58) rectangle (234.93,268.27);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (226.23,250.88) rectangle (234.93,259.58);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (226.23,268.27) rectangle (234.93,276.97);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (226.23,276.97) rectangle (234.93,285.66);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (226.23,285.66) rectangle (234.93,294.36);
\definecolor{fillColor}{RGB}{37,123,85}

\path[fill=fillColor] (226.23,294.36) rectangle (234.93,303.06);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (226.23,303.06) rectangle (234.93,311.75);
\definecolor{fillColor}{RGB}{28,116,87}

\path[fill=fillColor] (234.93,163.92) rectangle (243.63,172.62);
\definecolor{fillColor}{RGB}{145,157,54}

\path[fill=fillColor] (234.93,172.62) rectangle (243.63,181.31);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (234.93,190.01) rectangle (243.63,198.70);

\path[fill=fillColor] (234.93,181.31) rectangle (243.63,190.01);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (234.93,198.70) rectangle (243.63,207.40);
\definecolor{fillColor}{RGB}{65,155,72}

\path[fill=fillColor] (234.93,207.40) rectangle (243.63,216.10);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (234.93,224.79) rectangle (243.63,233.49);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (234.93,216.10) rectangle (243.63,224.79);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (234.93,233.49) rectangle (243.63,242.18);

\path[fill=fillColor] (234.93,242.18) rectangle (243.63,250.88);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (234.93,259.58) rectangle (243.63,268.27);
\definecolor{fillColor}{RGB}{28,116,87}

\path[fill=fillColor] (234.93,250.88) rectangle (243.63,259.58);
\definecolor{fillColor}{RGB}{145,157,54}

\path[fill=fillColor] (234.93,268.27) rectangle (243.63,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (234.93,276.97) rectangle (243.63,285.66);
\definecolor{fillColor}{RGB}{15,109,89}

\path[fill=fillColor] (234.93,285.66) rectangle (243.63,294.36);
\definecolor{fillColor}{RGB}{231,145,18}

\path[fill=fillColor] (234.93,294.36) rectangle (243.63,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (234.93,303.06) rectangle (243.63,311.75);
\definecolor{fillColor}{RGB}{31,118,87}

\path[fill=fillColor] (243.63,163.92) rectangle (252.32,172.62);
\definecolor{fillColor}{RGB}{28,116,87}

\path[fill=fillColor] (243.63,172.62) rectangle (252.32,181.31);

\path[fill=fillColor] (243.63,190.01) rectangle (252.32,198.70);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (243.63,181.31) rectangle (252.32,190.01);
\definecolor{fillColor}{RGB}{56,143,77}

\path[fill=fillColor] (243.63,198.70) rectangle (252.32,207.40);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (243.63,207.40) rectangle (252.32,216.10);
\definecolor{fillColor}{RGB}{15,109,89}

\path[fill=fillColor] (243.63,224.79) rectangle (252.32,233.49);

\path[fill=fillColor] (243.63,216.10) rectangle (252.32,224.79);
\definecolor{fillColor}{RGB}{31,118,87}

\path[fill=fillColor] (243.63,233.49) rectangle (252.32,242.18);
\definecolor{fillColor}{RGB}{62,151,74}

\path[fill=fillColor] (243.63,242.18) rectangle (252.32,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (243.63,259.58) rectangle (252.32,268.27);
\definecolor{fillColor}{RGB}{15,109,89}

\path[fill=fillColor] (243.63,250.88) rectangle (252.32,259.58);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (243.63,268.27) rectangle (252.32,276.97);

\path[fill=fillColor] (243.63,276.97) rectangle (252.32,285.66);

\path[fill=fillColor] (243.63,285.66) rectangle (252.32,294.36);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (243.63,294.36) rectangle (252.32,303.06);
\definecolor{fillColor}{RGB}{31,118,87}

\path[fill=fillColor] (243.63,303.06) rectangle (252.32,311.75);
\definecolor{fillColor}{RGB}{84,159,68}

\path[fill=fillColor] (252.32,163.92) rectangle (261.02,172.62);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,172.62) rectangle (261.02,181.31);

\path[fill=fillColor] (252.32,190.01) rectangle (261.02,198.70);

\path[fill=fillColor] (252.32,181.31) rectangle (261.02,190.01);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (252.32,198.70) rectangle (261.02,207.40);
\definecolor{fillColor}{RGB}{15,109,89}

\path[fill=fillColor] (252.32,207.40) rectangle (261.02,216.10);
\definecolor{fillColor}{RGB}{55,143,78}

\path[fill=fillColor] (252.32,224.79) rectangle (261.02,233.49);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,216.10) rectangle (261.02,224.79);
\definecolor{fillColor}{RGB}{49,135,81}

\path[fill=fillColor] (252.32,233.49) rectangle (261.02,242.18);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,242.18) rectangle (261.02,250.88);

\path[fill=fillColor] (252.32,259.58) rectangle (261.02,268.27);

\path[fill=fillColor] (252.32,250.88) rectangle (261.02,259.58);

\path[fill=fillColor] (252.32,268.27) rectangle (261.02,276.97);

\path[fill=fillColor] (252.32,276.97) rectangle (261.02,285.66);

\path[fill=fillColor] (252.32,285.66) rectangle (261.02,294.36);
\definecolor{fillColor}{RGB}{233,145,60}

\path[fill=fillColor] (252.32,294.36) rectangle (261.02,303.06);
\definecolor{fillColor}{RGB}{61,150,74}

\path[fill=fillColor] (252.32,303.06) rectangle (261.02,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (261.02,163.92) rectangle (269.71,172.62);

\path[fill=fillColor] (261.02,172.62) rectangle (269.71,181.31);

\path[fill=fillColor] (261.02,190.01) rectangle (269.71,198.70);

\path[fill=fillColor] (261.02,181.31) rectangle (269.71,190.01);

\path[fill=fillColor] (261.02,198.70) rectangle (269.71,207.40);

\path[fill=fillColor] (261.02,207.40) rectangle (269.71,216.10);

\path[fill=fillColor] (261.02,224.79) rectangle (269.71,233.49);

\path[fill=fillColor] (261.02,216.10) rectangle (269.71,224.79);

\path[fill=fillColor] (261.02,233.49) rectangle (269.71,242.18);

\path[fill=fillColor] (261.02,242.18) rectangle (269.71,250.88);

\path[fill=fillColor] (261.02,259.58) rectangle (269.71,268.27);

\path[fill=fillColor] (261.02,250.88) rectangle (269.71,259.58);

\path[fill=fillColor] (261.02,268.27) rectangle (269.71,276.97);

\path[fill=fillColor] (261.02,276.97) rectangle (269.71,285.66);

\path[fill=fillColor] (261.02,285.66) rectangle (269.71,294.36);
\definecolor{fillColor}{RGB}{179,154,43}

\path[fill=fillColor] (261.02,294.36) rectangle (269.71,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (261.02,303.06) rectangle (269.71,311.75);
\definecolor{fillColor}{RGB}{51,138,79}

\path[fill=fillColor] (269.71,163.92) rectangle (278.41,172.62);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (269.71,172.62) rectangle (278.41,181.31);
\definecolor{fillColor}{RGB}{51,138,79}

\path[fill=fillColor] (269.71,190.01) rectangle (278.41,198.70);

\path[fill=fillColor] (269.71,181.31) rectangle (278.41,190.01);

\path[fill=fillColor] (269.71,198.70) rectangle (278.41,207.40);
\definecolor{fillColor}{RGB}{232,145,62}

\path[fill=fillColor] (269.71,207.40) rectangle (278.41,216.10);
\definecolor{fillColor}{RGB}{164,155,48}

\path[fill=fillColor] (269.71,224.79) rectangle (278.41,233.49);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (269.71,216.10) rectangle (278.41,224.79);
\definecolor{fillColor}{RGB}{51,138,79}

\path[fill=fillColor] (269.71,233.49) rectangle (278.41,242.18);
\definecolor{fillColor}{RGB}{194,153,121}

\path[fill=fillColor] (269.71,242.18) rectangle (278.41,250.88);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (269.71,259.58) rectangle (278.41,268.27);
\definecolor{fillColor}{RGB}{51,138,79}

\path[fill=fillColor] (269.71,250.88) rectangle (278.41,259.58);
\definecolor{fillColor}{RGB}{194,152,38}

\path[fill=fillColor] (269.71,268.27) rectangle (278.41,276.97);
\definecolor{fillColor}{RGB}{242,142,36}

\path[fill=fillColor] (269.71,276.97) rectangle (278.41,285.66);
\definecolor{fillColor}{RGB}{149,157,53}

\path[fill=fillColor] (269.71,285.66) rectangle (278.41,294.36);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (269.71,294.36) rectangle (278.41,303.06);
\definecolor{fillColor}{RGB}{51,138,79}

\path[fill=fillColor] (269.71,303.06) rectangle (278.41,311.75);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (278.41,163.92) rectangle (287.10,172.62);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (278.41,172.62) rectangle (287.10,181.31);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (278.41,190.01) rectangle (287.10,198.70);

\path[fill=fillColor] (278.41,181.31) rectangle (287.10,190.01);
\definecolor{fillColor}{RGB}{165,155,48}

\path[fill=fillColor] (278.41,198.70) rectangle (287.10,207.40);
\definecolor{fillColor}{RGB}{231,145,64}

\path[fill=fillColor] (278.41,207.40) rectangle (287.10,216.10);
\definecolor{fillColor}{RGB}{230,145,18}

\path[fill=fillColor] (278.41,224.79) rectangle (287.10,233.49);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (278.41,216.10) rectangle (287.10,224.79);
\definecolor{fillColor}{RGB}{138,157,56}

\path[fill=fillColor] (278.41,233.49) rectangle (287.10,242.18);
\definecolor{fillColor}{RGB}{102,159,64}

\path[fill=fillColor] (278.41,242.18) rectangle (287.10,250.88);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (278.41,259.58) rectangle (287.10,268.27);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (278.41,250.88) rectangle (287.10,259.58);

\path[fill=fillColor] (278.41,268.27) rectangle (287.10,276.97);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (278.41,276.97) rectangle (287.10,285.66);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (278.41,285.66) rectangle (287.10,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (278.41,294.36) rectangle (287.10,303.06);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (278.41,303.06) rectangle (287.10,311.75);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (287.10,163.92) rectangle (295.80,172.62);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (287.10,172.62) rectangle (295.80,181.31);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (287.10,190.01) rectangle (295.80,198.70);

\path[fill=fillColor] (287.10,181.31) rectangle (295.80,190.01);

\path[fill=fillColor] (287.10,198.70) rectangle (295.80,207.40);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (287.10,207.40) rectangle (295.80,216.10);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (287.10,224.79) rectangle (295.80,233.49);

\path[fill=fillColor] (287.10,216.10) rectangle (295.80,224.79);

\path[fill=fillColor] (287.10,233.49) rectangle (295.80,242.18);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,242.18) rectangle (295.80,250.88);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (287.10,259.58) rectangle (295.80,268.27);

\path[fill=fillColor] (287.10,250.88) rectangle (295.80,259.58);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (287.10,268.27) rectangle (295.80,276.97);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (287.10,276.97) rectangle (295.80,285.66);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (287.10,285.66) rectangle (295.80,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (287.10,294.36) rectangle (295.80,303.06);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (287.10,303.06) rectangle (295.80,311.75);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (295.80,163.92) rectangle (304.50,172.62);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (295.80,172.62) rectangle (304.50,181.31);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (295.80,190.01) rectangle (304.50,198.70);

\path[fill=fillColor] (295.80,181.31) rectangle (304.50,190.01);
\definecolor{fillColor}{RGB}{216,148,27}

\path[fill=fillColor] (295.80,198.70) rectangle (304.50,207.40);
\definecolor{fillColor}{RGB}{215,149,92}

\path[fill=fillColor] (295.80,207.40) rectangle (304.50,216.10);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (295.80,224.79) rectangle (304.50,233.49);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (295.80,216.10) rectangle (304.50,224.79);
\definecolor{fillColor}{RGB}{216,148,27}

\path[fill=fillColor] (295.80,233.49) rectangle (304.50,242.18);
\definecolor{fillColor}{RGB}{231,145,18}

\path[fill=fillColor] (295.80,242.18) rectangle (304.50,250.88);
\definecolor{fillColor}{RGB}{231,146,64}

\path[fill=fillColor] (295.80,259.58) rectangle (304.50,268.27);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (295.80,250.88) rectangle (304.50,259.58);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (295.80,268.27) rectangle (304.50,276.97);
\definecolor{fillColor}{RGB}{216,149,90}

\path[fill=fillColor] (295.80,276.97) rectangle (304.50,285.66);
\definecolor{fillColor}{RGB}{223,147,79}

\path[fill=fillColor] (295.80,285.66) rectangle (304.50,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (295.80,294.36) rectangle (304.50,303.06);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (295.80,303.06) rectangle (304.50,311.75);
\definecolor{fillColor}{RGB}{53,140,79}

\path[fill=fillColor] (304.50,163.92) rectangle (313.19,172.62);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (304.50,172.62) rectangle (313.19,181.31);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (304.50,190.01) rectangle (313.19,198.70);
\definecolor{fillColor}{RGB}{239,143,46}

\path[fill=fillColor] (304.50,181.31) rectangle (313.19,190.01);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (304.50,198.70) rectangle (313.19,207.40);
\definecolor{fillColor}{RGB}{229,145,19}

\path[fill=fillColor] (304.50,207.40) rectangle (313.19,216.10);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (304.50,224.79) rectangle (313.19,233.49);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (304.50,216.10) rectangle (313.19,224.79);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (304.50,233.49) rectangle (313.19,242.18);
\definecolor{fillColor}{RGB}{112,158,62}

\path[fill=fillColor] (304.50,242.18) rectangle (313.19,250.88);
\definecolor{fillColor}{RGB}{230,145,18}

\path[fill=fillColor] (304.50,259.58) rectangle (313.19,268.27);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (304.50,250.88) rectangle (313.19,259.58);

\path[fill=fillColor] (304.50,268.27) rectangle (313.19,276.97);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (304.50,276.97) rectangle (313.19,285.66);
\definecolor{fillColor}{RGB}{200,152,112}

\path[fill=fillColor] (304.50,285.66) rectangle (313.19,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (304.50,294.36) rectangle (313.19,303.06);
\definecolor{fillColor}{RGB}{53,140,79}

\path[fill=fillColor] (304.50,303.06) rectangle (313.19,311.75);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (313.19,163.92) rectangle (321.89,172.62);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (313.19,172.62) rectangle (321.89,181.31);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (313.19,190.01) rectangle (321.89,198.70);

\path[fill=fillColor] (313.19,181.31) rectangle (321.89,190.01);

\path[fill=fillColor] (313.19,198.70) rectangle (321.89,207.40);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (313.19,207.40) rectangle (321.89,216.10);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (313.19,224.79) rectangle (321.89,233.49);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (313.19,216.10) rectangle (321.89,224.79);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (313.19,233.49) rectangle (321.89,242.18);
\definecolor{fillColor}{RGB}{198,153,116}

\path[fill=fillColor] (313.19,242.18) rectangle (321.89,250.88);
\definecolor{fillColor}{RGB}{224,147,23}

\path[fill=fillColor] (313.19,259.58) rectangle (321.89,268.27);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (313.19,250.88) rectangle (321.89,259.58);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (313.19,268.27) rectangle (321.89,276.97);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (313.19,276.97) rectangle (321.89,285.66);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (313.19,285.66) rectangle (321.89,294.36);
\definecolor{fillColor}{RGB}{28,116,87}

\path[fill=fillColor] (313.19,294.36) rectangle (321.89,303.06);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (313.19,303.06) rectangle (321.89,311.75);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (321.89,163.92) rectangle (330.58,172.62);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (321.89,172.62) rectangle (330.58,181.31);

\path[fill=fillColor] (321.89,190.01) rectangle (330.58,198.70);

\path[fill=fillColor] (321.89,181.31) rectangle (330.58,190.01);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (321.89,198.70) rectangle (330.58,207.40);
\definecolor{fillColor}{RGB}{246,141,25}

\path[fill=fillColor] (321.89,207.40) rectangle (330.58,216.10);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (321.89,224.79) rectangle (330.58,233.49);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (321.89,216.10) rectangle (330.58,224.79);

\path[fill=fillColor] (321.89,233.49) rectangle (330.58,242.18);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (321.89,242.18) rectangle (330.58,250.88);
\definecolor{fillColor}{RGB}{230,145,19}

\path[fill=fillColor] (321.89,259.58) rectangle (330.58,268.27);

\path[fill=fillColor] (321.89,250.88) rectangle (330.58,259.58);
\definecolor{fillColor}{RGB}{197,151,36}

\path[fill=fillColor] (321.89,268.27) rectangle (330.58,276.97);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (321.89,276.97) rectangle (330.58,285.66);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (321.89,285.66) rectangle (330.58,294.36);
\definecolor{fillColor}{RGB}{243,142,7}

\path[fill=fillColor] (321.89,294.36) rectangle (330.58,303.06);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (321.89,303.06) rectangle (330.58,311.75);
\definecolor{fillColor}{RGB}{214,149,28}

\path[fill=fillColor] (330.58,163.92) rectangle (339.28,172.62);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (330.58,172.62) rectangle (339.28,181.31);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (330.58,190.01) rectangle (339.28,198.70);

\path[fill=fillColor] (330.58,181.31) rectangle (339.28,190.01);
\definecolor{fillColor}{RGB}{241,142,9}

\path[fill=fillColor] (330.58,198.70) rectangle (339.28,207.40);
\definecolor{fillColor}{RGB}{175,156,142}

\path[fill=fillColor] (330.58,207.40) rectangle (339.28,216.10);
\definecolor{fillColor}{RGB}{223,147,23}

\path[fill=fillColor] (330.58,224.79) rectangle (339.28,233.49);
\definecolor{fillColor}{RGB}{242,142,36}

\path[fill=fillColor] (330.58,216.10) rectangle (339.28,224.79);
\definecolor{fillColor}{RGB}{241,142,9}

\path[fill=fillColor] (330.58,233.49) rectangle (339.28,242.18);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (330.58,242.18) rectangle (339.28,250.88);
\definecolor{fillColor}{RGB}{180,154,43}

\path[fill=fillColor] (330.58,259.58) rectangle (339.28,268.27);
\definecolor{fillColor}{RGB}{242,142,36}

\path[fill=fillColor] (330.58,250.88) rectangle (339.28,259.58);
\definecolor{fillColor}{RGB}{204,151,107}

\path[fill=fillColor] (330.58,268.27) rectangle (339.28,276.97);
\definecolor{fillColor}{RGB}{86,159,67}

\path[fill=fillColor] (330.58,276.97) rectangle (339.28,285.66);
\definecolor{fillColor}{RGB}{208,150,31}

\path[fill=fillColor] (330.58,285.66) rectangle (339.28,294.36);
\definecolor{fillColor}{RGB}{116,158,61}

\path[fill=fillColor] (330.58,294.36) rectangle (339.28,303.06);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (330.58,303.06) rectangle (339.28,311.75);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,288.58) -- (136.35,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,291.44) -- (136.35,288.58);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (143.62,168.27) circle (  1.43);

\path[fill=fillColor] (143.62,176.97) circle (  1.43);

\path[fill=fillColor] (143.62,194.36) circle (  1.43);

\path[fill=fillColor] (143.62,185.66) circle (  1.43);

\path[fill=fillColor] (143.62,203.05) circle (  1.43);

\path[fill=fillColor] (143.62,211.75) circle (  1.43);

\path[fill=fillColor] (143.62,229.14) circle (  1.43);

\path[fill=fillColor] (143.62,220.44) circle (  1.43);

\path[fill=fillColor] (143.62,237.84) circle (  1.43);

\path[fill=fillColor] (143.62,246.53) circle (  1.43);

\path[fill=fillColor] (143.62,263.92) circle (  1.43);

\path[fill=fillColor] (143.62,255.23) circle (  1.43);

\path[fill=fillColor] (143.62,272.62) circle (  1.43);

\path[fill=fillColor] (143.62,281.32) circle (  1.43);

\path[fill=fillColor] (143.62,290.01) circle (  1.43);

\path[fill=fillColor] (143.62,307.40) circle (  1.43);

\path[fill=fillColor] (152.32,168.27) circle (  1.43);

\path[fill=fillColor] (152.32,176.97) circle (  1.43);

\path[fill=fillColor] (152.32,194.36) circle (  1.43);

\path[fill=fillColor] (152.32,185.66) circle (  1.43);

\path[fill=fillColor] (152.32,205.27) --
	(154.24,201.94) --
	(150.40,201.94) --
	cycle;

\path[fill=fillColor] (152.32,211.75) circle (  1.43);

\path[fill=fillColor] (152.32,229.14) circle (  1.43);

\path[fill=fillColor] (152.32,220.44) circle (  1.43);

\path[fill=fillColor] (152.32,237.84) circle (  1.43);

\path[fill=fillColor] (152.32,248.75) --
	(154.24,245.42) --
	(150.40,245.42) --
	cycle;

\path[fill=fillColor] (152.32,263.92) circle (  1.43);

\path[fill=fillColor] (152.32,255.23) circle (  1.43);

\path[fill=fillColor] (152.32,272.62) circle (  1.43);

\path[fill=fillColor] (152.32,281.32) circle (  1.43);

\path[fill=fillColor] (152.32,290.01) circle (  1.43);

\path[fill=fillColor] (152.32,307.40) circle (  1.43);

\path[fill=fillColor] (161.01,170.49) --
	(162.94,167.16) --
	(159.09,167.16) --
	cycle;

\path[fill=fillColor] (161.01,176.97) circle (  1.43);

\path[fill=fillColor] (161.01,194.36) circle (  1.43);

\path[fill=fillColor] (161.01,185.66) circle (  1.43);

\path[fill=fillColor] (161.01,203.05) circle (  1.43);

\path[fill=fillColor] (161.01,213.97) --
	(162.94,210.64) --
	(159.09,210.64) --
	cycle;

\path[fill=fillColor] (161.01,229.14) circle (  1.43);

\path[fill=fillColor] (161.01,220.44) circle (  1.43);

\path[fill=fillColor] (161.01,237.84) circle (  1.43);

\path[fill=fillColor] (161.01,248.75) --
	(162.94,245.42) --
	(159.09,245.42) --
	cycle;

\path[fill=fillColor] (161.01,263.92) circle (  1.43);

\path[fill=fillColor] (161.01,255.23) circle (  1.43);

\path[fill=fillColor] (161.01,274.84) --
	(162.94,271.51) --
	(159.09,271.51) --
	cycle;

\path[fill=fillColor] (161.01,281.32) circle (  1.43);

\path[fill=fillColor] (161.01,290.01) circle (  1.43);

\path[fill=fillColor] (161.01,309.62) --
	(162.94,306.29) --
	(159.09,306.29) --
	cycle;

\path[fill=fillColor] (169.71,170.49) --
	(171.63,167.16) --
	(167.79,167.16) --
	cycle;

\path[fill=fillColor] (169.71,179.18) --
	(171.63,175.86) --
	(167.79,175.86) --
	cycle;

\path[fill=fillColor] (169.71,196.58) --
	(171.63,193.25) --
	(167.79,193.25) --
	cycle;

\path[fill=fillColor] (169.71,187.88) --
	(171.63,184.55) --
	(167.79,184.55) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,201.63) -- (171.14,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,204.48) -- (171.14,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,210.32) -- (171.14,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,213.18) -- (171.14,210.32);

\path[fill=fillColor] (169.71,231.36) --
	(171.63,228.03) --
	(167.79,228.03) --
	cycle;

\path[fill=fillColor] (169.71,222.66) --
	(171.63,219.34) --
	(167.79,219.34) --
	cycle;

\path[fill=fillColor] (169.71,240.05) --
	(171.63,236.73) --
	(167.79,236.73) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,245.11) -- (171.14,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,247.96) -- (171.14,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,262.50) -- (171.14,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,265.35) -- (171.14,262.50);

\path[fill=fillColor] (169.71,257.45) --
	(171.63,254.12) --
	(167.79,254.12) --
	cycle;

\path[fill=fillColor] (169.71,274.84) --
	(171.63,271.51) --
	(167.79,271.51) --
	cycle;

\path[fill=fillColor] (169.71,281.32) circle (  1.43);

\path[fill=fillColor] (169.71,290.01) circle (  1.43);

\path[fill=fillColor] (169.71,309.62) --
	(171.63,306.29) --
	(167.79,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,166.84) -- (179.83,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,169.70) -- (179.83,166.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,192.93) -- (179.83,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,195.78) -- (179.83,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,184.23) -- (179.83,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,187.09) -- (179.83,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,210.32) -- (179.83,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,213.18) -- (179.83,210.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,219.02) -- (179.83,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,221.87) -- (179.83,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,245.11) -- (179.83,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,247.96) -- (179.83,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,253.80) -- (179.83,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,256.65) -- (179.83,253.80);

\path[fill=fillColor] (178.41,283.53) --
	(180.33,280.21) --
	(176.48,280.21) --
	cycle;

\path[fill=fillColor] (178.41,292.23) --
	(180.33,288.90) --
	(176.48,288.90) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,305.98) -- (179.83,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,308.83) -- (179.83,305.98);

\path[fill=fillColor] (187.10,168.27) circle (  1.43);

\path[fill=fillColor] (187.10,196.58) --
	(189.02,193.25) --
	(185.18,193.25) --
	cycle;

\path[fill=fillColor] (187.10,187.88) --
	(189.02,184.55) --
	(185.18,184.55) --
	cycle;

\path[fill=fillColor] (187.10,203.05) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,210.32) -- (188.53,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,213.18) -- (188.53,210.32);

\path[fill=fillColor] (187.10,231.36) --
	(189.02,228.03) --
	(185.18,228.03) --
	cycle;

\path[fill=fillColor] (187.10,222.66) --
	(189.02,219.34) --
	(185.18,219.34) --
	cycle;

\path[fill=fillColor] (187.10,237.84) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,245.11) -- (188.53,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,247.96) -- (188.53,245.11);

\path[fill=fillColor] (187.10,266.14) --
	(189.02,262.81) --
	(185.18,262.81) --
	cycle;

\path[fill=fillColor] (187.10,257.45) --
	(189.02,254.12) --
	(185.18,254.12) --
	cycle;

\path[fill=fillColor] (187.10,283.53) --
	(189.02,280.21) --
	(185.18,280.21) --
	cycle;

\path[fill=fillColor] (187.10,292.23) --
	(189.02,288.90) --
	(185.18,288.90) --
	cycle;

\path[fill=fillColor] (187.10,307.40) circle (  1.43);

\path[fill=fillColor] (204.49,300.93) --
	(206.42,297.60) --
	(202.57,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (211.76,297.28) -- (214.62,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (211.76,300.13) -- (214.62,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,297.28) -- (232.01,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,300.13) -- (232.01,297.28);

\path[fill=fillColor] (239.28,170.49) --
	(241.20,167.16) --
	(237.36,167.16) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,192.93) -- (240.70,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,195.78) -- (240.70,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,184.23) -- (240.70,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,187.09) -- (240.70,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,210.32) -- (240.70,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,213.18) -- (240.70,210.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,219.02) -- (240.70,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,221.87) -- (240.70,219.02);

\path[fill=fillColor] (239.28,257.45) --
	(241.20,254.12) --
	(237.36,254.12) --
	cycle;

\path[fill=fillColor] (239.28,283.53) --
	(241.20,280.21) --
	(237.36,280.21) --
	cycle;

\path[fill=fillColor] (239.28,292.23) --
	(241.20,288.90) --
	(237.36,288.90) --
	cycle;

\path[fill=fillColor] (239.28,309.62) --
	(241.20,306.29) --
	(237.36,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,166.84) -- (249.40,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,169.70) -- (249.40,166.84);

\path[fill=fillColor] (247.97,179.18) --
	(249.89,175.86) --
	(246.05,175.86) --
	cycle;

\path[fill=fillColor] (247.97,196.58) --
	(249.89,193.25) --
	(246.05,193.25) --
	cycle;

\path[fill=fillColor] (247.97,187.88) --
	(249.89,184.55) --
	(246.05,184.55) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,201.63) -- (249.40,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,204.48) -- (249.40,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,210.32) -- (249.40,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,213.18) -- (249.40,210.32);

\path[fill=fillColor] (247.97,231.36) --
	(249.89,228.03) --
	(246.05,228.03) --
	cycle;

\path[fill=fillColor] (247.97,222.66) --
	(249.89,219.34) --
	(246.05,219.34) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,236.41) -- (249.40,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,239.26) -- (249.40,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,245.11) -- (249.40,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,247.96) -- (249.40,245.11);

\path[fill=fillColor] (247.97,266.14) --
	(249.89,262.81) --
	(246.05,262.81) --
	cycle;

\path[fill=fillColor] (247.97,257.45) --
	(249.89,254.12) --
	(246.05,254.12) --
	cycle;

\path[fill=fillColor] (247.97,274.84) --
	(249.89,271.51) --
	(246.05,271.51) --
	cycle;

\path[fill=fillColor] (247.97,281.32) circle (  1.43);

\path[fill=fillColor] (247.97,292.23) --
	(249.89,288.90) --
	(246.05,288.90) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,305.98) -- (249.40,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,308.83) -- (249.40,305.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,166.84) -- (258.10,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,169.70) -- (258.10,166.84);

\path[fill=fillColor] (256.67,179.18) --
	(258.59,175.86) --
	(254.75,175.86) --
	cycle;

\path[fill=fillColor] (256.67,196.58) --
	(258.59,193.25) --
	(254.75,193.25) --
	cycle;

\path[fill=fillColor] (256.67,187.88) --
	(258.59,184.55) --
	(254.75,184.55) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,201.63) -- (258.10,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,204.48) -- (258.10,201.63);

\path[fill=fillColor] (256.67,213.97) --
	(258.59,210.64) --
	(254.75,210.64) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,227.71) -- (258.10,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,230.57) -- (258.10,227.71);

\path[fill=fillColor] (256.67,222.66) --
	(258.59,219.34) --
	(254.75,219.34) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,236.41) -- (258.10,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,239.26) -- (258.10,236.41);

\path[fill=fillColor] (256.67,246.53) circle (  1.43);

\path[fill=fillColor] (256.67,266.14) --
	(258.59,262.81) --
	(254.75,262.81) --
	cycle;

\path[fill=fillColor] (256.67,257.45) --
	(258.59,254.12) --
	(254.75,254.12) --
	cycle;

\path[fill=fillColor] (256.67,272.62) circle (  1.43);

\path[fill=fillColor] (256.67,281.32) circle (  1.43);

\path[fill=fillColor] (256.67,290.01) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,305.98) -- (258.10,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,308.83) -- (258.10,305.98);

\path[fill=fillColor] (265.36,170.49) --
	(267.29,167.16) --
	(263.44,167.16) --
	cycle;

\path[fill=fillColor] (265.36,179.18) --
	(267.29,175.86) --
	(263.44,175.86) --
	cycle;

\path[fill=fillColor] (265.36,194.36) circle (  1.43);

\path[fill=fillColor] (265.36,185.66) circle (  1.43);

\path[fill=fillColor] (265.36,205.27) --
	(267.29,201.94) --
	(263.44,201.94) --
	cycle;

\path[fill=fillColor] (265.36,211.75) circle (  1.43);

\path[fill=fillColor] (265.36,231.36) --
	(267.29,228.03) --
	(263.44,228.03) --
	cycle;

\path[fill=fillColor] (265.36,220.44) circle (  1.43);

\path[fill=fillColor] (265.36,240.05) --
	(267.29,236.73) --
	(263.44,236.73) --
	cycle;

\path[fill=fillColor] (265.36,248.75) --
	(267.29,245.42) --
	(263.44,245.42) --
	cycle;

\path[fill=fillColor] (265.36,263.92) circle (  1.43);

\path[fill=fillColor] (265.36,255.23) circle (  1.43);

\path[fill=fillColor] (265.36,272.62) circle (  1.43);

\path[fill=fillColor] (265.36,283.53) --
	(267.29,280.21) --
	(263.44,280.21) --
	cycle;

\path[fill=fillColor] (265.36,290.01) circle (  1.43);

\path[fill=fillColor] (265.36,309.62) --
	(267.29,306.29) --
	(263.44,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,166.84) -- (275.49,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,169.70) -- (275.49,166.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,192.93) -- (275.49,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,195.78) -- (275.49,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,184.23) -- (275.49,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,187.09) -- (275.49,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,201.63) -- (275.49,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,204.48) -- (275.49,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,219.02) -- (275.49,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,221.87) -- (275.49,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,236.41) -- (275.49,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,239.26) -- (275.49,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,262.50) -- (275.49,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,265.35) -- (275.49,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,253.80) -- (275.49,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,256.65) -- (275.49,253.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,305.98) -- (275.49,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,308.83) -- (275.49,305.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,245.11) -- (284.18,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,247.96) -- (284.18,245.11);

\path[fill=fillColor] (282.76,300.93) --
	(284.68,297.60) --
	(280.84,297.60) --
	cycle;

\path[fill=fillColor] (291.45,300.93) --
	(293.37,297.60) --
	(289.53,297.60) --
	cycle;

\path[fill=fillColor] (300.15,298.71) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,166.84) -- (310.27,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,169.70) -- (310.27,166.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,245.11) -- (310.27,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,247.96) -- (310.27,245.11);

\path[fill=fillColor] (308.84,300.93) --
	(310.77,297.60) --
	(306.92,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,305.98) -- (310.27,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,308.83) -- (310.27,305.98);

\path[fill=fillColor] (317.54,300.93) --
	(319.46,297.60) --
	(315.62,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (324.81,288.58) -- (327.66,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (324.81,291.44) -- (327.66,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,279.89) -- (336.36,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,282.74) -- (336.36,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,297.28) -- (336.36,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,300.13) -- (336.36,297.28);
\end{scope}
\begin{scope}
\path[clip] (345.65,318.12) rectangle (556.09,467.69);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,323.34) --
	(556.09,323.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,332.03) --
	(556.09,332.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,340.73) --
	(556.09,340.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,349.43) --
	(556.09,349.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,358.12) --
	(556.09,358.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,366.82) --
	(556.09,366.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,375.51) --
	(556.09,375.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,384.21) --
	(556.09,384.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,392.90) --
	(556.09,392.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,401.60) --
	(556.09,401.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,410.30) --
	(556.09,410.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,418.99) --
	(556.09,418.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,427.69) --
	(556.09,427.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,436.38) --
	(556.09,436.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,445.08) --
	(556.09,445.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,453.78) --
	(556.09,453.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,462.47) --
	(556.09,462.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.87,318.12) --
	(350.87,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (359.56,318.12) --
	(359.56,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.26,318.12) --
	(368.26,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (376.95,318.12) --
	(376.95,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (385.65,318.12) --
	(385.65,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (394.35,318.12) --
	(394.35,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (403.04,318.12) --
	(403.04,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (411.74,318.12) --
	(411.74,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (420.43,318.12) --
	(420.43,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (429.13,318.12) --
	(429.13,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (437.83,318.12) --
	(437.83,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (446.52,318.12) --
	(446.52,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (455.22,318.12) --
	(455.22,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (463.91,318.12) --
	(463.91,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (472.61,318.12) --
	(472.61,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (481.30,318.12) --
	(481.30,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (490.00,318.12) --
	(490.00,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.70,318.12) --
	(498.70,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (507.39,318.12) --
	(507.39,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (516.09,318.12) --
	(516.09,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (524.78,318.12) --
	(524.78,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (533.48,318.12) --
	(533.48,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (542.18,318.12) --
	(542.18,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (550.87,318.12) --
	(550.87,467.69);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (346.52,318.99) rectangle (355.21,327.69);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (346.52,327.69) rectangle (355.21,336.38);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (346.52,345.08) rectangle (355.21,353.77);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (346.52,336.38) rectangle (355.21,345.08);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (346.52,353.77) rectangle (355.21,362.47);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (346.52,362.47) rectangle (355.21,371.17);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (346.52,379.86) rectangle (355.21,388.56);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (346.52,371.17) rectangle (355.21,379.86);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (346.52,388.56) rectangle (355.21,397.25);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (346.52,397.25) rectangle (355.21,405.95);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (346.52,414.64) rectangle (355.21,423.34);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (346.52,405.95) rectangle (355.21,414.64);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (346.52,423.34) rectangle (355.21,432.04);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (346.52,432.04) rectangle (355.21,440.73);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (346.52,440.73) rectangle (355.21,449.43);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (346.52,449.43) rectangle (355.21,458.12);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (346.52,458.12) rectangle (355.21,466.82);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (355.21,318.99) rectangle (363.91,327.69);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (355.21,327.69) rectangle (363.91,336.38);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (355.21,345.08) rectangle (363.91,353.77);

\path[fill=fillColor] (355.21,336.38) rectangle (363.91,345.08);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (355.21,353.77) rectangle (363.91,362.47);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (355.21,362.47) rectangle (363.91,371.17);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (355.21,379.86) rectangle (363.91,388.56);

\path[fill=fillColor] (355.21,371.17) rectangle (363.91,379.86);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (355.21,388.56) rectangle (363.91,397.25);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (355.21,397.25) rectangle (363.91,405.95);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (355.21,414.64) rectangle (363.91,423.34);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (355.21,405.95) rectangle (363.91,414.64);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (355.21,423.34) rectangle (363.91,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (355.21,432.04) rectangle (363.91,440.73);

\path[fill=fillColor] (355.21,440.73) rectangle (363.91,449.43);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (355.21,449.43) rectangle (363.91,458.12);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (355.21,458.12) rectangle (363.91,466.82);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (363.91,318.99) rectangle (372.61,327.69);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (363.91,327.69) rectangle (372.61,336.38);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (363.91,345.08) rectangle (372.61,353.77);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (363.91,336.38) rectangle (372.61,345.08);
\definecolor{fillColor}{RGB}{36,122,85}

\path[fill=fillColor] (363.91,353.77) rectangle (372.61,362.47);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,362.47) rectangle (372.61,371.17);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (363.91,379.86) rectangle (372.61,388.56);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (363.91,371.17) rectangle (372.61,379.86);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (363.91,388.56) rectangle (372.61,397.25);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (363.91,397.25) rectangle (372.61,405.95);

\path[fill=fillColor] (363.91,414.64) rectangle (372.61,423.34);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (363.91,405.95) rectangle (372.61,414.64);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (363.91,423.34) rectangle (372.61,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,432.04) rectangle (372.61,440.73);

\path[fill=fillColor] (363.91,440.73) rectangle (372.61,449.43);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (363.91,449.43) rectangle (372.61,458.12);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (363.91,458.12) rectangle (372.61,466.82);
\definecolor{fillColor}{RGB}{24,114,88}

\path[fill=fillColor] (372.61,318.99) rectangle (381.30,327.69);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (372.61,327.69) rectangle (381.30,336.38);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (372.61,345.08) rectangle (381.30,353.77);

\path[fill=fillColor] (372.61,336.38) rectangle (381.30,345.08);

\path[fill=fillColor] (372.61,353.77) rectangle (381.30,362.47);

\path[fill=fillColor] (372.61,362.47) rectangle (381.30,371.17);

\path[fill=fillColor] (372.61,379.86) rectangle (381.30,388.56);

\path[fill=fillColor] (372.61,371.17) rectangle (381.30,379.86);

\path[fill=fillColor] (372.61,388.56) rectangle (381.30,397.25);

\path[fill=fillColor] (372.61,397.25) rectangle (381.30,405.95);

\path[fill=fillColor] (372.61,414.64) rectangle (381.30,423.34);

\path[fill=fillColor] (372.61,405.95) rectangle (381.30,414.64);

\path[fill=fillColor] (372.61,423.34) rectangle (381.30,432.04);

\path[fill=fillColor] (372.61,432.04) rectangle (381.30,440.73);

\path[fill=fillColor] (372.61,440.73) rectangle (381.30,449.43);

\path[fill=fillColor] (372.61,449.43) rectangle (381.30,458.12);
\definecolor{fillColor}{RGB}{24,114,88}

\path[fill=fillColor] (372.61,458.12) rectangle (381.30,466.82);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (381.30,318.99) rectangle (390.00,327.69);

\path[fill=fillColor] (381.30,327.69) rectangle (390.00,336.38);

\path[fill=fillColor] (381.30,345.08) rectangle (390.00,353.77);

\path[fill=fillColor] (381.30,336.38) rectangle (390.00,345.08);

\path[fill=fillColor] (381.30,353.77) rectangle (390.00,362.47);

\path[fill=fillColor] (381.30,362.47) rectangle (390.00,371.17);

\path[fill=fillColor] (381.30,379.86) rectangle (390.00,388.56);

\path[fill=fillColor] (381.30,371.17) rectangle (390.00,379.86);

\path[fill=fillColor] (381.30,388.56) rectangle (390.00,397.25);

\path[fill=fillColor] (381.30,397.25) rectangle (390.00,405.95);

\path[fill=fillColor] (381.30,414.64) rectangle (390.00,423.34);

\path[fill=fillColor] (381.30,405.95) rectangle (390.00,414.64);

\path[fill=fillColor] (381.30,423.34) rectangle (390.00,432.04);

\path[fill=fillColor] (381.30,432.04) rectangle (390.00,440.73);

\path[fill=fillColor] (381.30,440.73) rectangle (390.00,449.43);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (381.30,449.43) rectangle (390.00,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (381.30,458.12) rectangle (390.00,466.82);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (390.00,318.99) rectangle (398.69,327.69);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (390.00,327.69) rectangle (398.69,336.38);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (390.00,345.08) rectangle (398.69,353.77);

\path[fill=fillColor] (390.00,336.38) rectangle (398.69,345.08);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (390.00,353.77) rectangle (398.69,362.47);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (390.00,362.47) rectangle (398.69,371.17);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (390.00,379.86) rectangle (398.69,388.56);

\path[fill=fillColor] (390.00,371.17) rectangle (398.69,379.86);
\definecolor{fillColor}{RGB}{36,122,85}

\path[fill=fillColor] (390.00,388.56) rectangle (398.69,397.25);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (390.00,397.25) rectangle (398.69,405.95);

\path[fill=fillColor] (390.00,414.64) rectangle (398.69,423.34);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (390.00,405.95) rectangle (398.69,414.64);

\path[fill=fillColor] (390.00,423.34) rectangle (398.69,432.04);

\path[fill=fillColor] (390.00,432.04) rectangle (398.69,440.73);

\path[fill=fillColor] (390.00,440.73) rectangle (398.69,449.43);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (390.00,449.43) rectangle (398.69,458.12);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (390.00,458.12) rectangle (398.69,466.82);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (398.69,318.99) rectangle (407.39,327.69);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (398.69,327.69) rectangle (407.39,336.38);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (398.69,345.08) rectangle (407.39,353.77);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (398.69,336.38) rectangle (407.39,345.08);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (398.69,353.77) rectangle (407.39,362.47);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (398.69,362.47) rectangle (407.39,371.17);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (398.69,379.86) rectangle (407.39,388.56);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (398.69,371.17) rectangle (407.39,379.86);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (398.69,388.56) rectangle (407.39,397.25);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (398.69,397.25) rectangle (407.39,405.95);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (398.69,414.64) rectangle (407.39,423.34);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (398.69,405.95) rectangle (407.39,414.64);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (398.69,423.34) rectangle (407.39,432.04);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (398.69,432.04) rectangle (407.39,440.73);

\path[fill=fillColor] (398.69,440.73) rectangle (407.39,449.43);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (398.69,449.43) rectangle (407.39,458.12);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (398.69,458.12) rectangle (407.39,466.82);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (407.39,318.99) rectangle (416.09,327.69);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (407.39,327.69) rectangle (416.09,336.38);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (407.39,345.08) rectangle (416.09,353.77);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (407.39,336.38) rectangle (416.09,345.08);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (407.39,353.77) rectangle (416.09,362.47);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (407.39,362.47) rectangle (416.09,371.17);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (407.39,379.86) rectangle (416.09,388.56);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (407.39,371.17) rectangle (416.09,379.86);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (407.39,388.56) rectangle (416.09,397.25);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (407.39,397.25) rectangle (416.09,405.95);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (407.39,414.64) rectangle (416.09,423.34);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (407.39,405.95) rectangle (416.09,414.64);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (407.39,423.34) rectangle (416.09,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (407.39,432.04) rectangle (416.09,440.73);

\path[fill=fillColor] (407.39,440.73) rectangle (416.09,449.43);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (407.39,449.43) rectangle (416.09,458.12);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (407.39,458.12) rectangle (416.09,466.82);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (416.09,318.99) rectangle (424.78,327.69);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (416.09,327.69) rectangle (424.78,336.38);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (416.09,345.08) rectangle (424.78,353.77);

\path[fill=fillColor] (416.09,336.38) rectangle (424.78,345.08);

\path[fill=fillColor] (416.09,353.77) rectangle (424.78,362.47);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (416.09,362.47) rectangle (424.78,371.17);

\path[fill=fillColor] (416.09,379.86) rectangle (424.78,388.56);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,371.17) rectangle (424.78,379.86);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (416.09,388.56) rectangle (424.78,397.25);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,397.25) rectangle (424.78,405.95);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (416.09,414.64) rectangle (424.78,423.34);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,405.95) rectangle (424.78,414.64);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (416.09,423.34) rectangle (424.78,432.04);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (416.09,432.04) rectangle (424.78,440.73);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (416.09,440.73) rectangle (424.78,449.43);

\path[fill=fillColor] (416.09,449.43) rectangle (424.78,458.12);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (416.09,458.12) rectangle (424.78,466.82);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (424.78,318.99) rectangle (433.48,327.69);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (424.78,327.69) rectangle (433.48,336.38);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (424.78,345.08) rectangle (433.48,353.77);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (424.78,336.38) rectangle (433.48,345.08);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (424.78,353.77) rectangle (433.48,362.47);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (424.78,362.47) rectangle (433.48,371.17);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (424.78,379.86) rectangle (433.48,388.56);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (424.78,371.17) rectangle (433.48,379.86);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (424.78,388.56) rectangle (433.48,397.25);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (424.78,397.25) rectangle (433.48,405.95);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (424.78,414.64) rectangle (433.48,423.34);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (424.78,405.95) rectangle (433.48,414.64);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (424.78,423.34) rectangle (433.48,432.04);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (424.78,432.04) rectangle (433.48,440.73);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (424.78,440.73) rectangle (433.48,449.43);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (424.78,449.43) rectangle (433.48,458.12);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (424.78,458.12) rectangle (433.48,466.82);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (433.48,318.99) rectangle (442.17,327.69);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (433.48,327.69) rectangle (442.17,336.38);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (433.48,345.08) rectangle (442.17,353.77);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (433.48,336.38) rectangle (442.17,345.08);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (433.48,353.77) rectangle (442.17,362.47);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (433.48,362.47) rectangle (442.17,371.17);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (433.48,379.86) rectangle (442.17,388.56);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (433.48,371.17) rectangle (442.17,379.86);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (433.48,388.56) rectangle (442.17,397.25);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (433.48,397.25) rectangle (442.17,405.95);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (433.48,414.64) rectangle (442.17,423.34);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (433.48,405.95) rectangle (442.17,414.64);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (433.48,423.34) rectangle (442.17,432.04);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (433.48,432.04) rectangle (442.17,440.73);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (433.48,440.73) rectangle (442.17,449.43);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (433.48,449.43) rectangle (442.17,458.12);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (433.48,458.12) rectangle (442.17,466.82);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (442.17,318.99) rectangle (450.87,327.69);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (442.17,327.69) rectangle (450.87,336.38);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (442.17,345.08) rectangle (450.87,353.77);

\path[fill=fillColor] (442.17,336.38) rectangle (450.87,345.08);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (442.17,353.77) rectangle (450.87,362.47);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (442.17,362.47) rectangle (450.87,371.17);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (442.17,379.86) rectangle (450.87,388.56);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (442.17,371.17) rectangle (450.87,379.86);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (442.17,388.56) rectangle (450.87,397.25);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (442.17,397.25) rectangle (450.87,405.95);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (442.17,414.64) rectangle (450.87,423.34);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (442.17,405.95) rectangle (450.87,414.64);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (442.17,423.34) rectangle (450.87,432.04);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (442.17,432.04) rectangle (450.87,440.73);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (442.17,440.73) rectangle (450.87,449.43);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (442.17,449.43) rectangle (450.87,458.12);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (442.17,458.12) rectangle (450.87,466.82);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (450.87,318.99) rectangle (459.56,327.69);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (450.87,327.69) rectangle (459.56,336.38);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (450.87,345.08) rectangle (459.56,353.77);

\path[fill=fillColor] (450.87,336.38) rectangle (459.56,345.08);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (450.87,353.77) rectangle (459.56,362.47);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (450.87,362.47) rectangle (459.56,371.17);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (450.87,379.86) rectangle (459.56,388.56);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (450.87,371.17) rectangle (459.56,379.86);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (450.87,388.56) rectangle (459.56,397.25);

\path[fill=fillColor] (450.87,397.25) rectangle (459.56,405.95);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (450.87,414.64) rectangle (459.56,423.34);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (450.87,405.95) rectangle (459.56,414.64);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (450.87,423.34) rectangle (459.56,432.04);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (450.87,432.04) rectangle (459.56,440.73);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (450.87,440.73) rectangle (459.56,449.43);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (450.87,449.43) rectangle (459.56,458.12);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (450.87,458.12) rectangle (459.56,466.82);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (459.56,318.99) rectangle (468.26,327.69);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (459.56,327.69) rectangle (468.26,336.38);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (459.56,345.08) rectangle (468.26,353.77);

\path[fill=fillColor] (459.56,336.38) rectangle (468.26,345.08);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (459.56,353.77) rectangle (468.26,362.47);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (459.56,362.47) rectangle (468.26,371.17);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (459.56,379.86) rectangle (468.26,388.56);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (459.56,371.17) rectangle (468.26,379.86);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (459.56,388.56) rectangle (468.26,397.25);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (459.56,397.25) rectangle (468.26,405.95);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (459.56,414.64) rectangle (468.26,423.34);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (459.56,405.95) rectangle (468.26,414.64);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (459.56,423.34) rectangle (468.26,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (459.56,432.04) rectangle (468.26,440.73);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (459.56,440.73) rectangle (468.26,449.43);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (459.56,449.43) rectangle (468.26,458.12);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (459.56,458.12) rectangle (468.26,466.82);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (468.26,318.99) rectangle (476.96,327.69);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (468.26,327.69) rectangle (476.96,336.38);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (468.26,345.08) rectangle (476.96,353.77);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (468.26,336.38) rectangle (476.96,345.08);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (468.26,353.77) rectangle (476.96,362.47);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (468.26,362.47) rectangle (476.96,371.17);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (468.26,379.86) rectangle (476.96,388.56);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (468.26,371.17) rectangle (476.96,379.86);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (468.26,388.56) rectangle (476.96,397.25);

\path[fill=fillColor] (468.26,397.25) rectangle (476.96,405.95);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (468.26,414.64) rectangle (476.96,423.34);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (468.26,405.95) rectangle (476.96,414.64);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (468.26,423.34) rectangle (476.96,432.04);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (468.26,432.04) rectangle (476.96,440.73);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (468.26,440.73) rectangle (476.96,449.43);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (468.26,449.43) rectangle (476.96,458.12);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (468.26,458.12) rectangle (476.96,466.82);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (476.96,318.99) rectangle (485.65,327.69);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (476.96,327.69) rectangle (485.65,336.38);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,345.08) rectangle (485.65,353.77);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (476.96,336.38) rectangle (485.65,345.08);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (476.96,353.77) rectangle (485.65,362.47);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (476.96,362.47) rectangle (485.65,371.17);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (476.96,379.86) rectangle (485.65,388.56);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (476.96,371.17) rectangle (485.65,379.86);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (476.96,388.56) rectangle (485.65,397.25);

\path[fill=fillColor] (476.96,397.25) rectangle (485.65,405.95);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,414.64) rectangle (485.65,423.34);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (476.96,405.95) rectangle (485.65,414.64);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (476.96,423.34) rectangle (485.65,432.04);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (476.96,432.04) rectangle (485.65,440.73);

\path[fill=fillColor] (476.96,440.73) rectangle (485.65,449.43);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (476.96,449.43) rectangle (485.65,458.12);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (476.96,458.12) rectangle (485.65,466.82);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (485.65,318.99) rectangle (494.35,327.69);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (485.65,327.69) rectangle (494.35,336.38);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (485.65,345.08) rectangle (494.35,353.77);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (485.65,336.38) rectangle (494.35,345.08);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (485.65,353.77) rectangle (494.35,362.47);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (485.65,362.47) rectangle (494.35,371.17);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (485.65,379.86) rectangle (494.35,388.56);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (485.65,371.17) rectangle (494.35,379.86);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (485.65,388.56) rectangle (494.35,397.25);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (485.65,397.25) rectangle (494.35,405.95);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (485.65,414.64) rectangle (494.35,423.34);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (485.65,405.95) rectangle (494.35,414.64);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (485.65,423.34) rectangle (494.35,432.04);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (485.65,432.04) rectangle (494.35,440.73);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (485.65,440.73) rectangle (494.35,449.43);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (485.65,449.43) rectangle (494.35,458.12);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (485.65,458.12) rectangle (494.35,466.82);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (494.35,318.99) rectangle (503.04,327.69);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,327.69) rectangle (503.04,336.38);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (494.35,345.08) rectangle (503.04,353.77);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (494.35,336.38) rectangle (503.04,345.08);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (494.35,353.77) rectangle (503.04,362.47);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,362.47) rectangle (503.04,371.17);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (494.35,379.86) rectangle (503.04,388.56);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (494.35,371.17) rectangle (503.04,379.86);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (494.35,388.56) rectangle (503.04,397.25);

\path[fill=fillColor] (494.35,397.25) rectangle (503.04,405.95);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (494.35,414.64) rectangle (503.04,423.34);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (494.35,405.95) rectangle (503.04,414.64);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,423.34) rectangle (503.04,432.04);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (494.35,432.04) rectangle (503.04,440.73);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (494.35,440.73) rectangle (503.04,449.43);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (494.35,449.43) rectangle (503.04,458.12);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (494.35,458.12) rectangle (503.04,466.82);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (503.04,318.99) rectangle (511.74,327.69);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (503.04,327.69) rectangle (511.74,336.38);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (503.04,345.08) rectangle (511.74,353.77);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (503.04,336.38) rectangle (511.74,345.08);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (503.04,353.77) rectangle (511.74,362.47);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (503.04,362.47) rectangle (511.74,371.17);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (503.04,379.86) rectangle (511.74,388.56);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (503.04,371.17) rectangle (511.74,379.86);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (503.04,388.56) rectangle (511.74,397.25);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (503.04,397.25) rectangle (511.74,405.95);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (503.04,414.64) rectangle (511.74,423.34);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (503.04,405.95) rectangle (511.74,414.64);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (503.04,423.34) rectangle (511.74,432.04);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (503.04,432.04) rectangle (511.74,440.73);

\path[fill=fillColor] (503.04,440.73) rectangle (511.74,449.43);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (503.04,449.43) rectangle (511.74,458.12);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (503.04,458.12) rectangle (511.74,466.82);

\path[fill=fillColor] (511.74,318.99) rectangle (520.44,327.69);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (511.74,327.69) rectangle (520.44,336.38);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (511.74,345.08) rectangle (520.44,353.77);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (511.74,336.38) rectangle (520.44,345.08);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (511.74,353.77) rectangle (520.44,362.47);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (511.74,362.47) rectangle (520.44,371.17);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (511.74,379.86) rectangle (520.44,388.56);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (511.74,371.17) rectangle (520.44,379.86);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (511.74,388.56) rectangle (520.44,397.25);

\path[fill=fillColor] (511.74,397.25) rectangle (520.44,405.95);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (511.74,414.64) rectangle (520.44,423.34);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (511.74,405.95) rectangle (520.44,414.64);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (511.74,423.34) rectangle (520.44,432.04);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (511.74,432.04) rectangle (520.44,440.73);

\path[fill=fillColor] (511.74,440.73) rectangle (520.44,449.43);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (511.74,449.43) rectangle (520.44,458.12);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (511.74,458.12) rectangle (520.44,466.82);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (520.44,318.99) rectangle (529.13,327.69);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (520.44,327.69) rectangle (529.13,336.38);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (520.44,345.08) rectangle (529.13,353.77);

\path[fill=fillColor] (520.44,336.38) rectangle (529.13,345.08);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (520.44,353.77) rectangle (529.13,362.47);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (520.44,362.47) rectangle (529.13,371.17);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (520.44,379.86) rectangle (529.13,388.56);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (520.44,371.17) rectangle (529.13,379.86);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (520.44,388.56) rectangle (529.13,397.25);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (520.44,397.25) rectangle (529.13,405.95);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (520.44,414.64) rectangle (529.13,423.34);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (520.44,405.95) rectangle (529.13,414.64);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (520.44,423.34) rectangle (529.13,432.04);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (520.44,432.04) rectangle (529.13,440.73);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (520.44,440.73) rectangle (529.13,449.43);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (520.44,449.43) rectangle (529.13,458.12);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (520.44,458.12) rectangle (529.13,466.82);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (529.13,318.99) rectangle (537.83,327.69);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (529.13,327.69) rectangle (537.83,336.38);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (529.13,345.08) rectangle (537.83,353.77);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (529.13,336.38) rectangle (537.83,345.08);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (529.13,353.77) rectangle (537.83,362.47);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (529.13,362.47) rectangle (537.83,371.17);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (529.13,379.86) rectangle (537.83,388.56);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (529.13,371.17) rectangle (537.83,379.86);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (529.13,388.56) rectangle (537.83,397.25);

\path[fill=fillColor] (529.13,397.25) rectangle (537.83,405.95);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (529.13,414.64) rectangle (537.83,423.34);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (529.13,405.95) rectangle (537.83,414.64);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (529.13,423.34) rectangle (537.83,432.04);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (529.13,432.04) rectangle (537.83,440.73);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (529.13,440.73) rectangle (537.83,449.43);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (529.13,449.43) rectangle (537.83,458.12);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (529.13,458.12) rectangle (537.83,466.82);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (537.83,318.99) rectangle (546.52,327.69);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (537.83,327.69) rectangle (546.52,336.38);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (537.83,345.08) rectangle (546.52,353.77);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,336.38) rectangle (546.52,345.08);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,353.77) rectangle (546.52,362.47);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (537.83,362.47) rectangle (546.52,371.17);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,379.86) rectangle (546.52,388.56);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,371.17) rectangle (546.52,379.86);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,388.56) rectangle (546.52,397.25);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (537.83,397.25) rectangle (546.52,405.95);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,414.64) rectangle (546.52,423.34);

\path[fill=fillColor] (537.83,405.95) rectangle (546.52,414.64);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,423.34) rectangle (546.52,432.04);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (537.83,432.04) rectangle (546.52,440.73);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (537.83,440.73) rectangle (546.52,449.43);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (537.83,449.43) rectangle (546.52,458.12);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (537.83,458.12) rectangle (546.52,466.82);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (546.52,318.99) rectangle (555.22,327.69);

\path[fill=fillColor] (546.52,327.69) rectangle (555.22,336.38);

\path[fill=fillColor] (546.52,345.08) rectangle (555.22,353.77);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (546.52,336.38) rectangle (555.22,345.08);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,353.77) rectangle (555.22,362.47);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (546.52,362.47) rectangle (555.22,371.17);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (546.52,379.86) rectangle (555.22,388.56);

\path[fill=fillColor] (546.52,371.17) rectangle (555.22,379.86);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (546.52,388.56) rectangle (555.22,397.25);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (546.52,397.25) rectangle (555.22,405.95);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,414.64) rectangle (555.22,423.34);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (546.52,405.95) rectangle (555.22,414.64);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,423.34) rectangle (555.22,432.04);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (546.52,432.04) rectangle (555.22,440.73);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (546.52,440.73) rectangle (555.22,449.43);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (546.52,449.43) rectangle (555.22,458.12);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (546.52,458.12) rectangle (555.22,466.82);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,356.69) -- (352.29,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,359.55) -- (352.29,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,391.48) -- (352.29,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,394.33) -- (352.29,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,400.17) -- (352.29,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,403.03) -- (352.29,400.17);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,417.57) -- (352.29,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,420.42) -- (352.29,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,434.96) -- (352.29,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,437.81) -- (352.29,434.96);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (350.87,447.30) --
	(352.79,443.97) --
	(348.95,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,400.17) -- (360.99,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,403.03) -- (360.99,400.17);

\path[fill=fillColor] (359.56,436.38) circle (  1.43);

\path[fill=fillColor] (359.56,447.30) --
	(361.48,443.97) --
	(357.64,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,321.91) -- (369.69,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,324.76) -- (369.69,321.91);

\path[fill=fillColor] (368.26,334.25) --
	(370.18,330.92) --
	(366.34,330.92) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,348.00) -- (369.69,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,350.85) -- (369.69,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,339.30) -- (369.69,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,342.16) -- (369.69,339.30);

\path[fill=fillColor] (368.26,360.34) --
	(370.18,357.01) --
	(366.34,357.01) --
	cycle;

\path[fill=fillColor] (368.26,369.04) --
	(370.18,365.71) --
	(366.34,365.71) --
	cycle;

\path[fill=fillColor] (368.26,386.43) --
	(370.18,383.10) --
	(366.34,383.10) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,374.09) -- (369.69,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,376.94) -- (369.69,374.09);

\path[fill=fillColor] (368.26,395.12) --
	(370.18,391.80) --
	(366.34,391.80) --
	cycle;

\path[fill=fillColor] (368.26,403.82) --
	(370.18,400.49) --
	(366.34,400.49) --
	cycle;

\path[fill=fillColor] (368.26,421.21) --
	(370.18,417.88) --
	(366.34,417.88) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,408.87) -- (369.69,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,411.72) -- (369.69,408.87);

\path[fill=fillColor] (368.26,429.91) --
	(370.18,426.58) --
	(366.34,426.58) --
	cycle;

\path[fill=fillColor] (368.26,436.38) circle (  1.43);

\path[fill=fillColor] (368.26,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,461.05) -- (369.69,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,463.90) -- (369.69,461.05);

\path[fill=fillColor] (376.95,325.56) --
	(378.88,322.23) --
	(375.03,322.23) --
	cycle;

\path[fill=fillColor] (376.95,334.25) --
	(378.88,330.92) --
	(375.03,330.92) --
	cycle;

\path[fill=fillColor] (376.95,349.43) circle (  1.43);

\path[fill=fillColor] (376.95,340.73) circle (  1.43);

\path[fill=fillColor] (376.95,358.12) circle (  1.43);

\path[fill=fillColor] (376.95,366.82) circle (  1.43);

\path[fill=fillColor] (376.95,384.21) circle (  1.43);

\path[fill=fillColor] (376.95,375.51) circle (  1.43);

\path[fill=fillColor] (376.95,392.90) circle (  1.43);

\path[fill=fillColor] (376.95,401.60) circle (  1.43);

\path[fill=fillColor] (376.95,418.99) circle (  1.43);

\path[fill=fillColor] (376.95,410.30) circle (  1.43);

\path[fill=fillColor] (376.95,427.69) circle (  1.43);

\path[fill=fillColor] (376.95,436.38) circle (  1.43);

\path[fill=fillColor] (376.95,445.08) circle (  1.43);

\path[fill=fillColor] (376.95,453.78) circle (  1.43);

\path[fill=fillColor] (376.95,464.69) --
	(378.88,461.36) --
	(375.03,461.36) --
	cycle;

\path[fill=fillColor] (385.65,323.34) circle (  1.43);

\path[fill=fillColor] (385.65,332.03) circle (  1.43);

\path[fill=fillColor] (385.65,349.43) circle (  1.43);

\path[fill=fillColor] (385.65,340.73) circle (  1.43);

\path[fill=fillColor] (385.65,358.12) circle (  1.43);

\path[fill=fillColor] (385.65,366.82) circle (  1.43);

\path[fill=fillColor] (385.65,384.21) circle (  1.43);

\path[fill=fillColor] (385.65,375.51) circle (  1.43);

\path[fill=fillColor] (385.65,392.90) circle (  1.43);

\path[fill=fillColor] (385.65,401.60) circle (  1.43);

\path[fill=fillColor] (385.65,418.99) circle (  1.43);

\path[fill=fillColor] (385.65,410.30) circle (  1.43);

\path[fill=fillColor] (385.65,427.69) circle (  1.43);

\path[fill=fillColor] (385.65,436.38) circle (  1.43);

\path[fill=fillColor] (385.65,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,452.35) -- (387.08,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,455.20) -- (387.08,452.35);

\path[fill=fillColor] (385.65,462.47) circle (  1.43);

\path[fill=fillColor] (394.35,325.56) --
	(396.27,322.23) --
	(392.42,322.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,330.61) -- (395.77,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,333.46) -- (395.77,330.61);

\path[fill=fillColor] (394.35,349.43) circle (  1.43);

\path[fill=fillColor] (394.35,340.73) circle (  1.43);

\path[fill=fillColor] (394.35,360.34) --
	(396.27,357.01) --
	(392.42,357.01) --
	cycle;

\path[fill=fillColor] (394.35,369.04) --
	(396.27,365.71) --
	(392.42,365.71) --
	cycle;

\path[fill=fillColor] (394.35,384.21) circle (  1.43);

\path[fill=fillColor] (394.35,375.51) circle (  1.43);

\path[fill=fillColor] (394.35,395.12) --
	(396.27,391.80) --
	(392.42,391.80) --
	cycle;

\path[fill=fillColor] (394.35,403.82) --
	(396.27,400.49) --
	(392.42,400.49) --
	cycle;

\path[fill=fillColor] (394.35,421.21) --
	(396.27,417.88) --
	(392.42,417.88) --
	cycle;

\path[fill=fillColor] (394.35,410.30) circle (  1.43);

\path[fill=fillColor] (394.35,427.69) circle (  1.43);

\path[fill=fillColor] (394.35,436.38) circle (  1.43);

\path[fill=fillColor] (394.35,445.08) circle (  1.43);

\path[fill=fillColor] (394.35,464.69) --
	(396.27,461.36) --
	(392.42,461.36) --
	cycle;

\path[fill=fillColor] (403.04,325.56) --
	(404.96,322.23) --
	(401.12,322.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,348.00) -- (404.47,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,350.85) -- (404.47,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,339.30) -- (404.47,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,342.16) -- (404.47,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,356.69) -- (404.47,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,359.55) -- (404.47,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,382.78) -- (404.47,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,385.64) -- (404.47,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,374.09) -- (404.47,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,376.94) -- (404.47,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,391.48) -- (404.47,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,394.33) -- (404.47,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,417.57) -- (404.47,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,420.42) -- (404.47,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,408.87) -- (404.47,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,411.72) -- (404.47,408.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,426.26) -- (404.47,429.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,429.11) -- (404.47,426.26);

\path[fill=fillColor] (403.04,438.60) --
	(404.96,435.27) --
	(401.12,435.27) --
	cycle;

\path[fill=fillColor] (403.04,447.30) --
	(404.96,443.97) --
	(401.12,443.97) --
	cycle;

\path[fill=fillColor] (403.04,464.69) --
	(404.96,461.36) --
	(401.12,461.36) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,321.91) -- (413.16,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,324.76) -- (413.16,321.91);

\path[fill=fillColor] (411.74,351.64) --
	(413.66,348.32) --
	(409.82,348.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,339.30) -- (413.16,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,342.16) -- (413.16,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,356.69) -- (413.16,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,359.55) -- (413.16,356.69);

\path[fill=fillColor] (411.74,386.43) --
	(413.66,383.10) --
	(409.82,383.10) --
	cycle;

\path[fill=fillColor] (411.74,377.73) --
	(413.66,374.40) --
	(409.82,374.40) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,391.48) -- (413.16,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,394.33) -- (413.16,391.48);

\path[fill=fillColor] (411.74,421.21) --
	(413.66,417.88) --
	(409.82,417.88) --
	cycle;

\path[fill=fillColor] (411.74,412.52) --
	(413.66,409.19) --
	(409.82,409.19) --
	cycle;

\path[fill=fillColor] (411.74,436.38) circle (  1.43);

\path[fill=fillColor] (411.74,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,461.05) -- (413.16,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,463.90) -- (413.16,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,434.96) -- (430.56,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,437.81) -- (430.56,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,443.65) -- (430.56,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,446.51) -- (430.56,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,356.69) -- (447.95,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,359.55) -- (447.95,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,391.48) -- (447.95,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,394.33) -- (447.95,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,434.96) -- (447.95,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,437.81) -- (447.95,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,443.65) -- (447.95,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,446.51) -- (447.95,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (453.79,434.96) -- (456.64,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (453.79,437.81) -- (456.64,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (453.79,443.65) -- (456.64,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (453.79,446.51) -- (456.64,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,321.91) -- (465.34,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,324.76) -- (465.34,321.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,348.00) -- (465.34,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,350.85) -- (465.34,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,339.30) -- (465.34,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,342.16) -- (465.34,339.30);

\path[fill=fillColor] (463.91,377.73) --
	(465.83,374.40) --
	(461.99,374.40) --
	cycle;

\path[fill=fillColor] (463.91,412.52) --
	(465.83,409.19) --
	(461.99,409.19) --
	cycle;

\path[fill=fillColor] (463.91,438.60) --
	(465.83,435.27) --
	(461.99,435.27) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,443.65) -- (465.34,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,446.51) -- (465.34,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,461.05) -- (465.34,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,463.90) -- (465.34,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,339.30) -- (474.04,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,342.16) -- (474.04,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,374.09) -- (474.04,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,376.94) -- (474.04,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,408.87) -- (474.04,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,411.72) -- (474.04,408.87);

\path[fill=fillColor] (472.61,438.60) --
	(474.53,435.27) --
	(470.69,435.27) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,443.65) -- (474.04,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,446.51) -- (474.04,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (479.88,452.35) -- (482.73,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (479.88,455.20) -- (482.73,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (497.27,452.35) -- (500.12,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (497.27,455.20) -- (500.12,452.35);

\path[fill=fillColor] (507.39,453.78) circle (  1.43);

\path[fill=fillColor] (516.09,453.78) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,452.35) -- (526.21,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,455.20) -- (526.21,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,434.96) -- (534.91,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,437.81) -- (534.91,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,452.35) -- (534.91,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,455.20) -- (534.91,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,452.35) -- (552.30,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,455.20) -- (552.30,452.35);
\end{scope}
\begin{scope}
\path[clip] (345.65,163.05) rectangle (556.09,312.62);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,168.27) --
	(556.09,168.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,176.97) --
	(556.09,176.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,185.66) --
	(556.09,185.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,194.36) --
	(556.09,194.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,203.05) --
	(556.09,203.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,211.75) --
	(556.09,211.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,220.44) --
	(556.09,220.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,229.14) --
	(556.09,229.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,237.84) --
	(556.09,237.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,246.53) --
	(556.09,246.53);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,255.23) --
	(556.09,255.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,263.92) --
	(556.09,263.92);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,272.62) --
	(556.09,272.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,281.32) --
	(556.09,281.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,290.01) --
	(556.09,290.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,298.71) --
	(556.09,298.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,307.40) --
	(556.09,307.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.87,163.05) --
	(350.87,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (359.56,163.05) --
	(359.56,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.26,163.05) --
	(368.26,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (376.95,163.05) --
	(376.95,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (385.65,163.05) --
	(385.65,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (394.35,163.05) --
	(394.35,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (403.04,163.05) --
	(403.04,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (411.74,163.05) --
	(411.74,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (420.43,163.05) --
	(420.43,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (429.13,163.05) --
	(429.13,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (437.83,163.05) --
	(437.83,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (446.52,163.05) --
	(446.52,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (455.22,163.05) --
	(455.22,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (463.91,163.05) --
	(463.91,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (472.61,163.05) --
	(472.61,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (481.30,163.05) --
	(481.30,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (490.00,163.05) --
	(490.00,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.70,163.05) --
	(498.70,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (507.39,163.05) --
	(507.39,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (516.09,163.05) --
	(516.09,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (524.78,163.05) --
	(524.78,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (533.48,163.05) --
	(533.48,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (542.18,163.05) --
	(542.18,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (550.87,163.05) --
	(550.87,312.62);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (346.52,163.92) rectangle (355.21,172.62);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (346.52,172.62) rectangle (355.21,181.31);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (346.52,190.01) rectangle (355.21,198.70);

\path[fill=fillColor] (346.52,181.31) rectangle (355.21,190.01);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (346.52,198.70) rectangle (355.21,207.40);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (346.52,207.40) rectangle (355.21,216.10);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (346.52,224.79) rectangle (355.21,233.49);

\path[fill=fillColor] (346.52,216.10) rectangle (355.21,224.79);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (346.52,233.49) rectangle (355.21,242.18);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (346.52,242.18) rectangle (355.21,250.88);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (346.52,259.58) rectangle (355.21,268.27);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (346.52,250.88) rectangle (355.21,259.58);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (346.52,268.27) rectangle (355.21,276.97);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (346.52,276.97) rectangle (355.21,285.66);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (346.52,285.66) rectangle (355.21,294.36);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (346.52,294.36) rectangle (355.21,303.06);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (346.52,303.06) rectangle (355.21,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (355.21,163.92) rectangle (363.91,172.62);

\path[fill=fillColor] (355.21,172.62) rectangle (363.91,181.31);

\path[fill=fillColor] (355.21,190.01) rectangle (363.91,198.70);

\path[fill=fillColor] (355.21,181.31) rectangle (363.91,190.01);

\path[fill=fillColor] (355.21,198.70) rectangle (363.91,207.40);

\path[fill=fillColor] (355.21,207.40) rectangle (363.91,216.10);

\path[fill=fillColor] (355.21,224.79) rectangle (363.91,233.49);

\path[fill=fillColor] (355.21,216.10) rectangle (363.91,224.79);

\path[fill=fillColor] (355.21,233.49) rectangle (363.91,242.18);

\path[fill=fillColor] (355.21,242.18) rectangle (363.91,250.88);

\path[fill=fillColor] (355.21,259.58) rectangle (363.91,268.27);

\path[fill=fillColor] (355.21,250.88) rectangle (363.91,259.58);

\path[fill=fillColor] (355.21,268.27) rectangle (363.91,276.97);

\path[fill=fillColor] (355.21,276.97) rectangle (363.91,285.66);

\path[fill=fillColor] (355.21,285.66) rectangle (363.91,294.36);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (355.21,294.36) rectangle (363.91,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (355.21,303.06) rectangle (363.91,311.75);

\path[fill=fillColor] (363.91,163.92) rectangle (372.61,172.62);

\path[fill=fillColor] (363.91,172.62) rectangle (372.61,181.31);

\path[fill=fillColor] (363.91,190.01) rectangle (372.61,198.70);

\path[fill=fillColor] (363.91,181.31) rectangle (372.61,190.01);

\path[fill=fillColor] (363.91,198.70) rectangle (372.61,207.40);

\path[fill=fillColor] (363.91,207.40) rectangle (372.61,216.10);

\path[fill=fillColor] (363.91,224.79) rectangle (372.61,233.49);

\path[fill=fillColor] (363.91,216.10) rectangle (372.61,224.79);

\path[fill=fillColor] (363.91,233.49) rectangle (372.61,242.18);

\path[fill=fillColor] (363.91,242.18) rectangle (372.61,250.88);

\path[fill=fillColor] (363.91,259.58) rectangle (372.61,268.27);

\path[fill=fillColor] (363.91,250.88) rectangle (372.61,259.58);

\path[fill=fillColor] (363.91,268.27) rectangle (372.61,276.97);

\path[fill=fillColor] (363.91,276.97) rectangle (372.61,285.66);

\path[fill=fillColor] (363.91,285.66) rectangle (372.61,294.36);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (363.91,294.36) rectangle (372.61,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (363.91,303.06) rectangle (372.61,311.75);

\path[fill=fillColor] (372.61,163.92) rectangle (381.30,172.62);

\path[fill=fillColor] (372.61,172.62) rectangle (381.30,181.31);

\path[fill=fillColor] (372.61,190.01) rectangle (381.30,198.70);

\path[fill=fillColor] (372.61,181.31) rectangle (381.30,190.01);

\path[fill=fillColor] (372.61,198.70) rectangle (381.30,207.40);

\path[fill=fillColor] (372.61,207.40) rectangle (381.30,216.10);

\path[fill=fillColor] (372.61,224.79) rectangle (381.30,233.49);

\path[fill=fillColor] (372.61,216.10) rectangle (381.30,224.79);

\path[fill=fillColor] (372.61,233.49) rectangle (381.30,242.18);

\path[fill=fillColor] (372.61,242.18) rectangle (381.30,250.88);

\path[fill=fillColor] (372.61,259.58) rectangle (381.30,268.27);

\path[fill=fillColor] (372.61,250.88) rectangle (381.30,259.58);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (372.61,268.27) rectangle (381.30,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (372.61,276.97) rectangle (381.30,285.66);

\path[fill=fillColor] (372.61,285.66) rectangle (381.30,294.36);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (372.61,294.36) rectangle (381.30,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (372.61,303.06) rectangle (381.30,311.75);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (381.30,163.92) rectangle (390.00,172.62);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (381.30,172.62) rectangle (390.00,181.31);

\path[fill=fillColor] (381.30,190.01) rectangle (390.00,198.70);

\path[fill=fillColor] (381.30,181.31) rectangle (390.00,190.01);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (381.30,198.70) rectangle (390.00,207.40);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (381.30,207.40) rectangle (390.00,216.10);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (381.30,224.79) rectangle (390.00,233.49);

\path[fill=fillColor] (381.30,216.10) rectangle (390.00,224.79);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (381.30,233.49) rectangle (390.00,242.18);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (381.30,242.18) rectangle (390.00,250.88);

\path[fill=fillColor] (381.30,259.58) rectangle (390.00,268.27);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (381.30,250.88) rectangle (390.00,259.58);

\path[fill=fillColor] (381.30,268.27) rectangle (390.00,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (381.30,276.97) rectangle (390.00,285.66);

\path[fill=fillColor] (381.30,285.66) rectangle (390.00,294.36);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (381.30,294.36) rectangle (390.00,303.06);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (381.30,303.06) rectangle (390.00,311.75);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (390.00,163.92) rectangle (398.69,172.62);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (390.00,172.62) rectangle (398.69,181.31);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (390.00,190.01) rectangle (398.69,198.70);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (390.00,181.31) rectangle (398.69,190.01);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (390.00,198.70) rectangle (398.69,207.40);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (390.00,207.40) rectangle (398.69,216.10);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (390.00,224.79) rectangle (398.69,233.49);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (390.00,216.10) rectangle (398.69,224.79);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (390.00,233.49) rectangle (398.69,242.18);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (390.00,242.18) rectangle (398.69,250.88);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (390.00,259.58) rectangle (398.69,268.27);

\path[fill=fillColor] (390.00,250.88) rectangle (398.69,259.58);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (390.00,268.27) rectangle (398.69,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (390.00,276.97) rectangle (398.69,285.66);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (390.00,285.66) rectangle (398.69,294.36);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (390.00,294.36) rectangle (398.69,303.06);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (390.00,303.06) rectangle (398.69,311.75);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,163.92) rectangle (407.39,172.62);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (398.69,172.62) rectangle (407.39,181.31);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,190.01) rectangle (407.39,198.70);

\path[fill=fillColor] (398.69,181.31) rectangle (407.39,190.01);

\path[fill=fillColor] (398.69,198.70) rectangle (407.39,207.40);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (398.69,207.40) rectangle (407.39,216.10);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,224.79) rectangle (407.39,233.49);

\path[fill=fillColor] (398.69,216.10) rectangle (407.39,224.79);

\path[fill=fillColor] (398.69,233.49) rectangle (407.39,242.18);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (398.69,242.18) rectangle (407.39,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,259.58) rectangle (407.39,268.27);

\path[fill=fillColor] (398.69,250.88) rectangle (407.39,259.58);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (398.69,268.27) rectangle (407.39,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,276.97) rectangle (407.39,285.66);

\path[fill=fillColor] (398.69,285.66) rectangle (407.39,294.36);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (398.69,294.36) rectangle (407.39,303.06);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,303.06) rectangle (407.39,311.75);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (407.39,163.92) rectangle (416.09,172.62);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (407.39,172.62) rectangle (416.09,181.31);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (407.39,190.01) rectangle (416.09,198.70);

\path[fill=fillColor] (407.39,181.31) rectangle (416.09,190.01);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (407.39,198.70) rectangle (416.09,207.40);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (407.39,207.40) rectangle (416.09,216.10);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (407.39,224.79) rectangle (416.09,233.49);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (407.39,216.10) rectangle (416.09,224.79);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (407.39,233.49) rectangle (416.09,242.18);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (407.39,242.18) rectangle (416.09,250.88);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (407.39,259.58) rectangle (416.09,268.27);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (407.39,250.88) rectangle (416.09,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (407.39,268.27) rectangle (416.09,276.97);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (407.39,276.97) rectangle (416.09,285.66);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (407.39,285.66) rectangle (416.09,294.36);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (407.39,294.36) rectangle (416.09,303.06);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (407.39,303.06) rectangle (416.09,311.75);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (416.09,163.92) rectangle (424.78,172.62);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (416.09,172.62) rectangle (424.78,181.31);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (416.09,190.01) rectangle (424.78,198.70);

\path[fill=fillColor] (416.09,181.31) rectangle (424.78,190.01);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (416.09,198.70) rectangle (424.78,207.40);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (416.09,207.40) rectangle (424.78,216.10);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (416.09,224.79) rectangle (424.78,233.49);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,216.10) rectangle (424.78,224.79);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (416.09,233.49) rectangle (424.78,242.18);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (416.09,242.18) rectangle (424.78,250.88);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (416.09,259.58) rectangle (424.78,268.27);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (416.09,250.88) rectangle (424.78,259.58);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (416.09,268.27) rectangle (424.78,276.97);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (416.09,276.97) rectangle (424.78,285.66);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (416.09,285.66) rectangle (424.78,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (416.09,294.36) rectangle (424.78,303.06);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (416.09,303.06) rectangle (424.78,311.75);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,163.92) rectangle (433.48,172.62);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (424.78,172.62) rectangle (433.48,181.31);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,190.01) rectangle (433.48,198.70);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (424.78,181.31) rectangle (433.48,190.01);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (424.78,198.70) rectangle (433.48,207.40);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (424.78,207.40) rectangle (433.48,216.10);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (424.78,224.79) rectangle (433.48,233.49);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (424.78,216.10) rectangle (433.48,224.79);

\path[fill=fillColor] (424.78,233.49) rectangle (433.48,242.18);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (424.78,242.18) rectangle (433.48,250.88);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (424.78,259.58) rectangle (433.48,268.27);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (424.78,250.88) rectangle (433.48,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,268.27) rectangle (433.48,276.97);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (424.78,276.97) rectangle (433.48,285.66);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,285.66) rectangle (433.48,294.36);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (424.78,294.36) rectangle (433.48,303.06);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,303.06) rectangle (433.48,311.75);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,163.92) rectangle (442.17,172.62);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (433.48,172.62) rectangle (442.17,181.31);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (433.48,190.01) rectangle (442.17,198.70);

\path[fill=fillColor] (433.48,181.31) rectangle (442.17,190.01);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,198.70) rectangle (442.17,207.40);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (433.48,207.40) rectangle (442.17,216.10);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (433.48,224.79) rectangle (442.17,233.49);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (433.48,216.10) rectangle (442.17,224.79);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,233.49) rectangle (442.17,242.18);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (433.48,242.18) rectangle (442.17,250.88);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (433.48,259.58) rectangle (442.17,268.27);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (433.48,250.88) rectangle (442.17,259.58);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (433.48,268.27) rectangle (442.17,276.97);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,276.97) rectangle (442.17,285.66);

\path[fill=fillColor] (433.48,285.66) rectangle (442.17,294.36);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (433.48,294.36) rectangle (442.17,303.06);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (433.48,303.06) rectangle (442.17,311.75);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (442.17,163.92) rectangle (450.87,172.62);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (442.17,172.62) rectangle (450.87,181.31);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (442.17,190.01) rectangle (450.87,198.70);

\path[fill=fillColor] (442.17,181.31) rectangle (450.87,190.01);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (442.17,198.70) rectangle (450.87,207.40);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (442.17,207.40) rectangle (450.87,216.10);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (442.17,224.79) rectangle (450.87,233.49);

\path[fill=fillColor] (442.17,216.10) rectangle (450.87,224.79);

\path[fill=fillColor] (442.17,233.49) rectangle (450.87,242.18);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (442.17,242.18) rectangle (450.87,250.88);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (442.17,259.58) rectangle (450.87,268.27);

\path[fill=fillColor] (442.17,250.88) rectangle (450.87,259.58);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (442.17,268.27) rectangle (450.87,276.97);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (442.17,276.97) rectangle (450.87,285.66);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (442.17,285.66) rectangle (450.87,294.36);
\definecolor{fillColor}{RGB}{63,153,73}

\path[fill=fillColor] (442.17,294.36) rectangle (450.87,303.06);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (442.17,303.06) rectangle (450.87,311.75);

\path[fill=fillColor] (450.87,163.92) rectangle (459.56,172.62);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (450.87,172.62) rectangle (459.56,181.31);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (450.87,190.01) rectangle (459.56,198.70);

\path[fill=fillColor] (450.87,181.31) rectangle (459.56,190.01);

\path[fill=fillColor] (450.87,198.70) rectangle (459.56,207.40);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (450.87,207.40) rectangle (459.56,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (450.87,224.79) rectangle (459.56,233.49);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (450.87,216.10) rectangle (459.56,224.79);

\path[fill=fillColor] (450.87,233.49) rectangle (459.56,242.18);

\path[fill=fillColor] (450.87,242.18) rectangle (459.56,250.88);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (450.87,259.58) rectangle (459.56,268.27);

\path[fill=fillColor] (450.87,250.88) rectangle (459.56,259.58);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (450.87,268.27) rectangle (459.56,276.97);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (450.87,276.97) rectangle (459.56,285.66);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (450.87,285.66) rectangle (459.56,294.36);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (450.87,294.36) rectangle (459.56,303.06);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (450.87,303.06) rectangle (459.56,311.75);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (459.56,163.92) rectangle (468.26,172.62);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (459.56,172.62) rectangle (468.26,181.31);

\path[fill=fillColor] (459.56,190.01) rectangle (468.26,198.70);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (459.56,181.31) rectangle (468.26,190.01);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (459.56,198.70) rectangle (468.26,207.40);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (459.56,207.40) rectangle (468.26,216.10);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (459.56,224.79) rectangle (468.26,233.49);

\path[fill=fillColor] (459.56,216.10) rectangle (468.26,224.79);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (459.56,233.49) rectangle (468.26,242.18);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (459.56,242.18) rectangle (468.26,250.88);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (459.56,259.58) rectangle (468.26,268.27);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (459.56,250.88) rectangle (468.26,259.58);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (459.56,268.27) rectangle (468.26,276.97);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (459.56,276.97) rectangle (468.26,285.66);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (459.56,285.66) rectangle (468.26,294.36);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (459.56,294.36) rectangle (468.26,303.06);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (459.56,303.06) rectangle (468.26,311.75);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (468.26,163.92) rectangle (476.96,172.62);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (468.26,172.62) rectangle (476.96,181.31);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (468.26,190.01) rectangle (476.96,198.70);

\path[fill=fillColor] (468.26,181.31) rectangle (476.96,190.01);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (468.26,198.70) rectangle (476.96,207.40);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (468.26,207.40) rectangle (476.96,216.10);

\path[fill=fillColor] (468.26,224.79) rectangle (476.96,233.49);

\path[fill=fillColor] (468.26,216.10) rectangle (476.96,224.79);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (468.26,233.49) rectangle (476.96,242.18);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (468.26,242.18) rectangle (476.96,250.88);

\path[fill=fillColor] (468.26,259.58) rectangle (476.96,268.27);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (468.26,250.88) rectangle (476.96,259.58);

\path[fill=fillColor] (468.26,268.27) rectangle (476.96,276.97);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (468.26,276.97) rectangle (476.96,285.66);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (468.26,285.66) rectangle (476.96,294.36);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (468.26,294.36) rectangle (476.96,303.06);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (468.26,303.06) rectangle (476.96,311.75);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (476.96,163.92) rectangle (485.65,172.62);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (476.96,172.62) rectangle (485.65,181.31);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (476.96,190.01) rectangle (485.65,198.70);

\path[fill=fillColor] (476.96,181.31) rectangle (485.65,190.01);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (476.96,198.70) rectangle (485.65,207.40);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (476.96,207.40) rectangle (485.65,216.10);

\path[fill=fillColor] (476.96,224.79) rectangle (485.65,233.49);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (476.96,216.10) rectangle (485.65,224.79);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (476.96,233.49) rectangle (485.65,242.18);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (476.96,242.18) rectangle (485.65,250.88);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (476.96,259.58) rectangle (485.65,268.27);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (476.96,250.88) rectangle (485.65,259.58);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (476.96,268.27) rectangle (485.65,276.97);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (476.96,276.97) rectangle (485.65,285.66);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (476.96,285.66) rectangle (485.65,294.36);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (476.96,294.36) rectangle (485.65,303.06);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (476.96,303.06) rectangle (485.65,311.75);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (485.65,163.92) rectangle (494.35,172.62);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (485.65,172.62) rectangle (494.35,181.31);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (485.65,190.01) rectangle (494.35,198.70);

\path[fill=fillColor] (485.65,181.31) rectangle (494.35,190.01);

\path[fill=fillColor] (485.65,198.70) rectangle (494.35,207.40);

\path[fill=fillColor] (485.65,207.40) rectangle (494.35,216.10);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (485.65,224.79) rectangle (494.35,233.49);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (485.65,216.10) rectangle (494.35,224.79);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (485.65,233.49) rectangle (494.35,242.18);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (485.65,242.18) rectangle (494.35,250.88);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (485.65,259.58) rectangle (494.35,268.27);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (485.65,250.88) rectangle (494.35,259.58);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (485.65,268.27) rectangle (494.35,276.97);

\path[fill=fillColor] (485.65,276.97) rectangle (494.35,285.66);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (485.65,285.66) rectangle (494.35,294.36);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (485.65,294.36) rectangle (494.35,303.06);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (485.65,303.06) rectangle (494.35,311.75);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (494.35,163.92) rectangle (503.04,172.62);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,172.62) rectangle (503.04,181.31);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (494.35,190.01) rectangle (503.04,198.70);

\path[fill=fillColor] (494.35,181.31) rectangle (503.04,190.01);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,198.70) rectangle (503.04,207.40);

\path[fill=fillColor] (494.35,207.40) rectangle (503.04,216.10);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (494.35,224.79) rectangle (503.04,233.49);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (494.35,216.10) rectangle (503.04,224.79);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,233.49) rectangle (503.04,242.18);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (494.35,242.18) rectangle (503.04,250.88);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (494.35,259.58) rectangle (503.04,268.27);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (494.35,250.88) rectangle (503.04,259.58);

\path[fill=fillColor] (494.35,268.27) rectangle (503.04,276.97);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (494.35,276.97) rectangle (503.04,285.66);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (494.35,285.66) rectangle (503.04,294.36);
\definecolor{fillColor}{RGB}{43,129,83}

\path[fill=fillColor] (494.35,294.36) rectangle (503.04,303.06);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (494.35,303.06) rectangle (503.04,311.75);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (503.04,163.92) rectangle (511.74,172.62);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (503.04,172.62) rectangle (511.74,181.31);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (503.04,190.01) rectangle (511.74,198.70);

\path[fill=fillColor] (503.04,181.31) rectangle (511.74,190.01);

\path[fill=fillColor] (503.04,198.70) rectangle (511.74,207.40);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (503.04,207.40) rectangle (511.74,216.10);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (503.04,224.79) rectangle (511.74,233.49);

\path[fill=fillColor] (503.04,216.10) rectangle (511.74,224.79);

\path[fill=fillColor] (503.04,233.49) rectangle (511.74,242.18);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (503.04,242.18) rectangle (511.74,250.88);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (503.04,259.58) rectangle (511.74,268.27);

\path[fill=fillColor] (503.04,250.88) rectangle (511.74,259.58);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (503.04,268.27) rectangle (511.74,276.97);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (503.04,276.97) rectangle (511.74,285.66);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (503.04,285.66) rectangle (511.74,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (503.04,294.36) rectangle (511.74,303.06);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (503.04,303.06) rectangle (511.74,311.75);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (511.74,163.92) rectangle (520.44,172.62);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (511.74,172.62) rectangle (520.44,181.31);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (511.74,190.01) rectangle (520.44,198.70);

\path[fill=fillColor] (511.74,181.31) rectangle (520.44,190.01);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (511.74,198.70) rectangle (520.44,207.40);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (511.74,207.40) rectangle (520.44,216.10);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (511.74,224.79) rectangle (520.44,233.49);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (511.74,216.10) rectangle (520.44,224.79);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (511.74,233.49) rectangle (520.44,242.18);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (511.74,242.18) rectangle (520.44,250.88);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (511.74,259.58) rectangle (520.44,268.27);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (511.74,250.88) rectangle (520.44,259.58);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (511.74,268.27) rectangle (520.44,276.97);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (511.74,276.97) rectangle (520.44,285.66);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (511.74,285.66) rectangle (520.44,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (511.74,294.36) rectangle (520.44,303.06);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (511.74,303.06) rectangle (520.44,311.75);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (520.44,163.92) rectangle (529.13,172.62);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (520.44,172.62) rectangle (529.13,181.31);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (520.44,190.01) rectangle (529.13,198.70);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (520.44,181.31) rectangle (529.13,190.01);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (520.44,198.70) rectangle (529.13,207.40);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (520.44,207.40) rectangle (529.13,216.10);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (520.44,224.79) rectangle (529.13,233.49);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (520.44,216.10) rectangle (529.13,224.79);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (520.44,233.49) rectangle (529.13,242.18);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (520.44,242.18) rectangle (529.13,250.88);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (520.44,259.58) rectangle (529.13,268.27);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (520.44,250.88) rectangle (529.13,259.58);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (520.44,268.27) rectangle (529.13,276.97);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (520.44,276.97) rectangle (529.13,285.66);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (520.44,285.66) rectangle (529.13,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (520.44,294.36) rectangle (529.13,303.06);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (520.44,303.06) rectangle (529.13,311.75);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (529.13,163.92) rectangle (537.83,172.62);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (529.13,172.62) rectangle (537.83,181.31);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (529.13,190.01) rectangle (537.83,198.70);

\path[fill=fillColor] (529.13,181.31) rectangle (537.83,190.01);

\path[fill=fillColor] (529.13,198.70) rectangle (537.83,207.40);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (529.13,207.40) rectangle (537.83,216.10);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (529.13,224.79) rectangle (537.83,233.49);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (529.13,216.10) rectangle (537.83,224.79);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (529.13,233.49) rectangle (537.83,242.18);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (529.13,242.18) rectangle (537.83,250.88);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (529.13,259.58) rectangle (537.83,268.27);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (529.13,250.88) rectangle (537.83,259.58);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (529.13,268.27) rectangle (537.83,276.97);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (529.13,276.97) rectangle (537.83,285.66);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (529.13,285.66) rectangle (537.83,294.36);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (529.13,294.36) rectangle (537.83,303.06);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (529.13,303.06) rectangle (537.83,311.75);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (537.83,163.92) rectangle (546.52,172.62);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (537.83,172.62) rectangle (546.52,181.31);

\path[fill=fillColor] (537.83,190.01) rectangle (546.52,198.70);

\path[fill=fillColor] (537.83,181.31) rectangle (546.52,190.01);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (537.83,198.70) rectangle (546.52,207.40);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (537.83,207.40) rectangle (546.52,216.10);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (537.83,224.79) rectangle (546.52,233.49);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (537.83,216.10) rectangle (546.52,224.79);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (537.83,233.49) rectangle (546.52,242.18);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (537.83,242.18) rectangle (546.52,250.88);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (537.83,259.58) rectangle (546.52,268.27);

\path[fill=fillColor] (537.83,250.88) rectangle (546.52,259.58);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (537.83,268.27) rectangle (546.52,276.97);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (537.83,276.97) rectangle (546.52,285.66);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (537.83,285.66) rectangle (546.52,294.36);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (537.83,294.36) rectangle (546.52,303.06);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (537.83,303.06) rectangle (546.52,311.75);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,163.92) rectangle (555.22,172.62);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (546.52,172.62) rectangle (555.22,181.31);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (546.52,190.01) rectangle (555.22,198.70);

\path[fill=fillColor] (546.52,181.31) rectangle (555.22,190.01);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (546.52,198.70) rectangle (555.22,207.40);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (546.52,207.40) rectangle (555.22,216.10);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (546.52,224.79) rectangle (555.22,233.49);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (546.52,216.10) rectangle (555.22,224.79);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (546.52,233.49) rectangle (555.22,242.18);

\path[fill=fillColor] (546.52,242.18) rectangle (555.22,250.88);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (546.52,259.58) rectangle (555.22,268.27);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (546.52,250.88) rectangle (555.22,259.58);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (546.52,268.27) rectangle (555.22,276.97);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (546.52,276.97) rectangle (555.22,285.66);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (546.52,285.66) rectangle (555.22,294.36);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (546.52,294.36) rectangle (555.22,303.06);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (546.52,303.06) rectangle (555.22,311.75);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,201.63) -- (352.29,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,204.48) -- (352.29,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,236.41) -- (352.29,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,239.26) -- (352.29,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,262.50) -- (352.29,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,265.35) -- (352.29,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,271.19) -- (352.29,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,274.05) -- (352.29,271.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,279.89) -- (352.29,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,282.74) -- (352.29,279.89);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (350.87,292.23) --
	(352.79,288.90) --
	(348.95,288.90) --
	cycle;

\path[fill=fillColor] (359.56,168.27) circle (  1.43);

\path[fill=fillColor] (359.56,176.97) circle (  1.43);

\path[fill=fillColor] (359.56,194.36) circle (  1.43);

\path[fill=fillColor] (359.56,185.66) circle (  1.43);

\path[fill=fillColor] (359.56,203.05) circle (  1.43);

\path[fill=fillColor] (359.56,211.75) circle (  1.43);

\path[fill=fillColor] (359.56,229.14) circle (  1.43);

\path[fill=fillColor] (359.56,220.44) circle (  1.43);

\path[fill=fillColor] (359.56,237.84) circle (  1.43);

\path[fill=fillColor] (359.56,246.53) circle (  1.43);

\path[fill=fillColor] (359.56,263.92) circle (  1.43);

\path[fill=fillColor] (359.56,255.23) circle (  1.43);

\path[fill=fillColor] (359.56,272.62) circle (  1.43);

\path[fill=fillColor] (359.56,281.32) circle (  1.43);

\path[fill=fillColor] (359.56,290.01) circle (  1.43);

\path[fill=fillColor] (359.56,307.40) circle (  1.43);

\path[fill=fillColor] (368.26,168.27) circle (  1.43);

\path[fill=fillColor] (368.26,176.97) circle (  1.43);

\path[fill=fillColor] (368.26,194.36) circle (  1.43);

\path[fill=fillColor] (368.26,185.66) circle (  1.43);

\path[fill=fillColor] (368.26,203.05) circle (  1.43);

\path[fill=fillColor] (368.26,211.75) circle (  1.43);

\path[fill=fillColor] (368.26,229.14) circle (  1.43);

\path[fill=fillColor] (368.26,220.44) circle (  1.43);

\path[fill=fillColor] (368.26,237.84) circle (  1.43);

\path[fill=fillColor] (368.26,246.53) circle (  1.43);

\path[fill=fillColor] (368.26,263.92) circle (  1.43);

\path[fill=fillColor] (368.26,255.23) circle (  1.43);

\path[fill=fillColor] (368.26,272.62) circle (  1.43);

\path[fill=fillColor] (368.26,281.32) circle (  1.43);

\path[fill=fillColor] (368.26,290.01) circle (  1.43);

\path[fill=fillColor] (368.26,307.40) circle (  1.43);

\path[fill=fillColor] (376.95,168.27) circle (  1.43);

\path[fill=fillColor] (376.95,176.97) circle (  1.43);

\path[fill=fillColor] (376.95,194.36) circle (  1.43);

\path[fill=fillColor] (376.95,185.66) circle (  1.43);

\path[fill=fillColor] (376.95,205.27) --
	(378.88,201.94) --
	(375.03,201.94) --
	cycle;

\path[fill=fillColor] (376.95,213.97) --
	(378.88,210.64) --
	(375.03,210.64) --
	cycle;

\path[fill=fillColor] (376.95,229.14) circle (  1.43);

\path[fill=fillColor] (376.95,220.44) circle (  1.43);

\path[fill=fillColor] (376.95,240.05) --
	(378.88,236.73) --
	(375.03,236.73) --
	cycle;

\path[fill=fillColor] (376.95,248.75) --
	(378.88,245.42) --
	(375.03,245.42) --
	cycle;

\path[fill=fillColor] (376.95,263.92) circle (  1.43);

\path[fill=fillColor] (376.95,255.23) circle (  1.43);

\path[fill=fillColor] (376.95,274.84) --
	(378.88,271.51) --
	(375.03,271.51) --
	cycle;

\path[fill=fillColor] (376.95,281.32) circle (  1.43);

\path[fill=fillColor] (376.95,290.01) circle (  1.43);

\path[fill=fillColor] (376.95,307.40) circle (  1.43);

\path[fill=fillColor] (385.65,170.49) --
	(387.57,167.16) --
	(383.73,167.16) --
	cycle;

\path[fill=fillColor] (385.65,176.97) circle (  1.43);

\path[fill=fillColor] (385.65,196.58) --
	(387.57,193.25) --
	(383.73,193.25) --
	cycle;

\path[fill=fillColor] (385.65,187.88) --
	(387.57,184.55) --
	(383.73,184.55) --
	cycle;

\path[fill=fillColor] (385.65,205.27) --
	(387.57,201.94) --
	(383.73,201.94) --
	cycle;

\path[fill=fillColor] (385.65,213.97) --
	(387.57,210.64) --
	(383.73,210.64) --
	cycle;

\path[fill=fillColor] (385.65,231.36) --
	(387.57,228.03) --
	(383.73,228.03) --
	cycle;

\path[fill=fillColor] (385.65,222.66) --
	(387.57,219.34) --
	(383.73,219.34) --
	cycle;

\path[fill=fillColor] (385.65,240.05) --
	(387.57,236.73) --
	(383.73,236.73) --
	cycle;

\path[fill=fillColor] (385.65,248.75) --
	(387.57,245.42) --
	(383.73,245.42) --
	cycle;

\path[fill=fillColor] (385.65,266.14) --
	(387.57,262.81) --
	(383.73,262.81) --
	cycle;

\path[fill=fillColor] (385.65,257.45) --
	(387.57,254.12) --
	(383.73,254.12) --
	cycle;

\path[fill=fillColor] (385.65,274.84) --
	(387.57,271.51) --
	(383.73,271.51) --
	cycle;

\path[fill=fillColor] (385.65,281.32) circle (  1.43);

\path[fill=fillColor] (385.65,290.01) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,297.28) -- (387.08,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,300.13) -- (387.08,297.28);

\path[fill=fillColor] (385.65,309.62) --
	(387.57,306.29) --
	(383.73,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,166.84) -- (395.77,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,169.70) -- (395.77,166.84);

\path[fill=fillColor] (394.35,196.58) --
	(396.27,193.25) --
	(392.42,193.25) --
	cycle;

\path[fill=fillColor] (394.35,187.88) --
	(396.27,184.55) --
	(392.42,184.55) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,201.63) -- (395.77,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,204.48) -- (395.77,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,210.32) -- (395.77,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,213.18) -- (395.77,210.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,227.71) -- (395.77,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,230.57) -- (395.77,227.71);

\path[fill=fillColor] (394.35,222.66) --
	(396.27,219.34) --
	(392.42,219.34) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,236.41) -- (395.77,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,239.26) -- (395.77,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,245.11) -- (395.77,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,247.96) -- (395.77,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,262.50) -- (395.77,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,265.35) -- (395.77,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,253.80) -- (395.77,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,256.65) -- (395.77,253.80);

\path[fill=fillColor] (394.35,283.53) --
	(396.27,280.21) --
	(392.42,280.21) --
	cycle;

\path[fill=fillColor] (394.35,292.23) --
	(396.27,288.90) --
	(392.42,288.90) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,305.98) -- (395.77,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.92,308.83) -- (395.77,305.98);

\path[fill=fillColor] (403.04,168.27) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,175.54) -- (404.47,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,178.39) -- (404.47,175.54);

\path[fill=fillColor] (403.04,194.36) circle (  1.43);

\path[fill=fillColor] (403.04,185.66) circle (  1.43);

\path[fill=fillColor] (403.04,203.05) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,210.32) -- (404.47,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,213.18) -- (404.47,210.32);

\path[fill=fillColor] (403.04,229.14) circle (  1.43);

\path[fill=fillColor] (403.04,220.44) circle (  1.43);

\path[fill=fillColor] (403.04,237.84) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,245.11) -- (404.47,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,247.96) -- (404.47,245.11);

\path[fill=fillColor] (403.04,263.92) circle (  1.43);

\path[fill=fillColor] (403.04,255.23) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,271.19) -- (404.47,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,274.05) -- (404.47,271.19);

\path[fill=fillColor] (403.04,281.32) circle (  1.43);

\path[fill=fillColor] (403.04,290.01) circle (  1.43);

\path[fill=fillColor] (403.04,307.40) circle (  1.43);

\path[fill=fillColor] (420.43,300.93) --
	(422.35,297.60) --
	(418.51,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,297.28) -- (430.56,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,300.13) -- (430.56,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.40,297.28) -- (439.25,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.40,300.13) -- (439.25,297.28);

\path[fill=fillColor] (446.52,300.93) --
	(448.44,297.60) --
	(444.60,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,288.58) -- (465.34,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,291.44) -- (465.34,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,279.89) -- (474.04,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,282.74) -- (474.04,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,288.58) -- (474.04,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,291.44) -- (474.04,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (479.88,279.89) -- (482.73,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (479.88,282.74) -- (482.73,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (479.88,288.58) -- (482.73,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (479.88,291.44) -- (482.73,288.58);

\path[fill=fillColor] (498.70,300.93) --
	(500.62,297.60) --
	(496.77,297.60) --
	cycle;

\path[fill=fillColor] (507.39,300.93) --
	(509.31,297.60) --
	(505.47,297.60) --
	cycle;

\path[fill=fillColor] (516.09,298.71) circle (  1.43);

\path[fill=fillColor] (524.78,300.93) --
	(526.71,297.60) --
	(522.86,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,262.50) -- (534.91,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,265.35) -- (534.91,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,288.58) -- (534.91,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,291.44) -- (534.91,288.58);

\path[fill=fillColor] (533.48,300.93) --
	(535.40,297.60) --
	(531.56,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.75,279.89) -- (543.60,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.75,282.74) -- (543.60,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.75,288.58) -- (543.60,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.75,291.44) -- (543.60,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,279.89) -- (552.30,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,282.74) -- (552.30,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,297.28) -- (552.30,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,300.13) -- (552.30,297.28);
\end{scope}
\begin{scope}
\path[clip] (129.71,467.69) rectangle (340.15,484.26);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (129.71,467.69) rectangle (340.15,484.26);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (234.93,472.94) {christoffersen};
\end{scope}
\begin{scope}
\path[clip] (345.65,467.69) rectangle (556.09,484.26);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (345.65,467.69) rectangle (556.09,484.26);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (450.87,472.94) {kupiec};
\end{scope}
\begin{scope}
\path[clip] (556.09,318.12) rectangle (572.66,467.69);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (556.09,318.12) rectangle (572.66,467.69);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (561.34,392.90) {0.5};
\end{scope}
\begin{scope}
\path[clip] (556.09,163.05) rectangle (572.66,312.62);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (556.09,163.05) rectangle (572.66,312.62);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (561.34,237.84) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (139.21,153.82) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (147.91,153.82) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (156.60,153.82) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (165.30,153.82) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (174.00,153.82) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (182.69,153.82) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (191.39,153.82) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (200.08,153.82) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (208.78,153.82) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (217.48,153.82) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (226.17,153.82) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (234.87,153.82) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (243.56,153.82) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (252.26,153.82) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (260.95,153.82) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (269.65,153.82) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (278.35,153.82) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (287.04,153.82) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (295.74,153.82) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (304.43,153.82) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (313.13,153.82) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (321.83,153.82) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (330.52,153.82) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (339.22,153.82) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (355.15,153.82) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (363.85,153.82) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (372.54,153.82) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (381.24,153.82) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (389.94,153.82) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (398.63,153.82) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (407.33,153.82) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (416.02,153.82) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (424.72,153.82) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (433.41,153.82) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (442.11,153.82) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (450.81,153.82) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (459.50,153.82) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (468.20,153.82) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (476.89,153.82) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (485.59,153.82) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (494.29,153.82) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (502.98,153.82) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (511.68,153.82) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (520.37,153.82) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (529.07,153.82) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (537.77,153.82) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (546.46,153.82) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (555.16,153.82) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,320.31) {bayesian fix - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,329.00) {bayesian fix - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,337.70) {bayesian fix - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,346.40) {bayesian fix - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,355.09) {bayesian online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,363.79) {bayesian online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,372.48) {bayesian online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,381.18) {bayesian online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,389.87) {sampling online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,398.57) {sampling online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,407.27) {sampling online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,415.96) {sampling online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,424.66) {specials - b constant mv};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,433.35) {specials - b constant pr};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,442.05) {specials - constant};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,450.75) {specials - ftl};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,459.44) {specials - pointwise};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,165.24) {bayesian fix - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,173.93) {bayesian fix - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,182.63) {bayesian fix - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,191.33) {bayesian fix - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,200.02) {bayesian online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,208.72) {bayesian online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,217.41) {bayesian online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,226.11) {bayesian online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,234.81) {sampling online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,243.50) {sampling online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,252.20) {sampling online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,260.89) {sampling online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,269.59) {specials - b constant mv};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,278.29) {specials - b constant pr};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,286.98) {specials - constant};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,295.68) {specials - ftl};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,304.37) {specials - pointwise};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.92] at (171.15,117.56) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (240.36,121.34) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (288.33,126.89) --
	(293.14,118.57) --
	(283.52,118.57) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (328.42,117.77) -- (335.56,124.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (328.42,124.91) -- (335.56,117.77);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (254.54,118.31) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (302.50,118.31) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (346.16,118.31) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at (427.92, 112.67) {
	\pgfimage[width= 86.72pt,height= 17.34pt,interpolate=true]{coverage_plot_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (428.07,101.11) {0.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (449.68,101.11) {2.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (471.28,101.11) {5.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (492.89,101.11) {7.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (514.50,101.11) {10.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.92] at (383.48,117.83) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] (428.07,112.67) -- (428.07,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (449.68,112.67) -- (449.68,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (471.28,112.67) -- (471.28,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (492.89,112.67) -- (492.89,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (514.50,112.67) -- (514.50,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (428.07,126.55) -- (428.07,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (449.68,126.55) -- (449.68,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (471.28,126.55) -- (471.28,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (492.89,126.55) -- (492.89,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (514.50,126.55) -- (514.50,130.02);
\end{scope}
\end{tikzpicture}


==> anc/JSU1_Norm4/coverage_plot_christoffersen.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,867.24);
\begin{scope}
\path[clip] (194.80,474.98) rectangle (552.55,841.63);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,483.38) --
	(552.55,483.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,497.38) --
	(552.55,497.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,511.37) --
	(552.55,511.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,525.36) --
	(552.55,525.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,539.36) --
	(552.55,539.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,553.35) --
	(552.55,553.35);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,567.35) --
	(552.55,567.35);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,581.34) --
	(552.55,581.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,595.33) --
	(552.55,595.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,609.33) --
	(552.55,609.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,623.32) --
	(552.55,623.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,637.32) --
	(552.55,637.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,651.31) --
	(552.55,651.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,665.31) --
	(552.55,665.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,679.30) --
	(552.55,679.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,693.29) --
	(552.55,693.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,707.29) --
	(552.55,707.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,721.28) --
	(552.55,721.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,735.28) --
	(552.55,735.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,749.27) --
	(552.55,749.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,763.27) --
	(552.55,763.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,777.26) --
	(552.55,777.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,791.25) --
	(552.55,791.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,805.25) --
	(552.55,805.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,819.24) --
	(552.55,819.24);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,833.24) --
	(552.55,833.24);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,474.98) --
	(203.67,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,474.98) --
	(218.46,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,474.98) --
	(233.24,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,474.98) --
	(248.02,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,474.98) --
	(262.81,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,474.98) --
	(277.59,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,474.98) --
	(292.37,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,474.98) --
	(307.16,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,474.98) --
	(321.94,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,474.98) --
	(336.72,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,474.98) --
	(351.50,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,474.98) --
	(366.29,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,474.98) --
	(381.07,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,474.98) --
	(395.85,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,474.98) --
	(410.64,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,474.98) --
	(425.42,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,474.98) --
	(440.20,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,474.98) --
	(454.99,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,474.98) --
	(469.77,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,474.98) --
	(484.55,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,474.98) --
	(499.33,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,474.98) --
	(514.12,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,474.98) --
	(528.90,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,474.98) --
	(543.68,841.63);
\definecolor{fillColor}{RGB}{240,232,90}

\path[fill=fillColor] (196.28,826.24) rectangle (211.07,840.23);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (196.28,812.24) rectangle (211.07,826.24);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (196.28,798.25) rectangle (211.07,812.24);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (196.28,784.26) rectangle (211.07,798.25);
\definecolor{fillColor}{RGB}{125,181,86}

\path[fill=fillColor] (196.28,770.26) rectangle (211.07,784.26);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (196.28,756.27) rectangle (211.07,770.26);
\definecolor{fillColor}{RGB}{205,220,96}

\path[fill=fillColor] (196.28,742.27) rectangle (211.07,756.27);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (196.28,728.28) rectangle (211.07,742.27);
\definecolor{fillColor}{RGB}{79,148,64}

\path[fill=fillColor] (196.28,714.29) rectangle (211.07,728.28);
\definecolor{fillColor}{RGB}{120,177,84}

\path[fill=fillColor] (196.28,700.29) rectangle (211.07,714.29);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (196.28,686.30) rectangle (211.07,700.29);
\definecolor{fillColor}{RGB}{111,170,79}

\path[fill=fillColor] (196.28,672.30) rectangle (211.07,686.30);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (196.28,658.31) rectangle (211.07,672.30);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (196.28,644.31) rectangle (211.07,658.31);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (196.28,630.32) rectangle (211.07,644.31);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (196.28,616.33) rectangle (211.07,630.32);
\definecolor{fillColor}{RGB}{99,162,73}

\path[fill=fillColor] (196.28,602.33) rectangle (211.07,616.33);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (196.28,588.34) rectangle (211.07,602.33);
\definecolor{fillColor}{RGB}{206,221,95}

\path[fill=fillColor] (196.28,574.34) rectangle (211.07,588.34);
\definecolor{fillColor}{RGB}{148,199,98}

\path[fill=fillColor] (196.28,560.35) rectangle (211.07,574.34);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (196.28,546.36) rectangle (211.07,560.35);
\definecolor{fillColor}{RGB}{129,185,88}

\path[fill=fillColor] (196.28,532.36) rectangle (211.07,546.36);
\definecolor{fillColor}{RGB}{204,220,96}

\path[fill=fillColor] (196.28,518.37) rectangle (211.07,532.36);
\definecolor{fillColor}{RGB}{250,141,57}

\path[fill=fillColor] (196.28,504.37) rectangle (211.07,518.37);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (196.28,490.38) rectangle (211.07,504.37);
\definecolor{fillColor}{RGB}{120,177,84}

\path[fill=fillColor] (196.28,476.38) rectangle (211.07,490.38);
\definecolor{fillColor}{RGB}{255,206,66}

\path[fill=fillColor] (211.07,826.24) rectangle (225.85,840.23);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (211.07,812.24) rectangle (225.85,826.24);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (211.07,798.25) rectangle (225.85,812.24);
\definecolor{fillColor}{RGB}{117,176,82}

\path[fill=fillColor] (211.07,784.26) rectangle (225.85,798.25);
\definecolor{fillColor}{RGB}{100,163,74}

\path[fill=fillColor] (211.07,770.26) rectangle (225.85,784.26);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (211.07,756.27) rectangle (225.85,770.26);
\definecolor{fillColor}{RGB}{255,229,83}

\path[fill=fillColor] (211.07,742.27) rectangle (225.85,756.27);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (211.07,728.28) rectangle (225.85,742.27);

\path[fill=fillColor] (211.07,714.29) rectangle (225.85,728.28);
\definecolor{fillColor}{RGB}{84,151,66}

\path[fill=fillColor] (211.07,700.29) rectangle (225.85,714.29);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (211.07,686.30) rectangle (225.85,700.29);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (211.07,672.30) rectangle (225.85,686.30);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (211.07,658.31) rectangle (225.85,672.30);
\definecolor{fillColor}{RGB}{136,190,91}

\path[fill=fillColor] (211.07,644.31) rectangle (225.85,658.31);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (211.07,630.32) rectangle (225.85,644.31);
\definecolor{fillColor}{RGB}{116,175,82}

\path[fill=fillColor] (211.07,616.33) rectangle (225.85,630.32);
\definecolor{fillColor}{RGB}{113,172,80}

\path[fill=fillColor] (211.07,602.33) rectangle (225.85,616.33);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (211.07,588.34) rectangle (225.85,602.33);
\definecolor{fillColor}{RGB}{152,202,99}

\path[fill=fillColor] (211.07,574.34) rectangle (225.85,588.34);
\definecolor{fillColor}{RGB}{100,163,74}

\path[fill=fillColor] (211.07,560.35) rectangle (225.85,574.34);
\definecolor{fillColor}{RGB}{113,172,80}

\path[fill=fillColor] (211.07,546.36) rectangle (225.85,560.35);
\definecolor{fillColor}{RGB}{138,191,93}

\path[fill=fillColor] (211.07,532.36) rectangle (225.85,546.36);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (211.07,518.37) rectangle (225.85,532.36);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (211.07,504.37) rectangle (225.85,518.37);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (211.07,490.38) rectangle (225.85,504.37);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (211.07,476.38) rectangle (225.85,490.38);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,826.24) rectangle (240.63,840.23);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (225.85,812.24) rectangle (240.63,826.24);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (225.85,798.25) rectangle (240.63,812.24);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (225.85,784.26) rectangle (240.63,798.25);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (225.85,770.26) rectangle (240.63,784.26);
\definecolor{fillColor}{RGB}{154,203,101}

\path[fill=fillColor] (225.85,756.27) rectangle (240.63,770.26);
\definecolor{fillColor}{RGB}{255,194,58}

\path[fill=fillColor] (225.85,742.27) rectangle (240.63,756.27);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (225.85,728.28) rectangle (240.63,742.27);
\definecolor{fillColor}{RGB}{84,151,66}

\path[fill=fillColor] (225.85,714.29) rectangle (240.63,728.28);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (225.85,700.29) rectangle (240.63,714.29);
\definecolor{fillColor}{RGB}{255,206,66}

\path[fill=fillColor] (225.85,686.30) rectangle (240.63,700.29);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (225.85,672.30) rectangle (240.63,686.30);
\definecolor{fillColor}{RGB}{255,213,71}

\path[fill=fillColor] (225.85,658.31) rectangle (240.63,672.30);
\definecolor{fillColor}{RGB}{252,151,51}

\path[fill=fillColor] (225.85,644.31) rectangle (240.63,658.31);
\definecolor{fillColor}{RGB}{249,133,61}

\path[fill=fillColor] (225.85,630.32) rectangle (240.63,644.31);
\definecolor{fillColor}{RGB}{249,136,60}

\path[fill=fillColor] (225.85,616.33) rectangle (240.63,630.32);
\definecolor{fillColor}{RGB}{255,213,71}

\path[fill=fillColor] (225.85,602.33) rectangle (240.63,616.33);
\definecolor{fillColor}{RGB}{254,160,44}

\path[fill=fillColor] (225.85,588.34) rectangle (240.63,602.33);
\definecolor{fillColor}{RGB}{255,178,47}

\path[fill=fillColor] (225.85,574.34) rectangle (240.63,588.34);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (225.85,560.35) rectangle (240.63,574.34);
\definecolor{fillColor}{RGB}{255,203,65}

\path[fill=fillColor] (225.85,546.36) rectangle (240.63,560.35);
\definecolor{fillColor}{RGB}{255,200,62}

\path[fill=fillColor] (225.85,532.36) rectangle (240.63,546.36);
\definecolor{fillColor}{RGB}{248,131,63}

\path[fill=fillColor] (225.85,518.37) rectangle (240.63,532.36);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,504.37) rectangle (240.63,518.37);
\definecolor{fillColor}{RGB}{62,136,57}

\path[fill=fillColor] (225.85,490.38) rectangle (240.63,504.37);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (225.85,476.38) rectangle (240.63,490.38);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (240.63,826.24) rectangle (255.42,840.23);
\definecolor{fillColor}{RGB}{250,138,59}

\path[fill=fillColor] (240.63,812.24) rectangle (255.42,826.24);
\definecolor{fillColor}{RGB}{244,233,90}

\path[fill=fillColor] (240.63,798.25) rectangle (255.42,812.24);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (240.63,784.26) rectangle (255.42,798.25);
\definecolor{fillColor}{RGB}{244,110,71}

\path[fill=fillColor] (240.63,770.26) rectangle (255.42,784.26);
\definecolor{fillColor}{RGB}{255,189,54}

\path[fill=fillColor] (240.63,756.27) rectangle (255.42,770.26);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (240.63,742.27) rectangle (255.42,756.27);
\definecolor{fillColor}{RGB}{254,161,43}

\path[fill=fillColor] (240.63,728.28) rectangle (255.42,742.27);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (240.63,714.29) rectangle (255.42,728.28);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (240.63,700.29) rectangle (255.42,714.29);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (240.63,686.30) rectangle (255.42,700.29);
\definecolor{fillColor}{RGB}{244,111,71}

\path[fill=fillColor] (240.63,672.30) rectangle (255.42,686.30);
\definecolor{fillColor}{RGB}{242,99,75}

\path[fill=fillColor] (240.63,658.31) rectangle (255.42,672.30);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,644.31) rectangle (255.42,658.31);

\path[fill=fillColor] (240.63,630.32) rectangle (255.42,644.31);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (240.63,616.33) rectangle (255.42,630.32);
\definecolor{fillColor}{RGB}{243,107,73}

\path[fill=fillColor] (240.63,602.33) rectangle (255.42,616.33);
\definecolor{fillColor}{RGB}{241,96,76}

\path[fill=fillColor] (240.63,588.34) rectangle (255.42,602.33);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,574.34) rectangle (255.42,588.34);

\path[fill=fillColor] (240.63,560.35) rectangle (255.42,574.34);
\definecolor{fillColor}{RGB}{243,107,73}

\path[fill=fillColor] (240.63,546.36) rectangle (255.42,560.35);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,532.36) rectangle (255.42,546.36);

\path[fill=fillColor] (240.63,518.37) rectangle (255.42,532.36);

\path[fill=fillColor] (240.63,504.37) rectangle (255.42,518.37);
\definecolor{fillColor}{RGB}{242,102,74}

\path[fill=fillColor] (240.63,490.38) rectangle (255.42,504.37);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (240.63,476.38) rectangle (255.42,490.38);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,826.24) rectangle (270.20,840.23);
\definecolor{fillColor}{RGB}{239,85,79}

\path[fill=fillColor] (255.42,812.24) rectangle (270.20,826.24);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (255.42,798.25) rectangle (270.20,812.24);
\definecolor{fillColor}{RGB}{218,225,94}

\path[fill=fillColor] (255.42,784.26) rectangle (270.20,798.25);
\definecolor{fillColor}{RGB}{252,147,53}

\path[fill=fillColor] (255.42,770.26) rectangle (270.20,784.26);
\definecolor{fillColor}{RGB}{144,196,96}

\path[fill=fillColor] (255.42,756.27) rectangle (270.20,770.26);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (255.42,742.27) rectangle (270.20,756.27);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,728.28) rectangle (270.20,742.27);
\definecolor{fillColor}{RGB}{195,217,97}

\path[fill=fillColor] (255.42,714.29) rectangle (270.20,728.28);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,700.29) rectangle (270.20,714.29);
\definecolor{fillColor}{RGB}{241,97,76}

\path[fill=fillColor] (255.42,686.30) rectangle (270.20,700.29);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,672.30) rectangle (270.20,686.30);

\path[fill=fillColor] (255.42,658.31) rectangle (270.20,672.30);

\path[fill=fillColor] (255.42,644.31) rectangle (270.20,658.31);

\path[fill=fillColor] (255.42,630.32) rectangle (270.20,644.31);

\path[fill=fillColor] (255.42,616.33) rectangle (270.20,630.32);

\path[fill=fillColor] (255.42,602.33) rectangle (270.20,616.33);

\path[fill=fillColor] (255.42,588.34) rectangle (270.20,602.33);

\path[fill=fillColor] (255.42,574.34) rectangle (270.20,588.34);

\path[fill=fillColor] (255.42,560.35) rectangle (270.20,574.34);

\path[fill=fillColor] (255.42,546.36) rectangle (270.20,560.35);

\path[fill=fillColor] (255.42,532.36) rectangle (270.20,546.36);

\path[fill=fillColor] (255.42,518.37) rectangle (270.20,532.36);

\path[fill=fillColor] (255.42,504.37) rectangle (270.20,518.37);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (255.42,490.38) rectangle (270.20,504.37);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,476.38) rectangle (270.20,490.38);

\path[fill=fillColor] (270.20,826.24) rectangle (284.98,840.23);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (270.20,812.24) rectangle (284.98,826.24);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,798.25) rectangle (284.98,812.24);
\definecolor{fillColor}{RGB}{117,176,82}

\path[fill=fillColor] (270.20,784.26) rectangle (284.98,798.25);
\definecolor{fillColor}{RGB}{255,222,78}

\path[fill=fillColor] (270.20,770.26) rectangle (284.98,784.26);
\definecolor{fillColor}{RGB}{255,169,41}

\path[fill=fillColor] (270.20,756.27) rectangle (284.98,770.26);
\definecolor{fillColor}{RGB}{254,159,44}

\path[fill=fillColor] (270.20,742.27) rectangle (284.98,756.27);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (270.20,728.28) rectangle (284.98,742.27);
\definecolor{fillColor}{RGB}{255,185,52}

\path[fill=fillColor] (270.20,714.29) rectangle (284.98,728.28);
\definecolor{fillColor}{RGB}{255,205,65}

\path[fill=fillColor] (270.20,700.29) rectangle (284.98,714.29);
\definecolor{fillColor}{RGB}{233,230,92}

\path[fill=fillColor] (270.20,686.30) rectangle (284.98,700.29);
\definecolor{fillColor}{RGB}{246,119,68}

\path[fill=fillColor] (270.20,672.30) rectangle (284.98,686.30);
\definecolor{fillColor}{RGB}{241,98,75}

\path[fill=fillColor] (270.20,658.31) rectangle (284.98,672.30);
\definecolor{fillColor}{RGB}{255,185,52}

\path[fill=fillColor] (270.20,644.31) rectangle (284.98,658.31);
\definecolor{fillColor}{RGB}{255,196,59}

\path[fill=fillColor] (270.20,630.32) rectangle (284.98,644.31);
\definecolor{fillColor}{RGB}{249,135,61}

\path[fill=fillColor] (270.20,616.33) rectangle (284.98,630.32);
\definecolor{fillColor}{RGB}{241,98,75}

\path[fill=fillColor] (270.20,602.33) rectangle (284.98,616.33);
\definecolor{fillColor}{RGB}{255,173,43}

\path[fill=fillColor] (270.20,588.34) rectangle (284.98,602.33);
\definecolor{fillColor}{RGB}{252,150,51}

\path[fill=fillColor] (270.20,574.34) rectangle (284.98,588.34);
\definecolor{fillColor}{RGB}{253,154,49}

\path[fill=fillColor] (270.20,560.35) rectangle (284.98,574.34);
\definecolor{fillColor}{RGB}{241,98,75}

\path[fill=fillColor] (270.20,546.36) rectangle (284.98,560.35);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (270.20,532.36) rectangle (284.98,546.36);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,518.37) rectangle (284.98,532.36);

\path[fill=fillColor] (270.20,504.37) rectangle (284.98,518.37);
\definecolor{fillColor}{RGB}{255,189,54}

\path[fill=fillColor] (270.20,490.38) rectangle (284.98,504.37);
\definecolor{fillColor}{RGB}{255,216,73}

\path[fill=fillColor] (270.20,476.38) rectangle (284.98,490.38);
\definecolor{fillColor}{RGB}{252,147,53}

\path[fill=fillColor] (284.98,826.24) rectangle (299.76,840.23);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (284.98,812.24) rectangle (299.76,826.24);
\definecolor{fillColor}{RGB}{165,207,100}

\path[fill=fillColor] (284.98,798.25) rectangle (299.76,812.24);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (284.98,784.26) rectangle (299.76,798.25);
\definecolor{fillColor}{RGB}{234,230,91}

\path[fill=fillColor] (284.98,770.26) rectangle (299.76,784.26);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (284.98,756.27) rectangle (299.76,770.26);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (284.98,742.27) rectangle (299.76,756.27);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (284.98,728.28) rectangle (299.76,742.27);
\definecolor{fillColor}{RGB}{173,210,99}

\path[fill=fillColor] (284.98,714.29) rectangle (299.76,728.28);
\definecolor{fillColor}{RGB}{255,196,60}

\path[fill=fillColor] (284.98,700.29) rectangle (299.76,714.29);
\definecolor{fillColor}{RGB}{105,167,77}

\path[fill=fillColor] (284.98,686.30) rectangle (299.76,700.29);
\definecolor{fillColor}{RGB}{255,237,88}

\path[fill=fillColor] (284.98,672.30) rectangle (299.76,686.30);
\definecolor{fillColor}{RGB}{255,224,79}

\path[fill=fillColor] (284.98,658.31) rectangle (299.76,672.30);
\definecolor{fillColor}{RGB}{236,231,91}

\path[fill=fillColor] (284.98,644.31) rectangle (299.76,658.31);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (284.98,630.32) rectangle (299.76,644.31);
\definecolor{fillColor}{RGB}{255,225,79}

\path[fill=fillColor] (284.98,616.33) rectangle (299.76,630.32);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (284.98,602.33) rectangle (299.76,616.33);

\path[fill=fillColor] (284.98,588.34) rectangle (299.76,602.33);
\definecolor{fillColor}{RGB}{134,188,90}

\path[fill=fillColor] (284.98,574.34) rectangle (299.76,588.34);
\definecolor{fillColor}{RGB}{171,209,99}

\path[fill=fillColor] (284.98,560.35) rectangle (299.76,574.34);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (284.98,546.36) rectangle (299.76,560.35);
\definecolor{fillColor}{RGB}{217,224,94}

\path[fill=fillColor] (284.98,532.36) rectangle (299.76,546.36);
\definecolor{fillColor}{RGB}{250,140,57}

\path[fill=fillColor] (284.98,518.37) rectangle (299.76,532.36);

\path[fill=fillColor] (284.98,504.37) rectangle (299.76,518.37);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (284.98,490.38) rectangle (299.76,504.37);
\definecolor{fillColor}{RGB}{255,206,66}

\path[fill=fillColor] (284.98,476.38) rectangle (299.76,490.38);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (299.76,826.24) rectangle (314.55,840.23);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (299.76,812.24) rectangle (314.55,826.24);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (299.76,798.25) rectangle (314.55,812.24);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (299.76,784.26) rectangle (314.55,798.25);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (299.76,770.26) rectangle (314.55,784.26);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (299.76,756.27) rectangle (314.55,770.26);
\definecolor{fillColor}{RGB}{169,209,100}

\path[fill=fillColor] (299.76,742.27) rectangle (314.55,756.27);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (299.76,728.28) rectangle (314.55,742.27);
\definecolor{fillColor}{RGB}{255,206,67}

\path[fill=fillColor] (299.76,714.29) rectangle (314.55,728.28);
\definecolor{fillColor}{RGB}{155,204,101}

\path[fill=fillColor] (299.76,700.29) rectangle (314.55,714.29);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (299.76,686.30) rectangle (314.55,700.29);
\definecolor{fillColor}{RGB}{255,193,57}

\path[fill=fillColor] (299.76,672.30) rectangle (314.55,686.30);
\definecolor{fillColor}{RGB}{255,210,69}

\path[fill=fillColor] (299.76,658.31) rectangle (314.55,672.30);
\definecolor{fillColor}{RGB}{255,209,68}

\path[fill=fillColor] (299.76,644.31) rectangle (314.55,658.31);
\definecolor{fillColor}{RGB}{137,191,92}

\path[fill=fillColor] (299.76,630.32) rectangle (314.55,644.31);
\definecolor{fillColor}{RGB}{254,158,45}

\path[fill=fillColor] (299.76,616.33) rectangle (314.55,630.32);
\definecolor{fillColor}{RGB}{255,200,62}

\path[fill=fillColor] (299.76,602.33) rectangle (314.55,616.33);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (299.76,588.34) rectangle (314.55,602.33);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (299.76,574.34) rectangle (314.55,588.34);
\definecolor{fillColor}{RGB}{255,190,56}

\path[fill=fillColor] (299.76,560.35) rectangle (314.55,574.34);
\definecolor{fillColor}{RGB}{255,200,62}

\path[fill=fillColor] (299.76,546.36) rectangle (314.55,560.35);
\definecolor{fillColor}{RGB}{153,202,100}

\path[fill=fillColor] (299.76,532.36) rectangle (314.55,546.36);
\definecolor{fillColor}{RGB}{243,107,73}

\path[fill=fillColor] (299.76,518.37) rectangle (314.55,532.36);
\definecolor{fillColor}{RGB}{245,117,69}

\path[fill=fillColor] (299.76,504.37) rectangle (314.55,518.37);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (299.76,490.38) rectangle (314.55,504.37);
\definecolor{fillColor}{RGB}{203,220,96}

\path[fill=fillColor] (299.76,476.38) rectangle (314.55,490.38);
\definecolor{fillColor}{RGB}{97,160,72}

\path[fill=fillColor] (314.55,826.24) rectangle (329.33,840.23);
\definecolor{fillColor}{RGB}{62,136,57}

\path[fill=fillColor] (314.55,812.24) rectangle (329.33,826.24);
\definecolor{fillColor}{RGB}{189,215,97}

\path[fill=fillColor] (314.55,798.25) rectangle (329.33,812.24);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (314.55,784.26) rectangle (329.33,798.25);
\definecolor{fillColor}{RGB}{255,217,74}

\path[fill=fillColor] (314.55,770.26) rectangle (329.33,784.26);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (314.55,756.27) rectangle (329.33,770.26);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (314.55,742.27) rectangle (329.33,756.27);
\definecolor{fillColor}{RGB}{68,139,59}

\path[fill=fillColor] (314.55,728.28) rectangle (329.33,742.27);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (314.55,714.29) rectangle (329.33,728.28);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (314.55,700.29) rectangle (329.33,714.29);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (314.55,686.30) rectangle (329.33,700.29);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (314.55,672.30) rectangle (329.33,686.30);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (314.55,658.31) rectangle (329.33,672.30);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (314.55,644.31) rectangle (329.33,658.31);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (314.55,630.32) rectangle (329.33,644.31);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (314.55,616.33) rectangle (329.33,630.32);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (314.55,602.33) rectangle (329.33,616.33);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (314.55,588.34) rectangle (329.33,602.33);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (314.55,574.34) rectangle (329.33,588.34);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (314.55,560.35) rectangle (329.33,574.34);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (314.55,546.36) rectangle (329.33,560.35);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (314.55,532.36) rectangle (329.33,546.36);
\definecolor{fillColor}{RGB}{68,140,60}

\path[fill=fillColor] (314.55,518.37) rectangle (329.33,532.36);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (314.55,504.37) rectangle (329.33,518.37);
\definecolor{fillColor}{RGB}{63,137,57}

\path[fill=fillColor] (314.55,490.38) rectangle (329.33,504.37);
\definecolor{fillColor}{RGB}{100,163,74}

\path[fill=fillColor] (314.55,476.38) rectangle (329.33,490.38);
\definecolor{fillColor}{RGB}{170,209,100}

\path[fill=fillColor] (329.33,826.24) rectangle (344.11,840.23);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (329.33,812.24) rectangle (344.11,826.24);
\definecolor{fillColor}{RGB}{99,162,73}

\path[fill=fillColor] (329.33,798.25) rectangle (344.11,812.24);
\definecolor{fillColor}{RGB}{255,215,73}

\path[fill=fillColor] (329.33,784.26) rectangle (344.11,798.25);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (329.33,770.26) rectangle (344.11,784.26);
\definecolor{fillColor}{RGB}{128,183,88}

\path[fill=fillColor] (329.33,756.27) rectangle (344.11,770.26);
\definecolor{fillColor}{RGB}{253,154,48}

\path[fill=fillColor] (329.33,742.27) rectangle (344.11,756.27);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (329.33,728.28) rectangle (344.11,742.27);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (329.33,714.29) rectangle (344.11,728.28);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (329.33,700.29) rectangle (344.11,714.29);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (329.33,686.30) rectangle (344.11,700.29);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (329.33,672.30) rectangle (344.11,686.30);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (329.33,658.31) rectangle (344.11,672.30);
\definecolor{fillColor}{RGB}{69,140,60}

\path[fill=fillColor] (329.33,644.31) rectangle (344.11,658.31);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (329.33,630.32) rectangle (344.11,644.31);
\definecolor{fillColor}{RGB}{88,154,68}

\path[fill=fillColor] (329.33,616.33) rectangle (344.11,630.32);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (329.33,602.33) rectangle (344.11,616.33);
\definecolor{fillColor}{RGB}{69,140,60}

\path[fill=fillColor] (329.33,588.34) rectangle (344.11,602.33);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (329.33,574.34) rectangle (344.11,588.34);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (329.33,560.35) rectangle (344.11,574.34);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (329.33,546.36) rectangle (344.11,560.35);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (329.33,532.36) rectangle (344.11,546.36);
\definecolor{fillColor}{RGB}{255,222,78}

\path[fill=fillColor] (329.33,518.37) rectangle (344.11,532.36);
\definecolor{fillColor}{RGB}{255,227,81}

\path[fill=fillColor] (329.33,504.37) rectangle (344.11,518.37);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (329.33,490.38) rectangle (344.11,504.37);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (329.33,476.38) rectangle (344.11,490.38);
\definecolor{fillColor}{RGB}{254,162,42}

\path[fill=fillColor] (344.11,826.24) rectangle (358.90,840.23);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (344.11,812.24) rectangle (358.90,826.24);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (344.11,798.25) rectangle (358.90,812.24);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (344.11,784.26) rectangle (358.90,798.25);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (344.11,770.26) rectangle (358.90,784.26);
\definecolor{fillColor}{RGB}{255,215,73}

\path[fill=fillColor] (344.11,756.27) rectangle (358.90,770.26);
\definecolor{fillColor}{RGB}{108,169,78}

\path[fill=fillColor] (344.11,742.27) rectangle (358.90,756.27);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (344.11,728.28) rectangle (358.90,742.27);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (344.11,714.29) rectangle (358.90,728.28);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (344.11,700.29) rectangle (358.90,714.29);
\definecolor{fillColor}{RGB}{221,226,93}

\path[fill=fillColor] (344.11,686.30) rectangle (358.90,700.29);
\definecolor{fillColor}{RGB}{253,236,88}

\path[fill=fillColor] (344.11,672.30) rectangle (358.90,686.30);
\definecolor{fillColor}{RGB}{191,216,97}

\path[fill=fillColor] (344.11,658.31) rectangle (358.90,672.30);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (344.11,644.31) rectangle (358.90,658.31);
\definecolor{fillColor}{RGB}{255,228,82}

\path[fill=fillColor] (344.11,630.32) rectangle (358.90,644.31);
\definecolor{fillColor}{RGB}{146,198,97}

\path[fill=fillColor] (344.11,616.33) rectangle (358.90,630.32);
\definecolor{fillColor}{RGB}{176,211,99}

\path[fill=fillColor] (344.11,602.33) rectangle (358.90,616.33);
\definecolor{fillColor}{RGB}{250,235,89}

\path[fill=fillColor] (344.11,588.34) rectangle (358.90,602.33);
\definecolor{fillColor}{RGB}{255,192,56}

\path[fill=fillColor] (344.11,574.34) rectangle (358.90,588.34);
\definecolor{fillColor}{RGB}{191,216,97}

\path[fill=fillColor] (344.11,560.35) rectangle (358.90,574.34);
\definecolor{fillColor}{RGB}{152,201,99}

\path[fill=fillColor] (344.11,546.36) rectangle (358.90,560.35);
\definecolor{fillColor}{RGB}{121,179,84}

\path[fill=fillColor] (344.11,532.36) rectangle (358.90,546.36);
\definecolor{fillColor}{RGB}{123,180,85}

\path[fill=fillColor] (344.11,518.37) rectangle (358.90,532.36);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (344.11,504.37) rectangle (358.90,518.37);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (344.11,490.38) rectangle (358.90,504.37);
\definecolor{fillColor}{RGB}{255,187,53}

\path[fill=fillColor] (344.11,476.38) rectangle (358.90,490.38);
\definecolor{fillColor}{RGB}{255,167,39}

\path[fill=fillColor] (358.90,826.24) rectangle (373.68,840.23);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (358.90,812.24) rectangle (373.68,826.24);
\definecolor{fillColor}{RGB}{221,226,93}

\path[fill=fillColor] (358.90,798.25) rectangle (373.68,812.24);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (358.90,784.26) rectangle (373.68,798.25);
\definecolor{fillColor}{RGB}{86,153,68}

\path[fill=fillColor] (358.90,770.26) rectangle (373.68,784.26);
\definecolor{fillColor}{RGB}{72,143,61}

\path[fill=fillColor] (358.90,756.27) rectangle (373.68,770.26);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (358.90,742.27) rectangle (373.68,756.27);
\definecolor{fillColor}{RGB}{69,140,60}

\path[fill=fillColor] (358.90,728.28) rectangle (373.68,742.27);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (358.90,714.29) rectangle (373.68,728.28);
\definecolor{fillColor}{RGB}{148,198,97}

\path[fill=fillColor] (358.90,700.29) rectangle (373.68,714.29);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (358.90,686.30) rectangle (373.68,700.29);
\definecolor{fillColor}{RGB}{187,215,98}

\path[fill=fillColor] (358.90,672.30) rectangle (373.68,686.30);

\path[fill=fillColor] (358.90,658.31) rectangle (373.68,672.30);
\definecolor{fillColor}{RGB}{255,232,84}

\path[fill=fillColor] (358.90,644.31) rectangle (373.68,658.31);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (358.90,630.32) rectangle (373.68,644.31);
\definecolor{fillColor}{RGB}{228,228,92}

\path[fill=fillColor] (358.90,616.33) rectangle (373.68,630.32);
\definecolor{fillColor}{RGB}{242,233,90}

\path[fill=fillColor] (358.90,602.33) rectangle (373.68,616.33);
\definecolor{fillColor}{RGB}{255,222,77}

\path[fill=fillColor] (358.90,588.34) rectangle (373.68,602.33);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (358.90,574.34) rectangle (373.68,588.34);
\definecolor{fillColor}{RGB}{228,228,92}

\path[fill=fillColor] (358.90,560.35) rectangle (373.68,574.34);
\definecolor{fillColor}{RGB}{242,233,90}

\path[fill=fillColor] (358.90,546.36) rectangle (373.68,560.35);
\definecolor{fillColor}{RGB}{212,223,95}

\path[fill=fillColor] (358.90,532.36) rectangle (373.68,546.36);
\definecolor{fillColor}{RGB}{255,203,64}

\path[fill=fillColor] (358.90,518.37) rectangle (373.68,532.36);
\definecolor{fillColor}{RGB}{255,217,74}

\path[fill=fillColor] (358.90,504.37) rectangle (373.68,518.37);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (358.90,490.38) rectangle (373.68,504.37);
\definecolor{fillColor}{RGB}{138,191,92}

\path[fill=fillColor] (358.90,476.38) rectangle (373.68,490.38);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,826.24) rectangle (388.46,840.23);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (373.68,812.24) rectangle (388.46,826.24);
\definecolor{fillColor}{RGB}{193,216,97}

\path[fill=fillColor] (373.68,798.25) rectangle (388.46,812.24);
\definecolor{fillColor}{RGB}{242,100,75}

\path[fill=fillColor] (373.68,784.26) rectangle (388.46,798.25);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (373.68,770.26) rectangle (388.46,784.26);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (373.68,756.27) rectangle (388.46,770.26);
\definecolor{fillColor}{RGB}{254,158,45}

\path[fill=fillColor] (373.68,742.27) rectangle (388.46,756.27);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (373.68,728.28) rectangle (388.46,742.27);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (373.68,714.29) rectangle (388.46,728.28);
\definecolor{fillColor}{RGB}{253,152,50}

\path[fill=fillColor] (373.68,700.29) rectangle (388.46,714.29);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (373.68,686.30) rectangle (388.46,700.29);
\definecolor{fillColor}{RGB}{255,188,54}

\path[fill=fillColor] (373.68,672.30) rectangle (388.46,686.30);
\definecolor{fillColor}{RGB}{255,226,81}

\path[fill=fillColor] (373.68,658.31) rectangle (388.46,672.30);
\definecolor{fillColor}{RGB}{255,199,61}

\path[fill=fillColor] (373.68,644.31) rectangle (388.46,658.31);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (373.68,630.32) rectangle (388.46,644.31);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (373.68,616.33) rectangle (388.46,630.32);
\definecolor{fillColor}{RGB}{224,227,93}

\path[fill=fillColor] (373.68,602.33) rectangle (388.46,616.33);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (373.68,588.34) rectangle (388.46,602.33);
\definecolor{fillColor}{RGB}{202,219,96}

\path[fill=fillColor] (373.68,574.34) rectangle (388.46,588.34);
\definecolor{fillColor}{RGB}{255,183,51}

\path[fill=fillColor] (373.68,560.35) rectangle (388.46,574.34);
\definecolor{fillColor}{RGB}{224,227,93}

\path[fill=fillColor] (373.68,546.36) rectangle (388.46,560.35);
\definecolor{fillColor}{RGB}{234,230,91}

\path[fill=fillColor] (373.68,532.36) rectangle (388.46,546.36);
\definecolor{fillColor}{RGB}{255,182,50}

\path[fill=fillColor] (373.68,518.37) rectangle (388.46,532.36);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (373.68,504.37) rectangle (388.46,518.37);
\definecolor{fillColor}{RGB}{125,181,86}

\path[fill=fillColor] (373.68,490.38) rectangle (388.46,504.37);
\definecolor{fillColor}{RGB}{255,194,58}

\path[fill=fillColor] (373.68,476.38) rectangle (388.46,490.38);
\definecolor{fillColor}{RGB}{244,109,72}

\path[fill=fillColor] (388.46,826.24) rectangle (403.24,840.23);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (388.46,812.24) rectangle (403.24,826.24);
\definecolor{fillColor}{RGB}{255,208,68}

\path[fill=fillColor] (388.46,798.25) rectangle (403.24,812.24);
\definecolor{fillColor}{RGB}{255,197,60}

\path[fill=fillColor] (388.46,784.26) rectangle (403.24,798.25);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (388.46,770.26) rectangle (403.24,784.26);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (388.46,756.27) rectangle (403.24,770.26);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (388.46,742.27) rectangle (403.24,756.27);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (388.46,728.28) rectangle (403.24,742.27);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (388.46,714.29) rectangle (403.24,728.28);
\definecolor{fillColor}{RGB}{255,186,53}

\path[fill=fillColor] (388.46,700.29) rectangle (403.24,714.29);
\definecolor{fillColor}{RGB}{180,212,98}

\path[fill=fillColor] (388.46,686.30) rectangle (403.24,700.29);
\definecolor{fillColor}{RGB}{255,175,45}

\path[fill=fillColor] (388.46,672.30) rectangle (403.24,686.30);
\definecolor{fillColor}{RGB}{255,204,65}

\path[fill=fillColor] (388.46,658.31) rectangle (403.24,672.30);
\definecolor{fillColor}{RGB}{255,230,83}

\path[fill=fillColor] (388.46,644.31) rectangle (403.24,658.31);
\definecolor{fillColor}{RGB}{117,176,82}

\path[fill=fillColor] (388.46,630.32) rectangle (403.24,644.31);
\definecolor{fillColor}{RGB}{255,209,69}

\path[fill=fillColor] (388.46,616.33) rectangle (403.24,630.32);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (388.46,602.33) rectangle (403.24,616.33);
\definecolor{fillColor}{RGB}{255,210,69}

\path[fill=fillColor] (388.46,588.34) rectangle (403.24,602.33);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (388.46,574.34) rectangle (403.24,588.34);
\definecolor{fillColor}{RGB}{255,223,78}

\path[fill=fillColor] (388.46,560.35) rectangle (403.24,574.34);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (388.46,546.36) rectangle (403.24,560.35);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (388.46,532.36) rectangle (403.24,546.36);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,518.37) rectangle (403.24,532.36);
\definecolor{fillColor}{RGB}{247,123,66}

\path[fill=fillColor] (388.46,504.37) rectangle (403.24,518.37);
\definecolor{fillColor}{RGB}{60,135,56}

\path[fill=fillColor] (388.46,490.38) rectangle (403.24,504.37);
\definecolor{fillColor}{RGB}{255,186,53}

\path[fill=fillColor] (388.46,476.38) rectangle (403.24,490.38);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,826.24) rectangle (418.03,840.23);
\definecolor{fillColor}{RGB}{251,142,57}

\path[fill=fillColor] (403.24,812.24) rectangle (418.03,826.24);
\definecolor{fillColor}{RGB}{125,181,86}

\path[fill=fillColor] (403.24,798.25) rectangle (418.03,812.24);
\definecolor{fillColor}{RGB}{255,208,68}

\path[fill=fillColor] (403.24,784.26) rectangle (418.03,798.25);
\definecolor{fillColor}{RGB}{130,185,88}

\path[fill=fillColor] (403.24,770.26) rectangle (418.03,784.26);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (403.24,756.27) rectangle (418.03,770.26);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (403.24,742.27) rectangle (418.03,756.27);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,728.28) rectangle (418.03,742.27);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (403.24,714.29) rectangle (418.03,728.28);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,700.29) rectangle (418.03,714.29);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (403.24,686.30) rectangle (418.03,700.29);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,672.30) rectangle (418.03,686.30);

\path[fill=fillColor] (403.24,658.31) rectangle (418.03,672.30);
\definecolor{fillColor}{RGB}{255,189,54}

\path[fill=fillColor] (403.24,644.31) rectangle (418.03,658.31);
\definecolor{fillColor}{RGB}{255,196,60}

\path[fill=fillColor] (403.24,630.32) rectangle (418.03,644.31);
\definecolor{fillColor}{RGB}{255,165,39}

\path[fill=fillColor] (403.24,616.33) rectangle (418.03,630.32);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,602.33) rectangle (418.03,616.33);
\definecolor{fillColor}{RGB}{255,224,79}

\path[fill=fillColor] (403.24,588.34) rectangle (418.03,602.33);
\definecolor{fillColor}{RGB}{255,189,54}

\path[fill=fillColor] (403.24,574.34) rectangle (418.03,588.34);
\definecolor{fillColor}{RGB}{252,150,51}

\path[fill=fillColor] (403.24,560.35) rectangle (418.03,574.34);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,546.36) rectangle (418.03,560.35);
\definecolor{fillColor}{RGB}{255,196,60}

\path[fill=fillColor] (403.24,532.36) rectangle (418.03,546.36);
\definecolor{fillColor}{RGB}{239,89,78}

\path[fill=fillColor] (403.24,518.37) rectangle (418.03,532.36);
\definecolor{fillColor}{RGB}{246,119,68}

\path[fill=fillColor] (403.24,504.37) rectangle (418.03,518.37);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (403.24,490.38) rectangle (418.03,504.37);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,476.38) rectangle (418.03,490.38);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (418.03,826.24) rectangle (432.81,840.23);
\definecolor{fillColor}{RGB}{255,197,60}

\path[fill=fillColor] (418.03,812.24) rectangle (432.81,826.24);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (418.03,798.25) rectangle (432.81,812.24);
\definecolor{fillColor}{RGB}{255,224,79}

\path[fill=fillColor] (418.03,784.26) rectangle (432.81,798.25);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (418.03,770.26) rectangle (432.81,784.26);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (418.03,756.27) rectangle (432.81,770.26);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (418.03,742.27) rectangle (432.81,756.27);
\definecolor{fillColor}{RGB}{49,127,52}

\path[fill=fillColor] (418.03,728.28) rectangle (432.81,742.27);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (418.03,714.29) rectangle (432.81,728.28);
\definecolor{fillColor}{RGB}{128,183,88}

\path[fill=fillColor] (418.03,700.29) rectangle (432.81,714.29);
\definecolor{fillColor}{RGB}{120,178,84}

\path[fill=fillColor] (418.03,686.30) rectangle (432.81,700.29);
\definecolor{fillColor}{RGB}{84,151,66}

\path[fill=fillColor] (418.03,672.30) rectangle (432.81,686.30);
\definecolor{fillColor}{RGB}{95,159,71}

\path[fill=fillColor] (418.03,658.31) rectangle (432.81,672.30);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (418.03,644.31) rectangle (432.81,658.31);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (418.03,630.32) rectangle (432.81,644.31);
\definecolor{fillColor}{RGB}{134,188,91}

\path[fill=fillColor] (418.03,616.33) rectangle (432.81,630.32);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (418.03,602.33) rectangle (432.81,616.33);
\definecolor{fillColor}{RGB}{120,178,84}

\path[fill=fillColor] (418.03,588.34) rectangle (432.81,602.33);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (418.03,574.34) rectangle (432.81,588.34);
\definecolor{fillColor}{RGB}{133,188,90}

\path[fill=fillColor] (418.03,560.35) rectangle (432.81,574.34);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (418.03,546.36) rectangle (432.81,560.35);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (418.03,532.36) rectangle (432.81,546.36);
\definecolor{fillColor}{RGB}{172,209,99}

\path[fill=fillColor] (418.03,518.37) rectangle (432.81,532.36);
\definecolor{fillColor}{RGB}{117,176,82}

\path[fill=fillColor] (418.03,504.37) rectangle (432.81,518.37);
\definecolor{fillColor}{RGB}{255,223,79}

\path[fill=fillColor] (418.03,490.38) rectangle (432.81,504.37);
\definecolor{fillColor}{RGB}{128,183,88}

\path[fill=fillColor] (418.03,476.38) rectangle (432.81,490.38);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (432.81,826.24) rectangle (447.59,840.23);
\definecolor{fillColor}{RGB}{255,212,71}

\path[fill=fillColor] (432.81,812.24) rectangle (447.59,826.24);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (432.81,798.25) rectangle (447.59,812.24);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (432.81,784.26) rectangle (447.59,798.25);
\definecolor{fillColor}{RGB}{220,225,94}

\path[fill=fillColor] (432.81,770.26) rectangle (447.59,784.26);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (432.81,756.27) rectangle (447.59,770.26);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (432.81,742.27) rectangle (447.59,756.27);
\definecolor{fillColor}{RGB}{117,176,82}

\path[fill=fillColor] (432.81,728.28) rectangle (447.59,742.27);
\definecolor{fillColor}{RGB}{99,162,73}

\path[fill=fillColor] (432.81,714.29) rectangle (447.59,728.28);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (432.81,700.29) rectangle (447.59,714.29);
\definecolor{fillColor}{RGB}{100,162,74}

\path[fill=fillColor] (432.81,686.30) rectangle (447.59,700.29);
\definecolor{fillColor}{RGB}{78,146,64}

\path[fill=fillColor] (432.81,672.30) rectangle (447.59,686.30);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (432.81,658.31) rectangle (447.59,672.30);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (432.81,644.31) rectangle (447.59,658.31);
\definecolor{fillColor}{RGB}{100,162,74}

\path[fill=fillColor] (432.81,630.32) rectangle (447.59,644.31);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (432.81,616.33) rectangle (447.59,630.32);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (432.81,602.33) rectangle (447.59,616.33);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (432.81,588.34) rectangle (447.59,602.33);
\definecolor{fillColor}{RGB}{100,162,74}

\path[fill=fillColor] (432.81,574.34) rectangle (447.59,588.34);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (432.81,560.35) rectangle (447.59,574.34);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (432.81,546.36) rectangle (447.59,560.35);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (432.81,532.36) rectangle (447.59,546.36);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (432.81,518.37) rectangle (447.59,532.36);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (432.81,504.37) rectangle (447.59,518.37);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (432.81,490.38) rectangle (447.59,504.37);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (432.81,476.38) rectangle (447.59,490.38);
\definecolor{fillColor}{RGB}{250,137,59}

\path[fill=fillColor] (447.59,826.24) rectangle (462.38,840.23);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (447.59,812.24) rectangle (462.38,826.24);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (447.59,798.25) rectangle (462.38,812.24);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (447.59,784.26) rectangle (462.38,798.25);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (447.59,770.26) rectangle (462.38,784.26);
\definecolor{fillColor}{RGB}{100,162,74}

\path[fill=fillColor] (447.59,756.27) rectangle (462.38,770.26);
\definecolor{fillColor}{RGB}{154,203,101}

\path[fill=fillColor] (447.59,742.27) rectangle (462.38,756.27);
\definecolor{fillColor}{RGB}{100,163,74}

\path[fill=fillColor] (447.59,728.28) rectangle (462.38,742.27);
\definecolor{fillColor}{RGB}{167,208,100}

\path[fill=fillColor] (447.59,714.29) rectangle (462.38,728.28);
\definecolor{fillColor}{RGB}{113,172,80}

\path[fill=fillColor] (447.59,700.29) rectangle (462.38,714.29);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (447.59,686.30) rectangle (462.38,700.29);
\definecolor{fillColor}{RGB}{117,176,82}

\path[fill=fillColor] (447.59,672.30) rectangle (462.38,686.30);
\definecolor{fillColor}{RGB}{103,165,76}

\path[fill=fillColor] (447.59,658.31) rectangle (462.38,672.30);
\definecolor{fillColor}{RGB}{121,179,84}

\path[fill=fillColor] (447.59,644.31) rectangle (462.38,658.31);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (447.59,630.32) rectangle (462.38,644.31);
\definecolor{fillColor}{RGB}{121,179,84}

\path[fill=fillColor] (447.59,616.33) rectangle (462.38,630.32);
\definecolor{fillColor}{RGB}{117,176,82}

\path[fill=fillColor] (447.59,602.33) rectangle (462.38,616.33);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (447.59,588.34) rectangle (462.38,602.33);
\definecolor{fillColor}{RGB}{148,199,97}

\path[fill=fillColor] (447.59,574.34) rectangle (462.38,588.34);
\definecolor{fillColor}{RGB}{118,176,82}

\path[fill=fillColor] (447.59,560.35) rectangle (462.38,574.34);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (447.59,546.36) rectangle (462.38,560.35);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (447.59,532.36) rectangle (462.38,546.36);
\definecolor{fillColor}{RGB}{248,129,63}

\path[fill=fillColor] (447.59,518.37) rectangle (462.38,532.36);
\definecolor{fillColor}{RGB}{255,165,39}

\path[fill=fillColor] (447.59,504.37) rectangle (462.38,518.37);
\definecolor{fillColor}{RGB}{222,226,93}

\path[fill=fillColor] (447.59,490.38) rectangle (462.38,504.37);
\definecolor{fillColor}{RGB}{113,172,80}

\path[fill=fillColor] (447.59,476.38) rectangle (462.38,490.38);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (462.38,826.24) rectangle (477.16,840.23);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (462.38,812.24) rectangle (477.16,826.24);
\definecolor{fillColor}{RGB}{152,202,100}

\path[fill=fillColor] (462.38,798.25) rectangle (477.16,812.24);
\definecolor{fillColor}{RGB}{252,150,51}

\path[fill=fillColor] (462.38,784.26) rectangle (477.16,798.25);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,770.26) rectangle (477.16,784.26);
\definecolor{fillColor}{RGB}{72,143,61}

\path[fill=fillColor] (462.38,756.27) rectangle (477.16,770.26);
\definecolor{fillColor}{RGB}{92,156,70}

\path[fill=fillColor] (462.38,742.27) rectangle (477.16,756.27);
\definecolor{fillColor}{RGB}{163,207,100}

\path[fill=fillColor] (462.38,728.28) rectangle (477.16,742.27);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (462.38,714.29) rectangle (477.16,728.28);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (462.38,700.29) rectangle (477.16,714.29);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,686.30) rectangle (477.16,700.29);

\path[fill=fillColor] (462.38,672.30) rectangle (477.16,686.30);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (462.38,658.31) rectangle (477.16,672.30);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (462.38,644.31) rectangle (477.16,658.31);
\definecolor{fillColor}{RGB}{54,131,54}

\path[fill=fillColor] (462.38,630.32) rectangle (477.16,644.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,616.33) rectangle (477.16,630.32);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (462.38,602.33) rectangle (477.16,616.33);
\definecolor{fillColor}{RGB}{93,157,70}

\path[fill=fillColor] (462.38,588.34) rectangle (477.16,602.33);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,574.34) rectangle (477.16,588.34);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (462.38,560.35) rectangle (477.16,574.34);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (462.38,546.36) rectangle (477.16,560.35);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (462.38,532.36) rectangle (477.16,546.36);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (462.38,518.37) rectangle (477.16,532.36);
\definecolor{fillColor}{RGB}{68,140,60}

\path[fill=fillColor] (462.38,504.37) rectangle (477.16,518.37);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (462.38,490.38) rectangle (477.16,504.37);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,476.38) rectangle (477.16,490.38);
\definecolor{fillColor}{RGB}{54,131,54}

\path[fill=fillColor] (477.16,826.24) rectangle (491.94,840.23);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (477.16,812.24) rectangle (491.94,826.24);
\definecolor{fillColor}{RGB}{120,177,84}

\path[fill=fillColor] (477.16,798.25) rectangle (491.94,812.24);
\definecolor{fillColor}{RGB}{241,99,75}

\path[fill=fillColor] (477.16,784.26) rectangle (491.94,798.25);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (477.16,770.26) rectangle (491.94,784.26);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (477.16,756.27) rectangle (491.94,770.26);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (477.16,742.27) rectangle (491.94,756.27);
\definecolor{fillColor}{RGB}{253,236,88}

\path[fill=fillColor] (477.16,728.28) rectangle (491.94,742.27);
\definecolor{fillColor}{RGB}{124,180,85}

\path[fill=fillColor] (477.16,714.29) rectangle (491.94,728.28);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (477.16,700.29) rectangle (491.94,714.29);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (477.16,686.30) rectangle (491.94,700.29);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (477.16,672.30) rectangle (491.94,686.30);
\definecolor{fillColor}{RGB}{54,131,54}

\path[fill=fillColor] (477.16,658.31) rectangle (491.94,672.30);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,644.31) rectangle (491.94,658.31);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (477.16,630.32) rectangle (491.94,644.31);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (477.16,616.33) rectangle (491.94,630.32);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (477.16,602.33) rectangle (491.94,616.33);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (477.16,588.34) rectangle (491.94,602.33);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (477.16,574.34) rectangle (491.94,588.34);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (477.16,560.35) rectangle (491.94,574.34);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (477.16,546.36) rectangle (491.94,560.35);
\definecolor{fillColor}{RGB}{100,163,74}

\path[fill=fillColor] (477.16,532.36) rectangle (491.94,546.36);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,518.37) rectangle (491.94,532.36);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,504.37) rectangle (491.94,518.37);
\definecolor{fillColor}{RGB}{248,131,63}

\path[fill=fillColor] (477.16,490.38) rectangle (491.94,504.37);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (477.16,476.38) rectangle (491.94,490.38);
\definecolor{fillColor}{RGB}{144,196,96}

\path[fill=fillColor] (491.94,826.24) rectangle (506.73,840.23);
\definecolor{fillColor}{RGB}{133,188,90}

\path[fill=fillColor] (491.94,812.24) rectangle (506.73,826.24);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (491.94,798.25) rectangle (506.73,812.24);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (491.94,784.26) rectangle (506.73,798.25);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (491.94,770.26) rectangle (506.73,784.26);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (491.94,756.27) rectangle (506.73,770.26);
\definecolor{fillColor}{RGB}{207,221,95}

\path[fill=fillColor] (491.94,742.27) rectangle (506.73,756.27);
\definecolor{fillColor}{RGB}{61,135,57}

\path[fill=fillColor] (491.94,728.28) rectangle (506.73,742.27);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (491.94,714.29) rectangle (506.73,728.28);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (491.94,700.29) rectangle (506.73,714.29);
\definecolor{fillColor}{RGB}{62,136,57}

\path[fill=fillColor] (491.94,686.30) rectangle (506.73,700.29);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (491.94,672.30) rectangle (506.73,686.30);

\path[fill=fillColor] (491.94,658.31) rectangle (506.73,672.30);
\definecolor{fillColor}{RGB}{112,171,80}

\path[fill=fillColor] (491.94,644.31) rectangle (506.73,658.31);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (491.94,630.32) rectangle (506.73,644.31);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (491.94,616.33) rectangle (506.73,630.32);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (491.94,602.33) rectangle (506.73,616.33);
\definecolor{fillColor}{RGB}{118,176,82}

\path[fill=fillColor] (491.94,588.34) rectangle (506.73,602.33);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (491.94,574.34) rectangle (506.73,588.34);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (491.94,560.35) rectangle (506.73,574.34);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (491.94,546.36) rectangle (506.73,560.35);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (491.94,532.36) rectangle (506.73,546.36);
\definecolor{fillColor}{RGB}{97,160,72}

\path[fill=fillColor] (491.94,518.37) rectangle (506.73,532.36);
\definecolor{fillColor}{RGB}{130,185,88}

\path[fill=fillColor] (491.94,504.37) rectangle (506.73,518.37);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (491.94,490.38) rectangle (506.73,504.37);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (491.94,476.38) rectangle (506.73,490.38);
\definecolor{fillColor}{RGB}{255,215,73}

\path[fill=fillColor] (506.73,826.24) rectangle (521.51,840.23);
\definecolor{fillColor}{RGB}{120,177,83}

\path[fill=fillColor] (506.73,812.24) rectangle (521.51,826.24);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (506.73,798.25) rectangle (521.51,812.24);
\definecolor{fillColor}{RGB}{255,196,59}

\path[fill=fillColor] (506.73,784.26) rectangle (521.51,798.25);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (506.73,770.26) rectangle (521.51,784.26);
\definecolor{fillColor}{RGB}{152,201,99}

\path[fill=fillColor] (506.73,756.27) rectangle (521.51,770.26);
\definecolor{fillColor}{RGB}{255,235,86}

\path[fill=fillColor] (506.73,742.27) rectangle (521.51,756.27);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (506.73,728.28) rectangle (521.51,742.27);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (506.73,714.29) rectangle (521.51,728.28);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (506.73,700.29) rectangle (521.51,714.29);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (506.73,686.30) rectangle (521.51,700.29);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (506.73,672.30) rectangle (521.51,686.30);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (506.73,658.31) rectangle (521.51,672.30);
\definecolor{fillColor}{RGB}{117,176,82}

\path[fill=fillColor] (506.73,644.31) rectangle (521.51,658.31);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (506.73,630.32) rectangle (521.51,644.31);
\definecolor{fillColor}{RGB}{112,171,80}

\path[fill=fillColor] (506.73,616.33) rectangle (521.51,630.32);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (506.73,602.33) rectangle (521.51,616.33);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (506.73,588.34) rectangle (521.51,602.33);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (506.73,574.34) rectangle (521.51,588.34);
\definecolor{fillColor}{RGB}{150,200,99}

\path[fill=fillColor] (506.73,560.35) rectangle (521.51,574.34);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (506.73,546.36) rectangle (521.51,560.35);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (506.73,532.36) rectangle (521.51,546.36);
\definecolor{fillColor}{RGB}{154,203,100}

\path[fill=fillColor] (506.73,518.37) rectangle (521.51,532.36);
\definecolor{fillColor}{RGB}{131,185,89}

\path[fill=fillColor] (506.73,504.37) rectangle (521.51,518.37);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (506.73,490.38) rectangle (521.51,504.37);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (506.73,476.38) rectangle (521.51,490.38);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (521.51,826.24) rectangle (536.29,840.23);
\definecolor{fillColor}{RGB}{132,186,89}

\path[fill=fillColor] (521.51,812.24) rectangle (536.29,826.24);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (521.51,798.25) rectangle (536.29,812.24);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (521.51,784.26) rectangle (536.29,798.25);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (521.51,770.26) rectangle (536.29,784.26);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (521.51,756.27) rectangle (536.29,770.26);
\definecolor{fillColor}{RGB}{239,88,79}

\path[fill=fillColor] (521.51,742.27) rectangle (536.29,756.27);
\definecolor{fillColor}{RGB}{227,228,92}

\path[fill=fillColor] (521.51,728.28) rectangle (536.29,742.27);
\definecolor{fillColor}{RGB}{249,235,89}

\path[fill=fillColor] (521.51,714.29) rectangle (536.29,728.28);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (521.51,700.29) rectangle (536.29,714.29);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (521.51,686.30) rectangle (536.29,700.29);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (521.51,672.30) rectangle (536.29,686.30);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (521.51,658.31) rectangle (536.29,672.30);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (521.51,644.31) rectangle (536.29,658.31);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (521.51,630.32) rectangle (536.29,644.31);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (521.51,616.33) rectangle (536.29,630.32);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (521.51,602.33) rectangle (536.29,616.33);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (521.51,588.34) rectangle (536.29,602.33);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (521.51,574.34) rectangle (536.29,588.34);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (521.51,560.35) rectangle (536.29,574.34);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (521.51,546.36) rectangle (536.29,560.35);
\definecolor{fillColor}{RGB}{54,131,54}

\path[fill=fillColor] (521.51,532.36) rectangle (536.29,546.36);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (521.51,518.37) rectangle (536.29,532.36);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (521.51,504.37) rectangle (536.29,518.37);
\definecolor{fillColor}{RGB}{130,185,89}

\path[fill=fillColor] (521.51,490.38) rectangle (536.29,504.37);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (521.51,476.38) rectangle (536.29,490.38);
\definecolor{fillColor}{RGB}{148,198,97}

\path[fill=fillColor] (536.29,826.24) rectangle (551.07,840.23);
\definecolor{fillColor}{RGB}{251,145,55}

\path[fill=fillColor] (536.29,812.24) rectangle (551.07,826.24);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (536.29,798.25) rectangle (551.07,812.24);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,784.26) rectangle (551.07,798.25);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (536.29,770.26) rectangle (551.07,784.26);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (536.29,756.27) rectangle (551.07,770.26);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,742.27) rectangle (551.07,756.27);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (536.29,728.28) rectangle (551.07,742.27);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (536.29,714.29) rectangle (551.07,728.28);
\definecolor{fillColor}{RGB}{124,181,86}

\path[fill=fillColor] (536.29,700.29) rectangle (551.07,714.29);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (536.29,686.30) rectangle (551.07,700.29);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (536.29,672.30) rectangle (551.07,686.30);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (536.29,658.31) rectangle (551.07,672.30);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (536.29,644.31) rectangle (551.07,658.31);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (536.29,630.32) rectangle (551.07,644.31);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (536.29,616.33) rectangle (551.07,630.32);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (536.29,602.33) rectangle (551.07,616.33);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (536.29,588.34) rectangle (551.07,602.33);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (536.29,574.34) rectangle (551.07,588.34);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (536.29,560.35) rectangle (551.07,574.34);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (536.29,546.36) rectangle (551.07,560.35);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (536.29,532.36) rectangle (551.07,546.36);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (536.29,518.37) rectangle (551.07,532.36);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (536.29,504.37) rectangle (551.07,518.37);
\definecolor{fillColor}{RGB}{177,211,99}

\path[fill=fillColor] (536.29,490.38) rectangle (551.07,504.37);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (536.29,476.38) rectangle (551.07,490.38);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,833.24) -- (207.21,833.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,829.70) -- (203.67,836.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,749.27) -- (207.21,749.27);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,745.74) -- (203.67,752.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,581.34) -- (207.21,581.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,577.81) -- (203.67,584.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,525.36) -- (207.21,525.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,521.83) -- (203.67,528.90);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,515.25) --
	(207.04,509.43) --
	(200.31,509.43) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,830.74) -- (220.96,835.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,835.73) -- (220.96,830.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,746.77) -- (220.96,751.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,751.77) -- (220.96,746.77);

\path[fill=fillColor] (218.46,529.25) --
	(221.82,523.42) --
	(215.09,523.42) --
	cycle;

\path[fill=fillColor] (218.46,515.25) --
	(221.82,509.43) --
	(215.09,509.43) --
	cycle;

\path[fill=fillColor] (233.24,833.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,774.76) -- (235.74,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,779.76) -- (235.74,774.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,746.77) -- (235.74,751.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,751.77) -- (235.74,746.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,704.79) -- (235.74,709.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,709.79) -- (235.74,704.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,690.80) -- (235.74,695.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,695.79) -- (235.74,690.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,676.80) -- (235.74,681.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,681.80) -- (235.74,676.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,662.81) -- (235.74,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,667.80) -- (235.74,662.81);

\path[fill=fillColor] (233.24,655.20) --
	(236.60,649.37) --
	(229.88,649.37) --
	cycle;

\path[fill=fillColor] (233.24,641.20) --
	(236.60,635.38) --
	(229.88,635.38) --
	cycle;

\path[fill=fillColor] (233.24,627.21) --
	(236.60,621.38) --
	(229.88,621.38) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,606.83) -- (235.74,611.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,611.83) -- (235.74,606.83);

\path[fill=fillColor] (233.24,599.22) --
	(236.60,593.39) --
	(229.88,593.39) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,578.84) -- (235.74,583.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,583.84) -- (235.74,578.84);

\path[fill=fillColor] (233.24,571.23) --
	(236.60,565.40) --
	(229.88,565.40) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,550.85) -- (235.74,555.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,555.85) -- (235.74,550.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,536.86) -- (235.74,541.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,541.86) -- (235.74,536.86);

\path[fill=fillColor] (233.24,529.25) --
	(236.60,523.42) --
	(229.88,523.42) --
	cycle;

\path[fill=fillColor] (233.24,511.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,480.88) -- (235.74,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,485.88) -- (235.74,480.88);

\path[fill=fillColor] (248.02,837.12) --
	(251.39,831.29) --
	(244.66,831.29) --
	cycle;

\path[fill=fillColor] (248.02,823.13) --
	(251.39,817.30) --
	(244.66,817.30) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,805.25) -- (251.56,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,801.72) -- (248.02,808.78);

\path[fill=fillColor] (248.02,781.14) --
	(251.39,775.32) --
	(244.66,775.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,760.77) -- (250.52,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,765.76) -- (250.52,760.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,746.77) -- (250.52,751.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,751.77) -- (250.52,746.77);

\path[fill=fillColor] (248.02,739.16) --
	(251.39,733.33) --
	(244.66,733.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,718.78) -- (250.52,723.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,723.78) -- (250.52,718.78);

\path[fill=fillColor] (248.02,711.17) --
	(251.39,705.35) --
	(244.66,705.35) --
	cycle;

\path[fill=fillColor] (248.02,697.18) --
	(251.39,691.35) --
	(244.66,691.35) --
	cycle;

\path[fill=fillColor] (248.02,683.18) --
	(251.39,677.36) --
	(244.66,677.36) --
	cycle;

\path[fill=fillColor] (248.02,669.19) --
	(251.39,663.36) --
	(244.66,663.36) --
	cycle;

\path[fill=fillColor] (248.02,651.31) circle (  2.50);

\path[fill=fillColor] (248.02,637.32) circle (  2.50);

\path[fill=fillColor] (248.02,627.21) --
	(251.39,621.38) --
	(244.66,621.38) --
	cycle;

\path[fill=fillColor] (248.02,613.21) --
	(251.39,607.39) --
	(244.66,607.39) --
	cycle;

\path[fill=fillColor] (248.02,599.22) --
	(251.39,593.39) --
	(244.66,593.39) --
	cycle;

\path[fill=fillColor] (248.02,581.34) circle (  2.50);

\path[fill=fillColor] (248.02,567.35) circle (  2.50);

\path[fill=fillColor] (248.02,557.24) --
	(251.39,551.41) --
	(244.66,551.41) --
	cycle;

\path[fill=fillColor] (248.02,539.36) circle (  2.50);

\path[fill=fillColor] (248.02,525.36) circle (  2.50);

\path[fill=fillColor] (248.02,511.37) circle (  2.50);

\path[fill=fillColor] (248.02,501.26) --
	(251.39,495.43) --
	(244.66,495.43) --
	cycle;

\path[fill=fillColor] (248.02,487.27) --
	(251.39,481.44) --
	(244.66,481.44) --
	cycle;

\path[fill=fillColor] (262.81,833.24) circle (  2.50);

\path[fill=fillColor] (262.81,823.13) --
	(266.17,817.30) --
	(259.44,817.30) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,791.25) -- (266.34,791.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,787.72) -- (262.81,794.79);

\path[fill=fillColor] (262.81,781.14) --
	(266.17,775.32) --
	(259.44,775.32) --
	cycle;

\path[fill=fillColor] (262.81,735.28) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,721.28) -- (266.34,721.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,717.75) -- (262.81,724.81);

\path[fill=fillColor] (262.81,707.29) circle (  2.50);

\path[fill=fillColor] (262.81,697.18) --
	(266.17,691.35) --
	(259.44,691.35) --
	cycle;

\path[fill=fillColor] (262.81,679.30) circle (  2.50);

\path[fill=fillColor] (262.81,665.31) circle (  2.50);

\path[fill=fillColor] (262.81,651.31) circle (  2.50);

\path[fill=fillColor] (262.81,637.32) circle (  2.50);

\path[fill=fillColor] (262.81,623.32) circle (  2.50);

\path[fill=fillColor] (262.81,609.33) circle (  2.50);

\path[fill=fillColor] (262.81,595.33) circle (  2.50);

\path[fill=fillColor] (262.81,581.34) circle (  2.50);

\path[fill=fillColor] (262.81,567.35) circle (  2.50);

\path[fill=fillColor] (262.81,553.35) circle (  2.50);

\path[fill=fillColor] (262.81,539.36) circle (  2.50);

\path[fill=fillColor] (262.81,525.36) circle (  2.50);

\path[fill=fillColor] (262.81,511.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,494.88) -- (265.30,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,499.87) -- (265.30,494.88);

\path[fill=fillColor] (262.81,483.38) circle (  2.50);

\path[fill=fillColor] (277.59,833.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,805.25) -- (281.12,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,801.72) -- (277.59,808.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,774.76) -- (280.09,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,779.76) -- (280.09,774.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,760.77) -- (280.09,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,765.76) -- (280.09,760.77);

\path[fill=fillColor] (277.59,753.16) --
	(280.95,747.33) --
	(274.23,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,718.78) -- (280.09,723.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,723.78) -- (280.09,718.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,704.79) -- (280.09,709.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,709.79) -- (280.09,704.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,693.29) -- (281.12,693.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,689.76) -- (277.59,696.83);

\path[fill=fillColor] (277.59,683.18) --
	(280.95,677.36) --
	(274.23,677.36) --
	cycle;

\path[fill=fillColor] (277.59,669.19) --
	(280.95,663.36) --
	(274.23,663.36) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,648.81) -- (280.09,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,653.81) -- (280.09,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,634.82) -- (280.09,639.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,639.82) -- (280.09,634.82);

\path[fill=fillColor] (277.59,627.21) --
	(280.95,621.38) --
	(274.23,621.38) --
	cycle;

\path[fill=fillColor] (277.59,613.21) --
	(280.95,607.39) --
	(274.23,607.39) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,592.84) -- (280.09,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,597.83) -- (280.09,592.84);

\path[fill=fillColor] (277.59,585.22) --
	(280.95,579.40) --
	(274.23,579.40) --
	cycle;

\path[fill=fillColor] (277.59,571.23) --
	(280.95,565.40) --
	(274.23,565.40) --
	cycle;

\path[fill=fillColor] (277.59,557.24) --
	(280.95,551.41) --
	(274.23,551.41) --
	cycle;

\path[fill=fillColor] (277.59,543.24) --
	(280.95,537.42) --
	(274.23,537.42) --
	cycle;

\path[fill=fillColor] (277.59,525.36) circle (  2.50);

\path[fill=fillColor] (277.59,511.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,494.88) -- (280.09,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,499.87) -- (280.09,494.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,480.88) -- (280.09,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,485.88) -- (280.09,480.88);

\path[fill=fillColor] (292.37,837.12) --
	(295.74,831.29) --
	(289.01,831.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,805.25) -- (295.90,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,801.72) -- (292.37,808.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,777.26) -- (295.90,777.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,773.73) -- (292.37,780.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,760.77) -- (294.87,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,765.76) -- (294.87,760.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,721.28) -- (295.90,721.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,717.75) -- (292.37,724.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,704.79) -- (294.87,709.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,709.79) -- (294.87,704.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,676.80) -- (294.87,681.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,681.80) -- (294.87,676.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,662.81) -- (294.87,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,667.80) -- (294.87,662.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,651.31) -- (295.90,651.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,647.78) -- (292.37,654.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,620.83) -- (294.87,625.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,625.82) -- (294.87,620.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,606.83) -- (294.87,611.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,611.83) -- (294.87,606.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,592.84) -- (294.87,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,597.83) -- (294.87,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,567.35) -- (295.90,567.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,563.81) -- (292.37,570.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,550.85) -- (294.87,555.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,555.85) -- (294.87,550.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,539.36) -- (295.90,539.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,535.83) -- (292.37,542.89);

\path[fill=fillColor] (292.37,529.25) --
	(295.74,523.42) --
	(289.01,523.42) --
	cycle;

\path[fill=fillColor] (292.37,515.25) --
	(295.74,509.43) --
	(289.01,509.43) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,480.88) -- (294.87,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,485.88) -- (294.87,480.88);

\path[fill=fillColor] (307.16,833.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,788.76) -- (309.65,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,793.75) -- (309.65,788.76);

\path[fill=fillColor] (307.16,767.15) --
	(310.52,761.32) --
	(303.79,761.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,749.27) -- (310.69,749.27);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,745.74) -- (307.16,752.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,718.78) -- (309.65,723.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,723.78) -- (309.65,718.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,676.80) -- (309.65,681.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,681.80) -- (309.65,676.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,662.81) -- (309.65,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,667.80) -- (309.65,662.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,648.81) -- (309.65,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,653.81) -- (309.65,648.81);

\path[fill=fillColor] (307.16,627.21) --
	(310.52,621.38) --
	(303.79,621.38) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,606.83) -- (309.65,611.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,611.83) -- (309.65,606.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,592.84) -- (309.65,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,597.83) -- (309.65,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,564.85) -- (309.65,569.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,569.84) -- (309.65,564.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,550.85) -- (309.65,555.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,555.85) -- (309.65,550.85);

\path[fill=fillColor] (307.16,529.25) --
	(310.52,523.42) --
	(303.79,523.42) --
	cycle;

\path[fill=fillColor] (307.16,515.25) --
	(310.52,509.43) --
	(303.79,509.43) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,483.38) -- (310.69,483.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,479.85) -- (307.16,486.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,805.25) -- (325.47,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,801.72) -- (321.94,808.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,774.76) -- (324.44,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,779.76) -- (324.44,774.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,833.24) -- (340.25,833.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,829.70) -- (336.72,836.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,788.76) -- (339.22,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,793.75) -- (339.22,788.76);

\path[fill=fillColor] (336.72,753.16) --
	(340.09,747.33) --
	(333.36,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,522.87) -- (339.22,527.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,527.86) -- (339.22,522.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,508.87) -- (339.22,513.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,513.87) -- (339.22,508.87);

\path[fill=fillColor] (351.50,837.12) --
	(354.87,831.29) --
	(348.14,831.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,760.77) -- (354.00,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,765.76) -- (354.00,760.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,704.79) -- (354.00,709.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,709.79) -- (354.00,704.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,693.29) -- (355.04,693.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,689.76) -- (351.50,696.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,679.30) -- (355.04,679.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,675.77) -- (351.50,682.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,665.31) -- (355.04,665.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,661.77) -- (351.50,668.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,648.81) -- (354.00,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,653.81) -- (354.00,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,634.82) -- (354.00,639.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,639.82) -- (354.00,634.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,609.33) -- (355.04,609.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,605.80) -- (351.50,612.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,595.33) -- (355.04,595.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,591.80) -- (351.50,598.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,578.84) -- (354.00,583.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,583.84) -- (354.00,578.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,567.35) -- (355.04,567.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,563.81) -- (351.50,570.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,480.88) -- (354.00,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,485.88) -- (354.00,480.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,830.74) -- (368.78,835.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,835.73) -- (368.78,830.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,805.25) -- (369.82,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,801.72) -- (366.29,808.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,679.30) -- (369.82,679.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,675.77) -- (366.29,682.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,665.31) -- (369.82,665.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,661.77) -- (366.29,668.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,648.81) -- (368.78,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,653.81) -- (368.78,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,623.32) -- (369.82,623.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,619.79) -- (366.29,626.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,609.33) -- (369.82,609.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,605.80) -- (366.29,612.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,592.84) -- (368.78,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,597.83) -- (368.78,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,567.35) -- (369.82,567.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,563.81) -- (366.29,570.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,553.35) -- (369.82,553.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,549.82) -- (366.29,556.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,539.36) -- (369.82,539.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,535.83) -- (366.29,542.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,522.87) -- (368.78,527.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,527.86) -- (368.78,522.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,508.87) -- (368.78,513.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,513.87) -- (368.78,508.87);

\path[fill=fillColor] (381.07,833.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,805.25) -- (384.60,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,801.72) -- (381.07,808.78);

\path[fill=fillColor] (381.07,795.14) --
	(384.43,789.31) --
	(377.71,789.31) --
	cycle;

\path[fill=fillColor] (381.07,753.16) --
	(384.43,747.33) --
	(377.71,747.33) --
	cycle;

\path[fill=fillColor] (381.07,711.17) --
	(384.43,705.35) --
	(377.71,705.35) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,690.80) -- (383.57,695.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,695.79) -- (383.57,690.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,676.80) -- (383.57,681.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,681.80) -- (383.57,676.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,662.81) -- (383.57,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,667.80) -- (383.57,662.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,648.81) -- (383.57,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,653.81) -- (383.57,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,634.82) -- (383.57,639.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,639.82) -- (383.57,634.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,620.83) -- (383.57,625.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,625.82) -- (383.57,620.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,609.33) -- (384.60,609.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,605.80) -- (381.07,612.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,592.84) -- (383.57,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,597.83) -- (383.57,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,581.34) -- (384.60,581.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,577.81) -- (381.07,584.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,564.85) -- (383.57,569.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,569.84) -- (383.57,564.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,553.35) -- (384.60,553.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,549.82) -- (381.07,556.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,539.36) -- (384.60,539.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,535.83) -- (381.07,542.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,522.87) -- (383.57,527.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,527.86) -- (383.57,522.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,508.87) -- (383.57,513.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,513.87) -- (383.57,508.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,480.88) -- (383.57,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,485.88) -- (383.57,480.88);

\path[fill=fillColor] (395.85,837.12) --
	(399.22,831.29) --
	(392.49,831.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,802.75) -- (398.35,807.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,807.75) -- (398.35,802.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,788.76) -- (398.35,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,793.75) -- (398.35,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,774.76) -- (398.35,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,779.76) -- (398.35,774.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,732.78) -- (398.35,737.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,737.77) -- (398.35,732.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,704.79) -- (398.35,709.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,709.79) -- (398.35,704.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,693.29) -- (399.39,693.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,689.76) -- (395.85,696.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,676.80) -- (398.35,681.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,681.80) -- (398.35,676.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,662.81) -- (398.35,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,667.80) -- (398.35,662.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,648.81) -- (398.35,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,653.81) -- (398.35,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,620.83) -- (398.35,625.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,625.82) -- (398.35,620.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,606.83) -- (398.35,611.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,611.83) -- (398.35,606.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,592.84) -- (398.35,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,597.83) -- (398.35,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,564.85) -- (398.35,569.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,569.84) -- (398.35,564.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,550.85) -- (398.35,555.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,555.85) -- (398.35,550.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,536.86) -- (398.35,541.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,541.86) -- (398.35,536.86);

\path[fill=fillColor] (395.85,525.36) circle (  2.50);

\path[fill=fillColor] (395.85,515.25) --
	(399.22,509.43) --
	(392.49,509.43) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,480.88) -- (398.35,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,485.88) -- (398.35,480.88);

\path[fill=fillColor] (410.64,833.24) circle (  2.50);

\path[fill=fillColor] (410.64,823.13) --
	(414.00,817.30) --
	(407.27,817.30) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,788.76) -- (413.13,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,793.75) -- (413.13,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,749.27) -- (414.17,749.27);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,745.74) -- (410.64,752.80);

\path[fill=fillColor] (410.64,735.28) circle (  2.50);

\path[fill=fillColor] (410.64,707.29) circle (  2.50);

\path[fill=fillColor] (410.64,679.30) circle (  2.50);

\path[fill=fillColor] (410.64,665.31) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,648.81) -- (413.13,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,653.81) -- (413.13,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,634.82) -- (413.13,639.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,639.82) -- (413.13,634.82);

\path[fill=fillColor] (410.64,627.21) --
	(414.00,621.38) --
	(407.27,621.38) --
	cycle;

\path[fill=fillColor] (410.64,609.33) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,592.84) -- (413.13,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,597.83) -- (413.13,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,578.84) -- (413.13,583.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,583.84) -- (413.13,578.84);

\path[fill=fillColor] (410.64,571.23) --
	(414.00,565.40) --
	(407.27,565.40) --
	cycle;

\path[fill=fillColor] (410.64,553.35) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,536.86) -- (413.13,541.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,541.86) -- (413.13,536.86);

\path[fill=fillColor] (410.64,529.25) --
	(414.00,523.42) --
	(407.27,523.42) --
	cycle;

\path[fill=fillColor] (410.64,515.25) --
	(414.00,509.43) --
	(407.27,509.43) --
	cycle;

\path[fill=fillColor] (410.64,483.38) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,816.74) -- (427.92,821.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,821.74) -- (427.92,816.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,788.76) -- (427.92,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,793.75) -- (427.92,788.76);

\path[fill=fillColor] (425.42,753.16) --
	(428.78,747.33) --
	(422.06,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,525.36) -- (428.95,525.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,521.83) -- (425.42,528.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,494.88) -- (427.92,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,499.87) -- (427.92,494.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,816.74) -- (442.70,821.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,821.74) -- (442.70,816.74);

\path[fill=fillColor] (440.20,795.14) --
	(443.57,789.31) --
	(436.84,789.31) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,777.26) -- (443.73,777.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,773.73) -- (440.20,780.79);

\path[fill=fillColor] (440.20,749.27) circle (  2.50);

\path[fill=fillColor] (454.99,837.12) --
	(458.35,831.29) --
	(451.62,831.29) --
	cycle;

\path[fill=fillColor] (454.99,823.13) --
	(458.35,817.30) --
	(451.62,817.30) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,788.76) -- (457.48,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,793.75) -- (457.48,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,721.28) -- (458.52,721.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,717.75) -- (454.99,724.81);

\path[fill=fillColor] (454.99,529.25) --
	(458.35,523.42) --
	(451.62,523.42) --
	cycle;

\path[fill=fillColor] (454.99,515.25) --
	(458.35,509.43) --
	(451.62,509.43) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,497.38) -- (458.52,497.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,493.84) -- (454.99,500.91);

\path[fill=fillColor] (469.77,795.14) --
	(473.13,789.31) --
	(466.40,789.31) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (466.24,735.28) -- (473.30,735.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (469.77,731.74) -- (469.77,738.81);

\path[fill=fillColor] (469.77,501.26) --
	(473.13,495.43) --
	(466.40,495.43) --
	cycle;

\path[fill=fillColor] (484.55,795.14) --
	(487.91,789.31) --
	(481.19,789.31) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,746.77) -- (487.05,751.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,751.77) -- (487.05,746.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,735.28) -- (488.08,735.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,731.74) -- (484.55,738.81);

\path[fill=fillColor] (484.55,501.26) --
	(487.91,495.43) --
	(481.19,495.43) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,791.25) -- (502.87,791.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,787.72) -- (499.33,794.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,749.27) -- (502.87,749.27);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,745.74) -- (499.33,752.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,830.74) -- (516.61,835.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,835.73) -- (516.61,830.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,788.76) -- (516.61,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,793.75) -- (516.61,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,746.77) -- (516.61,751.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,751.77) -- (516.61,746.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,494.88) -- (516.61,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,499.87) -- (516.61,494.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,788.76) -- (531.40,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,793.75) -- (531.40,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,774.76) -- (531.40,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,779.76) -- (531.40,774.76);

\path[fill=fillColor] (528.90,753.16) --
	(532.26,747.33) --
	(525.54,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,735.28) -- (532.43,735.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,731.74) -- (528.90,738.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,721.28) -- (532.43,721.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,717.75) -- (528.90,724.81);

\path[fill=fillColor] (543.68,823.13) --
	(547.05,817.30) --
	(540.32,817.30) --
	cycle;

\path[fill=fillColor] (543.68,791.25) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,774.76) -- (546.18,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,779.76) -- (546.18,774.76);

\path[fill=fillColor] (543.68,749.27) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,497.38) -- (547.21,497.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,493.84) -- (543.68,500.91);
\end{scope}
\begin{scope}
\path[clip] (194.80,102.84) rectangle (552.55,469.48);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,111.23) --
	(552.55,111.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,125.23) --
	(552.55,125.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,139.22) --
	(552.55,139.22);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,153.22) --
	(552.55,153.22);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,167.21) --
	(552.55,167.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,181.20) --
	(552.55,181.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,195.20) --
	(552.55,195.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,209.19) --
	(552.55,209.19);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,223.19) --
	(552.55,223.19);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,237.18) --
	(552.55,237.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,251.18) --
	(552.55,251.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,265.17) --
	(552.55,265.17);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,279.16) --
	(552.55,279.16);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,293.16) --
	(552.55,293.16);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,307.15) --
	(552.55,307.15);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,321.15) --
	(552.55,321.15);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,335.14) --
	(552.55,335.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,349.13) --
	(552.55,349.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,363.13) --
	(552.55,363.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,377.12) --
	(552.55,377.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,391.12) --
	(552.55,391.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,405.11) --
	(552.55,405.11);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,419.11) --
	(552.55,419.11);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,433.10) --
	(552.55,433.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,447.09) --
	(552.55,447.09);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,461.09) --
	(552.55,461.09);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,102.84) --
	(203.67,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,102.84) --
	(218.46,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,102.84) --
	(233.24,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,102.84) --
	(248.02,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,102.84) --
	(262.81,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,102.84) --
	(277.59,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,102.84) --
	(292.37,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,102.84) --
	(307.16,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,102.84) --
	(321.94,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,102.84) --
	(336.72,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,102.84) --
	(351.50,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,102.84) --
	(366.29,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,102.84) --
	(381.07,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,102.84) --
	(395.85,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,102.84) --
	(410.64,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,102.84) --
	(425.42,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,102.84) --
	(440.20,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,102.84) --
	(454.99,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,102.84) --
	(469.77,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,102.84) --
	(484.55,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,102.84) --
	(499.33,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,102.84) --
	(514.12,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,102.84) --
	(528.90,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,102.84) --
	(543.68,469.48);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (196.28,454.09) rectangle (211.07,468.09);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (196.28,440.10) rectangle (211.07,454.09);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (196.28,426.10) rectangle (211.07,440.10);
\definecolor{fillColor}{RGB}{255,193,57}

\path[fill=fillColor] (196.28,412.11) rectangle (211.07,426.10);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (196.28,398.11) rectangle (211.07,412.11);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (196.28,384.12) rectangle (211.07,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (196.28,370.13) rectangle (211.07,384.12);
\definecolor{fillColor}{RGB}{107,168,78}

\path[fill=fillColor] (196.28,356.13) rectangle (211.07,370.13);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (196.28,342.14) rectangle (211.07,356.13);
\definecolor{fillColor}{RGB}{154,204,101}

\path[fill=fillColor] (196.28,328.14) rectangle (211.07,342.14);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (196.28,314.15) rectangle (211.07,328.14);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (196.28,300.16) rectangle (211.07,314.15);

\path[fill=fillColor] (196.28,286.16) rectangle (211.07,300.16);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (196.28,272.17) rectangle (211.07,286.16);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (196.28,258.17) rectangle (211.07,272.17);
\definecolor{fillColor}{RGB}{128,184,88}

\path[fill=fillColor] (196.28,244.18) rectangle (211.07,258.17);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (196.28,230.18) rectangle (211.07,244.18);
\definecolor{fillColor}{RGB}{242,233,90}

\path[fill=fillColor] (196.28,216.19) rectangle (211.07,230.18);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (196.28,202.20) rectangle (211.07,216.19);
\definecolor{fillColor}{RGB}{174,210,99}

\path[fill=fillColor] (196.28,188.20) rectangle (211.07,202.20);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (196.28,174.21) rectangle (211.07,188.20);
\definecolor{fillColor}{RGB}{174,210,99}

\path[fill=fillColor] (196.28,160.21) rectangle (211.07,174.21);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (196.28,146.22) rectangle (211.07,160.21);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (196.28,132.22) rectangle (211.07,146.22);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (196.28,118.23) rectangle (211.07,132.22);
\definecolor{fillColor}{RGB}{154,204,101}

\path[fill=fillColor] (196.28,104.24) rectangle (211.07,118.23);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,454.09) rectangle (225.85,468.09);
\definecolor{fillColor}{RGB}{255,181,49}

\path[fill=fillColor] (211.07,440.10) rectangle (225.85,454.09);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (211.07,426.10) rectangle (225.85,440.10);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (211.07,412.11) rectangle (225.85,426.10);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (211.07,398.11) rectangle (225.85,412.11);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (211.07,384.12) rectangle (225.85,398.11);
\definecolor{fillColor}{RGB}{255,163,41}

\path[fill=fillColor] (211.07,370.13) rectangle (225.85,384.12);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (211.07,356.13) rectangle (225.85,370.13);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (211.07,342.14) rectangle (225.85,356.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,328.14) rectangle (225.85,342.14);

\path[fill=fillColor] (211.07,314.15) rectangle (225.85,328.14);

\path[fill=fillColor] (211.07,300.16) rectangle (225.85,314.15);

\path[fill=fillColor] (211.07,286.16) rectangle (225.85,300.16);

\path[fill=fillColor] (211.07,272.17) rectangle (225.85,286.16);

\path[fill=fillColor] (211.07,258.17) rectangle (225.85,272.17);

\path[fill=fillColor] (211.07,244.18) rectangle (225.85,258.17);

\path[fill=fillColor] (211.07,230.18) rectangle (225.85,244.18);

\path[fill=fillColor] (211.07,216.19) rectangle (225.85,230.18);

\path[fill=fillColor] (211.07,202.20) rectangle (225.85,216.19);

\path[fill=fillColor] (211.07,188.20) rectangle (225.85,202.20);

\path[fill=fillColor] (211.07,174.21) rectangle (225.85,188.20);

\path[fill=fillColor] (211.07,160.21) rectangle (225.85,174.21);

\path[fill=fillColor] (211.07,146.22) rectangle (225.85,160.21);

\path[fill=fillColor] (211.07,132.22) rectangle (225.85,146.22);
\definecolor{fillColor}{RGB}{213,223,94}

\path[fill=fillColor] (211.07,118.23) rectangle (225.85,132.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,104.24) rectangle (225.85,118.23);

\path[fill=fillColor] (225.85,454.09) rectangle (240.63,468.09);
\definecolor{fillColor}{RGB}{251,144,55}

\path[fill=fillColor] (225.85,440.10) rectangle (240.63,454.09);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (225.85,426.10) rectangle (240.63,440.10);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (225.85,412.11) rectangle (240.63,426.10);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (225.85,398.11) rectangle (240.63,412.11);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (225.85,384.12) rectangle (240.63,398.11);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (225.85,370.13) rectangle (240.63,384.12);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (225.85,356.13) rectangle (240.63,370.13);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (225.85,342.14) rectangle (240.63,356.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,328.14) rectangle (240.63,342.14);

\path[fill=fillColor] (225.85,314.15) rectangle (240.63,328.14);

\path[fill=fillColor] (225.85,300.16) rectangle (240.63,314.15);

\path[fill=fillColor] (225.85,286.16) rectangle (240.63,300.16);
\definecolor{fillColor}{RGB}{243,104,74}

\path[fill=fillColor] (225.85,272.17) rectangle (240.63,286.16);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,258.17) rectangle (240.63,272.17);

\path[fill=fillColor] (225.85,244.18) rectangle (240.63,258.17);

\path[fill=fillColor] (225.85,230.18) rectangle (240.63,244.18);

\path[fill=fillColor] (225.85,216.19) rectangle (240.63,230.18);
\definecolor{fillColor}{RGB}{245,114,70}

\path[fill=fillColor] (225.85,202.20) rectangle (240.63,216.19);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,188.20) rectangle (240.63,202.20);

\path[fill=fillColor] (225.85,174.21) rectangle (240.63,188.20);

\path[fill=fillColor] (225.85,160.21) rectangle (240.63,174.21);

\path[fill=fillColor] (225.85,146.22) rectangle (240.63,160.21);

\path[fill=fillColor] (225.85,132.22) rectangle (240.63,146.22);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (225.85,118.23) rectangle (240.63,132.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,104.24) rectangle (240.63,118.23);

\path[fill=fillColor] (240.63,454.09) rectangle (255.42,468.09);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (240.63,440.10) rectangle (255.42,454.09);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (240.63,426.10) rectangle (255.42,440.10);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (240.63,412.11) rectangle (255.42,426.10);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (240.63,398.11) rectangle (255.42,412.11);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (240.63,384.12) rectangle (255.42,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,370.13) rectangle (255.42,384.12);
\definecolor{fillColor}{RGB}{255,235,87}

\path[fill=fillColor] (240.63,356.13) rectangle (255.42,370.13);
\definecolor{fillColor}{RGB}{255,166,38}

\path[fill=fillColor] (240.63,342.14) rectangle (255.42,356.13);
\definecolor{fillColor}{RGB}{239,89,78}

\path[fill=fillColor] (240.63,328.14) rectangle (255.42,342.14);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,314.15) rectangle (255.42,328.14);

\path[fill=fillColor] (240.63,300.16) rectangle (255.42,314.15);

\path[fill=fillColor] (240.63,286.16) rectangle (255.42,300.16);

\path[fill=fillColor] (240.63,272.17) rectangle (255.42,286.16);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (240.63,258.17) rectangle (255.42,272.17);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,244.18) rectangle (255.42,258.17);

\path[fill=fillColor] (240.63,230.18) rectangle (255.42,244.18);

\path[fill=fillColor] (240.63,216.19) rectangle (255.42,230.18);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (240.63,202.20) rectangle (255.42,216.19);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,188.20) rectangle (255.42,202.20);

\path[fill=fillColor] (240.63,174.21) rectangle (255.42,188.20);
\definecolor{fillColor}{RGB}{240,92,77}

\path[fill=fillColor] (240.63,160.21) rectangle (255.42,174.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,146.22) rectangle (255.42,160.21);

\path[fill=fillColor] (240.63,132.22) rectangle (255.42,146.22);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (240.63,118.23) rectangle (255.42,132.22);
\definecolor{fillColor}{RGB}{239,89,78}

\path[fill=fillColor] (240.63,104.24) rectangle (255.42,118.23);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,454.09) rectangle (270.20,468.09);
\definecolor{fillColor}{RGB}{255,232,85}

\path[fill=fillColor] (255.42,440.10) rectangle (270.20,454.09);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (255.42,426.10) rectangle (270.20,440.10);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (255.42,412.11) rectangle (270.20,426.10);
\definecolor{fillColor}{RGB}{174,210,99}

\path[fill=fillColor] (255.42,398.11) rectangle (270.20,412.11);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (255.42,384.12) rectangle (270.20,398.11);
\definecolor{fillColor}{RGB}{255,163,41}

\path[fill=fillColor] (255.42,370.13) rectangle (270.20,384.12);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (255.42,356.13) rectangle (270.20,370.13);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (255.42,342.14) rectangle (270.20,356.13);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (255.42,328.14) rectangle (270.20,342.14);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (255.42,314.15) rectangle (270.20,328.14);
\definecolor{fillColor}{RGB}{250,137,59}

\path[fill=fillColor] (255.42,300.16) rectangle (270.20,314.15);

\path[fill=fillColor] (255.42,286.16) rectangle (270.20,300.16);
\definecolor{fillColor}{RGB}{255,181,49}

\path[fill=fillColor] (255.42,272.17) rectangle (270.20,286.16);
\definecolor{fillColor}{RGB}{255,177,46}

\path[fill=fillColor] (255.42,258.17) rectangle (270.20,272.17);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (255.42,244.18) rectangle (270.20,258.17);

\path[fill=fillColor] (255.42,230.18) rectangle (270.20,244.18);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (255.42,216.19) rectangle (270.20,230.18);
\definecolor{fillColor}{RGB}{255,181,49}

\path[fill=fillColor] (255.42,202.20) rectangle (270.20,216.19);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (255.42,188.20) rectangle (270.20,202.20);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (255.42,174.21) rectangle (270.20,188.20);

\path[fill=fillColor] (255.42,160.21) rectangle (270.20,174.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,146.22) rectangle (270.20,160.21);

\path[fill=fillColor] (255.42,132.22) rectangle (270.20,146.22);
\definecolor{fillColor}{RGB}{174,210,99}

\path[fill=fillColor] (255.42,118.23) rectangle (270.20,132.22);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (255.42,104.24) rectangle (270.20,118.23);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (270.20,454.09) rectangle (284.98,468.09);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (270.20,440.10) rectangle (284.98,454.09);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (270.20,426.10) rectangle (284.98,440.10);
\definecolor{fillColor}{RGB}{255,235,86}

\path[fill=fillColor] (270.20,412.11) rectangle (284.98,426.10);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (270.20,398.11) rectangle (284.98,412.11);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (270.20,384.12) rectangle (284.98,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,370.13) rectangle (284.98,384.12);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (270.20,356.13) rectangle (284.98,370.13);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (270.20,342.14) rectangle (284.98,356.13);
\definecolor{fillColor}{RGB}{255,232,85}

\path[fill=fillColor] (270.20,328.14) rectangle (284.98,342.14);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (270.20,314.15) rectangle (284.98,328.14);
\definecolor{fillColor}{RGB}{255,217,74}

\path[fill=fillColor] (270.20,300.16) rectangle (284.98,314.15);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (270.20,286.16) rectangle (284.98,300.16);
\definecolor{fillColor}{RGB}{174,210,99}

\path[fill=fillColor] (270.20,272.17) rectangle (284.98,286.16);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (270.20,258.17) rectangle (284.98,272.17);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,244.18) rectangle (284.98,258.17);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (270.20,230.18) rectangle (284.98,244.18);
\definecolor{fillColor}{RGB}{174,210,99}

\path[fill=fillColor] (270.20,216.19) rectangle (284.98,230.18);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (270.20,202.20) rectangle (284.98,216.19);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,188.20) rectangle (284.98,202.20);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (270.20,174.21) rectangle (284.98,188.20);
\definecolor{fillColor}{RGB}{213,223,94}

\path[fill=fillColor] (270.20,160.21) rectangle (284.98,174.21);
\definecolor{fillColor}{RGB}{251,144,55}

\path[fill=fillColor] (270.20,146.22) rectangle (284.98,160.21);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (270.20,132.22) rectangle (284.98,146.22);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (270.20,118.23) rectangle (284.98,132.22);
\definecolor{fillColor}{RGB}{255,232,85}

\path[fill=fillColor] (270.20,104.24) rectangle (284.98,118.23);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,454.09) rectangle (299.76,468.09);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (284.98,440.10) rectangle (299.76,454.09);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (284.98,426.10) rectangle (299.76,440.10);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (284.98,412.11) rectangle (299.76,426.10);
\definecolor{fillColor}{RGB}{103,164,75}

\path[fill=fillColor] (284.98,398.11) rectangle (299.76,412.11);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (284.98,384.12) rectangle (299.76,398.11);
\definecolor{fillColor}{RGB}{255,203,64}

\path[fill=fillColor] (284.98,370.13) rectangle (299.76,384.12);
\definecolor{fillColor}{RGB}{155,204,101}

\path[fill=fillColor] (284.98,356.13) rectangle (299.76,370.13);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (284.98,342.14) rectangle (299.76,356.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,328.14) rectangle (299.76,342.14);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (284.98,314.15) rectangle (299.76,328.14);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (284.98,300.16) rectangle (299.76,314.15);

\path[fill=fillColor] (284.98,286.16) rectangle (299.76,300.16);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,272.17) rectangle (299.76,286.16);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (284.98,258.17) rectangle (299.76,272.17);
\definecolor{fillColor}{RGB}{240,94,77}

\path[fill=fillColor] (284.98,244.18) rectangle (299.76,258.17);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (284.98,230.18) rectangle (299.76,244.18);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,216.19) rectangle (299.76,230.18);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (284.98,202.20) rectangle (299.76,216.19);
\definecolor{fillColor}{RGB}{240,94,77}

\path[fill=fillColor] (284.98,188.20) rectangle (299.76,202.20);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (284.98,174.21) rectangle (299.76,188.20);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (284.98,160.21) rectangle (299.76,174.21);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (284.98,146.22) rectangle (299.76,160.21);

\path[fill=fillColor] (284.98,132.22) rectangle (299.76,146.22);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (284.98,118.23) rectangle (299.76,132.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,104.24) rectangle (299.76,118.23);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (299.76,454.09) rectangle (314.55,468.09);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (299.76,440.10) rectangle (314.55,454.09);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (299.76,426.10) rectangle (314.55,440.10);
\definecolor{fillColor}{RGB}{252,151,51}

\path[fill=fillColor] (299.76,412.11) rectangle (314.55,426.10);
\definecolor{fillColor}{RGB}{127,183,87}

\path[fill=fillColor] (299.76,398.11) rectangle (314.55,412.11);
\definecolor{fillColor}{RGB}{132,186,89}

\path[fill=fillColor] (299.76,384.12) rectangle (314.55,398.11);
\definecolor{fillColor}{RGB}{109,170,79}

\path[fill=fillColor] (299.76,370.13) rectangle (314.55,384.12);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (299.76,356.13) rectangle (314.55,370.13);
\definecolor{fillColor}{RGB}{62,135,57}

\path[fill=fillColor] (299.76,342.14) rectangle (314.55,356.13);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (299.76,328.14) rectangle (314.55,342.14);
\definecolor{fillColor}{RGB}{88,154,68}

\path[fill=fillColor] (299.76,314.15) rectangle (314.55,328.14);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (299.76,300.16) rectangle (314.55,314.15);

\path[fill=fillColor] (299.76,286.16) rectangle (314.55,300.16);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (299.76,272.17) rectangle (314.55,286.16);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (299.76,258.17) rectangle (314.55,272.17);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (299.76,244.18) rectangle (314.55,258.17);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (299.76,230.18) rectangle (314.55,244.18);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (299.76,216.19) rectangle (314.55,230.18);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (299.76,202.20) rectangle (314.55,216.19);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (299.76,188.20) rectangle (314.55,202.20);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (299.76,174.21) rectangle (314.55,188.20);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (299.76,160.21) rectangle (314.55,174.21);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (299.76,146.22) rectangle (314.55,160.21);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (299.76,132.22) rectangle (314.55,146.22);
\definecolor{fillColor}{RGB}{138,191,93}

\path[fill=fillColor] (299.76,118.23) rectangle (314.55,132.22);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (299.76,104.24) rectangle (314.55,118.23);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (314.55,454.09) rectangle (329.33,468.09);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (314.55,440.10) rectangle (329.33,454.09);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (314.55,426.10) rectangle (329.33,440.10);

\path[fill=fillColor] (314.55,412.11) rectangle (329.33,426.10);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (314.55,398.11) rectangle (329.33,412.11);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (314.55,384.12) rectangle (329.33,398.11);
\definecolor{fillColor}{RGB}{255,179,47}

\path[fill=fillColor] (314.55,370.13) rectangle (329.33,384.12);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (314.55,356.13) rectangle (329.33,370.13);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (314.55,342.14) rectangle (329.33,356.13);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (314.55,328.14) rectangle (329.33,342.14);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (314.55,314.15) rectangle (329.33,328.14);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (314.55,300.16) rectangle (329.33,314.15);

\path[fill=fillColor] (314.55,286.16) rectangle (329.33,300.16);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (314.55,272.17) rectangle (329.33,286.16);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (314.55,258.17) rectangle (329.33,272.17);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (314.55,244.18) rectangle (329.33,258.17);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (314.55,230.18) rectangle (329.33,244.18);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (314.55,216.19) rectangle (329.33,230.18);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (314.55,202.20) rectangle (329.33,216.19);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (314.55,188.20) rectangle (329.33,202.20);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (314.55,174.21) rectangle (329.33,188.20);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (314.55,160.21) rectangle (329.33,174.21);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (314.55,146.22) rectangle (329.33,160.21);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (314.55,132.22) rectangle (329.33,146.22);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (314.55,118.23) rectangle (329.33,132.22);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (314.55,104.24) rectangle (329.33,118.23);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (329.33,454.09) rectangle (344.11,468.09);
\definecolor{fillColor}{RGB}{252,149,52}

\path[fill=fillColor] (329.33,440.10) rectangle (344.11,454.09);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (329.33,426.10) rectangle (344.11,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (329.33,412.11) rectangle (344.11,426.10);

\path[fill=fillColor] (329.33,398.11) rectangle (344.11,412.11);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (329.33,384.12) rectangle (344.11,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (329.33,370.13) rectangle (344.11,384.12);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (329.33,356.13) rectangle (344.11,370.13);
\definecolor{fillColor}{RGB}{252,236,88}

\path[fill=fillColor] (329.33,342.14) rectangle (344.11,356.13);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (329.33,328.14) rectangle (344.11,342.14);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (329.33,314.15) rectangle (344.11,328.14);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (329.33,300.16) rectangle (344.11,314.15);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (329.33,286.16) rectangle (344.11,300.16);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (329.33,272.17) rectangle (344.11,286.16);
\definecolor{fillColor}{RGB}{128,183,87}

\path[fill=fillColor] (329.33,258.17) rectangle (344.11,272.17);
\definecolor{fillColor}{RGB}{68,140,60}

\path[fill=fillColor] (329.33,244.18) rectangle (344.11,258.17);
\definecolor{fillColor}{RGB}{66,139,59}

\path[fill=fillColor] (329.33,230.18) rectangle (344.11,244.18);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (329.33,216.19) rectangle (344.11,230.18);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (329.33,202.20) rectangle (344.11,216.19);
\definecolor{fillColor}{RGB}{68,140,60}

\path[fill=fillColor] (329.33,188.20) rectangle (344.11,202.20);
\definecolor{fillColor}{RGB}{66,139,59}

\path[fill=fillColor] (329.33,174.21) rectangle (344.11,188.20);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (329.33,160.21) rectangle (344.11,174.21);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (329.33,146.22) rectangle (344.11,160.21);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (329.33,132.22) rectangle (344.11,146.22);
\definecolor{fillColor}{RGB}{255,227,81}

\path[fill=fillColor] (329.33,118.23) rectangle (344.11,132.22);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (329.33,104.24) rectangle (344.11,118.23);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (344.11,454.09) rectangle (358.90,468.09);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (344.11,440.10) rectangle (358.90,454.09);
\definecolor{fillColor}{RGB}{218,225,94}

\path[fill=fillColor] (344.11,426.10) rectangle (358.90,440.10);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (344.11,412.11) rectangle (358.90,426.10);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (344.11,398.11) rectangle (358.90,412.11);
\definecolor{fillColor}{RGB}{62,135,57}

\path[fill=fillColor] (344.11,384.12) rectangle (358.90,398.11);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (344.11,370.13) rectangle (358.90,384.12);
\definecolor{fillColor}{RGB}{209,222,95}

\path[fill=fillColor] (344.11,356.13) rectangle (358.90,370.13);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (344.11,342.14) rectangle (358.90,356.13);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,328.14) rectangle (358.90,342.14);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (344.11,314.15) rectangle (358.90,328.14);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (344.11,300.16) rectangle (358.90,314.15);

\path[fill=fillColor] (344.11,286.16) rectangle (358.90,300.16);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,272.17) rectangle (358.90,286.16);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (344.11,258.17) rectangle (358.90,272.17);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (344.11,244.18) rectangle (358.90,258.17);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (344.11,230.18) rectangle (358.90,244.18);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,216.19) rectangle (358.90,230.18);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (344.11,202.20) rectangle (358.90,216.19);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (344.11,188.20) rectangle (358.90,202.20);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (344.11,174.21) rectangle (358.90,188.20);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (344.11,160.21) rectangle (358.90,174.21);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,146.22) rectangle (358.90,160.21);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (344.11,132.22) rectangle (358.90,146.22);
\definecolor{fillColor}{RGB}{186,214,98}

\path[fill=fillColor] (344.11,118.23) rectangle (358.90,132.22);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,104.24) rectangle (358.90,118.23);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (358.90,454.09) rectangle (373.68,468.09);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (358.90,440.10) rectangle (373.68,454.09);
\definecolor{fillColor}{RGB}{138,191,93}

\path[fill=fillColor] (358.90,426.10) rectangle (373.68,440.10);
\definecolor{fillColor}{RGB}{251,142,56}

\path[fill=fillColor] (358.90,412.11) rectangle (373.68,426.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (358.90,398.11) rectangle (373.68,412.11);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,384.12) rectangle (373.68,398.11);
\definecolor{fillColor}{RGB}{246,118,68}

\path[fill=fillColor] (358.90,370.13) rectangle (373.68,384.12);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (358.90,356.13) rectangle (373.68,370.13);
\definecolor{fillColor}{RGB}{191,216,97}

\path[fill=fillColor] (358.90,342.14) rectangle (373.68,356.13);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (358.90,328.14) rectangle (373.68,342.14);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (358.90,314.15) rectangle (373.68,328.14);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (358.90,300.16) rectangle (373.68,314.15);

\path[fill=fillColor] (358.90,286.16) rectangle (373.68,300.16);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (358.90,272.17) rectangle (373.68,286.16);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (358.90,258.17) rectangle (373.68,272.17);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (358.90,244.18) rectangle (373.68,258.17);

\path[fill=fillColor] (358.90,230.18) rectangle (373.68,244.18);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (358.90,216.19) rectangle (373.68,230.18);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (358.90,202.20) rectangle (373.68,216.19);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (358.90,188.20) rectangle (373.68,202.20);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (358.90,174.21) rectangle (373.68,188.20);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (358.90,160.21) rectangle (373.68,174.21);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (358.90,146.22) rectangle (373.68,160.21);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (358.90,132.22) rectangle (373.68,146.22);
\definecolor{fillColor}{RGB}{255,175,45}

\path[fill=fillColor] (358.90,118.23) rectangle (373.68,132.22);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (358.90,104.24) rectangle (373.68,118.23);
\definecolor{fillColor}{RGB}{255,207,67}

\path[fill=fillColor] (373.68,454.09) rectangle (388.46,468.09);
\definecolor{fillColor}{RGB}{253,236,88}

\path[fill=fillColor] (373.68,440.10) rectangle (388.46,454.09);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (373.68,426.10) rectangle (388.46,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,412.11) rectangle (388.46,426.10);

\path[fill=fillColor] (373.68,398.11) rectangle (388.46,412.11);
\definecolor{fillColor}{RGB}{254,161,43}

\path[fill=fillColor] (373.68,384.12) rectangle (388.46,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,370.13) rectangle (388.46,384.12);

\path[fill=fillColor] (373.68,356.13) rectangle (388.46,370.13);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (373.68,342.14) rectangle (388.46,356.13);
\definecolor{fillColor}{RGB}{255,166,38}

\path[fill=fillColor] (373.68,328.14) rectangle (388.46,342.14);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (373.68,314.15) rectangle (388.46,328.14);
\definecolor{fillColor}{RGB}{255,185,52}

\path[fill=fillColor] (373.68,300.16) rectangle (388.46,314.15);

\path[fill=fillColor] (373.68,286.16) rectangle (388.46,300.16);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (373.68,272.17) rectangle (388.46,286.16);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (373.68,258.17) rectangle (388.46,272.17);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (373.68,244.18) rectangle (388.46,258.17);
\definecolor{fillColor}{RGB}{255,185,52}

\path[fill=fillColor] (373.68,230.18) rectangle (388.46,244.18);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (373.68,216.19) rectangle (388.46,230.18);

\path[fill=fillColor] (373.68,202.20) rectangle (388.46,216.19);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (373.68,188.20) rectangle (388.46,202.20);
\definecolor{fillColor}{RGB}{255,166,38}

\path[fill=fillColor] (373.68,174.21) rectangle (388.46,188.20);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (373.68,160.21) rectangle (388.46,174.21);
\definecolor{fillColor}{RGB}{250,141,57}

\path[fill=fillColor] (373.68,146.22) rectangle (388.46,160.21);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (373.68,132.22) rectangle (388.46,146.22);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (373.68,118.23) rectangle (388.46,132.22);
\definecolor{fillColor}{RGB}{252,150,51}

\path[fill=fillColor] (373.68,104.24) rectangle (388.46,118.23);
\definecolor{fillColor}{RGB}{242,102,74}

\path[fill=fillColor] (388.46,454.09) rectangle (403.24,468.09);
\definecolor{fillColor}{RGB}{128,183,87}

\path[fill=fillColor] (388.46,440.10) rectangle (403.24,454.09);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (388.46,426.10) rectangle (403.24,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,412.11) rectangle (403.24,426.10);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (388.46,398.11) rectangle (403.24,412.11);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (388.46,384.12) rectangle (403.24,398.11);
\definecolor{fillColor}{RGB}{239,87,79}

\path[fill=fillColor] (388.46,370.13) rectangle (403.24,384.12);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (388.46,356.13) rectangle (403.24,370.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,342.14) rectangle (403.24,356.13);
\definecolor{fillColor}{RGB}{255,168,40}

\path[fill=fillColor] (388.46,328.14) rectangle (403.24,342.14);
\definecolor{fillColor}{RGB}{255,166,38}

\path[fill=fillColor] (388.46,314.15) rectangle (403.24,328.14);

\path[fill=fillColor] (388.46,300.16) rectangle (403.24,314.15);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (388.46,286.16) rectangle (403.24,300.16);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (388.46,272.17) rectangle (403.24,286.16);
\definecolor{fillColor}{RGB}{255,178,47}

\path[fill=fillColor] (388.46,258.17) rectangle (403.24,272.17);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (388.46,244.18) rectangle (403.24,258.17);

\path[fill=fillColor] (388.46,230.18) rectangle (403.24,244.18);
\definecolor{fillColor}{RGB}{255,168,40}

\path[fill=fillColor] (388.46,216.19) rectangle (403.24,230.18);
\definecolor{fillColor}{RGB}{255,213,71}

\path[fill=fillColor] (388.46,202.20) rectangle (403.24,216.19);
\definecolor{fillColor}{RGB}{250,141,57}

\path[fill=fillColor] (388.46,188.20) rectangle (403.24,202.20);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (388.46,174.21) rectangle (403.24,188.20);
\definecolor{fillColor}{RGB}{250,141,57}

\path[fill=fillColor] (388.46,160.21) rectangle (403.24,174.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,146.22) rectangle (403.24,160.21);
\definecolor{fillColor}{RGB}{252,148,53}

\path[fill=fillColor] (388.46,132.22) rectangle (403.24,146.22);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (388.46,118.23) rectangle (403.24,132.22);
\definecolor{fillColor}{RGB}{255,168,40}

\path[fill=fillColor] (388.46,104.24) rectangle (403.24,118.23);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (403.24,454.09) rectangle (418.03,468.09);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (403.24,440.10) rectangle (418.03,454.09);
\definecolor{fillColor}{RGB}{255,216,73}

\path[fill=fillColor] (403.24,426.10) rectangle (418.03,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,412.11) rectangle (418.03,426.10);

\path[fill=fillColor] (403.24,398.11) rectangle (418.03,412.11);
\definecolor{fillColor}{RGB}{133,188,90}

\path[fill=fillColor] (403.24,384.12) rectangle (418.03,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,370.13) rectangle (418.03,384.12);
\definecolor{fillColor}{RGB}{239,86,79}

\path[fill=fillColor] (403.24,356.13) rectangle (418.03,370.13);
\definecolor{fillColor}{RGB}{255,215,73}

\path[fill=fillColor] (403.24,342.14) rectangle (418.03,356.13);
\definecolor{fillColor}{RGB}{255,226,81}

\path[fill=fillColor] (403.24,328.14) rectangle (418.03,342.14);
\definecolor{fillColor}{RGB}{247,126,65}

\path[fill=fillColor] (403.24,314.15) rectangle (418.03,328.14);
\definecolor{fillColor}{RGB}{253,153,49}

\path[fill=fillColor] (403.24,300.16) rectangle (418.03,314.15);

\path[fill=fillColor] (403.24,286.16) rectangle (418.03,300.16);
\definecolor{fillColor}{RGB}{255,210,69}

\path[fill=fillColor] (403.24,272.17) rectangle (418.03,286.16);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (403.24,258.17) rectangle (418.03,272.17);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (403.24,244.18) rectangle (418.03,258.17);
\definecolor{fillColor}{RGB}{253,153,49}

\path[fill=fillColor] (403.24,230.18) rectangle (418.03,244.18);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (403.24,216.19) rectangle (418.03,230.18);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,202.20) rectangle (418.03,216.19);
\definecolor{fillColor}{RGB}{253,153,49}

\path[fill=fillColor] (403.24,188.20) rectangle (418.03,202.20);
\definecolor{fillColor}{RGB}{249,135,61}

\path[fill=fillColor] (403.24,174.21) rectangle (418.03,188.20);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,160.21) rectangle (418.03,174.21);

\path[fill=fillColor] (403.24,146.22) rectangle (418.03,160.21);

\path[fill=fillColor] (403.24,132.22) rectangle (418.03,146.22);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (403.24,118.23) rectangle (418.03,132.22);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (403.24,104.24) rectangle (418.03,118.23);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,454.09) rectangle (432.81,468.09);
\definecolor{fillColor}{RGB}{156,204,101}

\path[fill=fillColor] (418.03,440.10) rectangle (432.81,454.09);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (418.03,426.10) rectangle (432.81,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,412.11) rectangle (432.81,426.10);

\path[fill=fillColor] (418.03,398.11) rectangle (432.81,412.11);
\definecolor{fillColor}{RGB}{144,196,95}

\path[fill=fillColor] (418.03,384.12) rectangle (432.81,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,370.13) rectangle (432.81,384.12);
\definecolor{fillColor}{RGB}{255,197,60}

\path[fill=fillColor] (418.03,356.13) rectangle (432.81,370.13);
\definecolor{fillColor}{RGB}{191,216,97}

\path[fill=fillColor] (418.03,342.14) rectangle (432.81,356.13);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (418.03,328.14) rectangle (432.81,342.14);
\definecolor{fillColor}{RGB}{240,94,77}

\path[fill=fillColor] (418.03,314.15) rectangle (432.81,328.14);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,300.16) rectangle (432.81,314.15);

\path[fill=fillColor] (418.03,286.16) rectangle (432.81,300.16);
\definecolor{fillColor}{RGB}{253,153,49}

\path[fill=fillColor] (418.03,272.17) rectangle (432.81,286.16);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,258.17) rectangle (432.81,272.17);
\definecolor{fillColor}{RGB}{245,114,70}

\path[fill=fillColor] (418.03,244.18) rectangle (432.81,258.17);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,230.18) rectangle (432.81,244.18);
\definecolor{fillColor}{RGB}{253,153,49}

\path[fill=fillColor] (418.03,216.19) rectangle (432.81,230.18);
\definecolor{fillColor}{RGB}{245,114,70}

\path[fill=fillColor] (418.03,202.20) rectangle (432.81,216.19);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,188.20) rectangle (432.81,202.20);

\path[fill=fillColor] (418.03,174.21) rectangle (432.81,188.20);

\path[fill=fillColor] (418.03,160.21) rectangle (432.81,174.21);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (418.03,146.22) rectangle (432.81,160.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,132.22) rectangle (432.81,146.22);
\definecolor{fillColor}{RGB}{176,211,99}

\path[fill=fillColor] (418.03,118.23) rectangle (432.81,132.22);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (418.03,104.24) rectangle (432.81,118.23);
\definecolor{fillColor}{RGB}{228,228,92}

\path[fill=fillColor] (432.81,454.09) rectangle (447.59,468.09);
\definecolor{fillColor}{RGB}{200,219,96}

\path[fill=fillColor] (432.81,440.10) rectangle (447.59,454.09);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (432.81,426.10) rectangle (447.59,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (432.81,412.11) rectangle (447.59,426.10);
\definecolor{fillColor}{RGB}{254,158,45}

\path[fill=fillColor] (432.81,398.11) rectangle (447.59,412.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (432.81,384.12) rectangle (447.59,398.11);
\definecolor{fillColor}{RGB}{239,87,79}

\path[fill=fillColor] (432.81,370.13) rectangle (447.59,384.12);
\definecolor{fillColor}{RGB}{255,193,57}

\path[fill=fillColor] (432.81,356.13) rectangle (447.59,370.13);
\definecolor{fillColor}{RGB}{249,135,60}

\path[fill=fillColor] (432.81,342.14) rectangle (447.59,356.13);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (432.81,328.14) rectangle (447.59,342.14);
\definecolor{fillColor}{RGB}{144,196,96}

\path[fill=fillColor] (432.81,314.15) rectangle (447.59,328.14);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (432.81,300.16) rectangle (447.59,314.15);

\path[fill=fillColor] (432.81,286.16) rectangle (447.59,300.16);

\path[fill=fillColor] (432.81,272.17) rectangle (447.59,286.16);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (432.81,258.17) rectangle (447.59,272.17);
\definecolor{fillColor}{RGB}{197,218,97}

\path[fill=fillColor] (432.81,244.18) rectangle (447.59,258.17);
\definecolor{fillColor}{RGB}{255,177,46}

\path[fill=fillColor] (432.81,230.18) rectangle (447.59,244.18);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (432.81,216.19) rectangle (447.59,230.18);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (432.81,202.20) rectangle (447.59,216.19);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (432.81,188.20) rectangle (447.59,202.20);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (432.81,174.21) rectangle (447.59,188.20);
\definecolor{fillColor}{RGB}{154,203,101}

\path[fill=fillColor] (432.81,160.21) rectangle (447.59,174.21);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (432.81,146.22) rectangle (447.59,160.21);
\definecolor{fillColor}{RGB}{218,225,94}

\path[fill=fillColor] (432.81,132.22) rectangle (447.59,146.22);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (432.81,118.23) rectangle (447.59,132.22);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (432.81,104.24) rectangle (447.59,118.23);
\definecolor{fillColor}{RGB}{235,230,91}

\path[fill=fillColor] (447.59,454.09) rectangle (462.38,468.09);
\definecolor{fillColor}{RGB}{252,147,53}

\path[fill=fillColor] (447.59,440.10) rectangle (462.38,454.09);
\definecolor{fillColor}{RGB}{255,185,52}

\path[fill=fillColor] (447.59,426.10) rectangle (462.38,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (447.59,412.11) rectangle (462.38,426.10);
\definecolor{fillColor}{RGB}{255,197,60}

\path[fill=fillColor] (447.59,398.11) rectangle (462.38,412.11);
\definecolor{fillColor}{RGB}{255,235,87}

\path[fill=fillColor] (447.59,384.12) rectangle (462.38,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (447.59,370.13) rectangle (462.38,384.12);
\definecolor{fillColor}{RGB}{253,236,88}

\path[fill=fillColor] (447.59,356.13) rectangle (462.38,370.13);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (447.59,342.14) rectangle (462.38,356.13);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (447.59,328.14) rectangle (462.38,342.14);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (447.59,314.15) rectangle (462.38,328.14);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (447.59,300.16) rectangle (462.38,314.15);

\path[fill=fillColor] (447.59,286.16) rectangle (462.38,300.16);
\definecolor{fillColor}{RGB}{196,217,97}

\path[fill=fillColor] (447.59,272.17) rectangle (462.38,286.16);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (447.59,258.17) rectangle (462.38,272.17);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (447.59,244.18) rectangle (462.38,258.17);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (447.59,230.18) rectangle (462.38,244.18);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (447.59,216.19) rectangle (462.38,230.18);
\definecolor{fillColor}{RGB}{255,232,84}

\path[fill=fillColor] (447.59,202.20) rectangle (462.38,216.19);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (447.59,188.20) rectangle (462.38,202.20);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (447.59,174.21) rectangle (462.38,188.20);

\path[fill=fillColor] (447.59,160.21) rectangle (462.38,174.21);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (447.59,146.22) rectangle (462.38,160.21);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (447.59,132.22) rectangle (462.38,146.22);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (447.59,118.23) rectangle (462.38,132.22);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (447.59,104.24) rectangle (462.38,118.23);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (462.38,454.09) rectangle (477.16,468.09);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (462.38,440.10) rectangle (477.16,454.09);
\definecolor{fillColor}{RGB}{132,186,89}

\path[fill=fillColor] (462.38,426.10) rectangle (477.16,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (462.38,412.11) rectangle (477.16,426.10);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (462.38,398.11) rectangle (477.16,412.11);
\definecolor{fillColor}{RGB}{107,168,78}

\path[fill=fillColor] (462.38,384.12) rectangle (477.16,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (462.38,370.13) rectangle (477.16,384.12);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (462.38,356.13) rectangle (477.16,370.13);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (462.38,342.14) rectangle (477.16,356.13);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,328.14) rectangle (477.16,342.14);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (462.38,314.15) rectangle (477.16,328.14);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (462.38,300.16) rectangle (477.16,314.15);

\path[fill=fillColor] (462.38,286.16) rectangle (477.16,300.16);

\path[fill=fillColor] (462.38,272.17) rectangle (477.16,286.16);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,258.17) rectangle (477.16,272.17);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (462.38,244.18) rectangle (477.16,258.17);

\path[fill=fillColor] (462.38,230.18) rectangle (477.16,244.18);

\path[fill=fillColor] (462.38,216.19) rectangle (477.16,230.18);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,202.20) rectangle (477.16,216.19);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (462.38,188.20) rectangle (477.16,202.20);

\path[fill=fillColor] (462.38,174.21) rectangle (477.16,188.20);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,160.21) rectangle (477.16,174.21);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (462.38,146.22) rectangle (477.16,160.21);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (462.38,132.22) rectangle (477.16,146.22);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (462.38,118.23) rectangle (477.16,132.22);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,104.24) rectangle (477.16,118.23);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (477.16,454.09) rectangle (491.94,468.09);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,440.10) rectangle (491.94,454.09);
\definecolor{fillColor}{RGB}{244,109,72}

\path[fill=fillColor] (477.16,426.10) rectangle (491.94,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,412.11) rectangle (491.94,426.10);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (477.16,398.11) rectangle (491.94,412.11);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (477.16,384.12) rectangle (491.94,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,370.13) rectangle (491.94,384.12);
\definecolor{fillColor}{RGB}{255,166,38}

\path[fill=fillColor] (477.16,356.13) rectangle (491.94,370.13);
\definecolor{fillColor}{RGB}{255,203,64}

\path[fill=fillColor] (477.16,342.14) rectangle (491.94,356.13);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (477.16,328.14) rectangle (491.94,342.14);
\definecolor{fillColor}{RGB}{107,168,78}

\path[fill=fillColor] (477.16,314.15) rectangle (491.94,328.14);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,300.16) rectangle (491.94,314.15);

\path[fill=fillColor] (477.16,286.16) rectangle (491.94,300.16);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (477.16,272.17) rectangle (491.94,286.16);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (477.16,258.17) rectangle (491.94,272.17);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (477.16,244.18) rectangle (491.94,258.17);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (477.16,230.18) rectangle (491.94,244.18);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (477.16,216.19) rectangle (491.94,230.18);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (477.16,202.20) rectangle (491.94,216.19);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (477.16,188.20) rectangle (491.94,202.20);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (477.16,174.21) rectangle (491.94,188.20);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (477.16,160.21) rectangle (491.94,174.21);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (477.16,146.22) rectangle (491.94,160.21);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (477.16,132.22) rectangle (491.94,146.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,118.23) rectangle (491.94,132.22);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (477.16,104.24) rectangle (491.94,118.23);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (491.94,454.09) rectangle (506.73,468.09);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (491.94,440.10) rectangle (506.73,454.09);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (491.94,426.10) rectangle (506.73,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,412.11) rectangle (506.73,426.10);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (491.94,398.11) rectangle (506.73,412.11);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (491.94,384.12) rectangle (506.73,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,370.13) rectangle (506.73,384.12);
\definecolor{fillColor}{RGB}{245,113,70}

\path[fill=fillColor] (491.94,356.13) rectangle (506.73,370.13);
\definecolor{fillColor}{RGB}{255,208,68}

\path[fill=fillColor] (491.94,342.14) rectangle (506.73,356.13);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (491.94,328.14) rectangle (506.73,342.14);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (491.94,314.15) rectangle (506.73,328.14);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (491.94,300.16) rectangle (506.73,314.15);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (491.94,286.16) rectangle (506.73,300.16);
\definecolor{fillColor}{RGB}{235,230,91}

\path[fill=fillColor] (491.94,272.17) rectangle (506.73,286.16);
\definecolor{fillColor}{RGB}{136,190,92}

\path[fill=fillColor] (491.94,258.17) rectangle (506.73,272.17);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (491.94,244.18) rectangle (506.73,258.17);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (491.94,230.18) rectangle (506.73,244.18);
\definecolor{fillColor}{RGB}{235,230,91}

\path[fill=fillColor] (491.94,216.19) rectangle (506.73,230.18);
\definecolor{fillColor}{RGB}{255,235,87}

\path[fill=fillColor] (491.94,202.20) rectangle (506.73,216.19);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (491.94,188.20) rectangle (506.73,202.20);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (491.94,174.21) rectangle (506.73,188.20);

\path[fill=fillColor] (491.94,160.21) rectangle (506.73,174.21);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (491.94,146.22) rectangle (506.73,160.21);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (491.94,132.22) rectangle (506.73,146.22);
\definecolor{fillColor}{RGB}{244,109,72}

\path[fill=fillColor] (491.94,118.23) rectangle (506.73,132.22);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (491.94,104.24) rectangle (506.73,118.23);
\definecolor{fillColor}{RGB}{201,219,96}

\path[fill=fillColor] (506.73,454.09) rectangle (521.51,468.09);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (506.73,440.10) rectangle (521.51,454.09);
\definecolor{fillColor}{RGB}{255,235,87}

\path[fill=fillColor] (506.73,426.10) rectangle (521.51,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (506.73,412.11) rectangle (521.51,426.10);
\definecolor{fillColor}{RGB}{234,230,91}

\path[fill=fillColor] (506.73,398.11) rectangle (521.51,412.11);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (506.73,384.12) rectangle (521.51,398.11);
\definecolor{fillColor}{RGB}{247,126,65}

\path[fill=fillColor] (506.73,370.13) rectangle (521.51,384.12);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (506.73,356.13) rectangle (521.51,370.13);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (506.73,342.14) rectangle (521.51,356.13);
\definecolor{fillColor}{RGB}{103,164,75}

\path[fill=fillColor] (506.73,328.14) rectangle (521.51,342.14);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (506.73,314.15) rectangle (521.51,328.14);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (506.73,300.16) rectangle (521.51,314.15);

\path[fill=fillColor] (506.73,286.16) rectangle (521.51,300.16);

\path[fill=fillColor] (506.73,272.17) rectangle (521.51,286.16);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (506.73,258.17) rectangle (521.51,272.17);
\definecolor{fillColor}{RGB}{128,184,88}

\path[fill=fillColor] (506.73,244.18) rectangle (521.51,258.17);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (506.73,230.18) rectangle (521.51,244.18);
\definecolor{fillColor}{RGB}{103,164,75}

\path[fill=fillColor] (506.73,216.19) rectangle (521.51,230.18);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (506.73,202.20) rectangle (521.51,216.19);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (506.73,188.20) rectangle (521.51,202.20);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (506.73,174.21) rectangle (521.51,188.20);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (506.73,160.21) rectangle (521.51,174.21);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (506.73,146.22) rectangle (521.51,160.21);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (506.73,132.22) rectangle (521.51,146.22);
\definecolor{fillColor}{RGB}{255,166,38}

\path[fill=fillColor] (506.73,118.23) rectangle (521.51,132.22);
\definecolor{fillColor}{RGB}{103,164,75}

\path[fill=fillColor] (506.73,104.24) rectangle (521.51,118.23);
\definecolor{fillColor}{RGB}{246,119,68}

\path[fill=fillColor] (521.51,454.09) rectangle (536.29,468.09);
\definecolor{fillColor}{RGB}{255,208,68}

\path[fill=fillColor] (521.51,440.10) rectangle (536.29,454.09);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (521.51,426.10) rectangle (536.29,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,412.11) rectangle (536.29,426.10);
\definecolor{fillColor}{RGB}{249,235,89}

\path[fill=fillColor] (521.51,398.11) rectangle (536.29,412.11);
\definecolor{fillColor}{RGB}{88,154,68}

\path[fill=fillColor] (521.51,384.12) rectangle (536.29,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,370.13) rectangle (536.29,384.12);
\definecolor{fillColor}{RGB}{249,136,60}

\path[fill=fillColor] (521.51,356.13) rectangle (536.29,370.13);
\definecolor{fillColor}{RGB}{103,164,75}

\path[fill=fillColor] (521.51,342.14) rectangle (536.29,356.13);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (521.51,328.14) rectangle (536.29,342.14);
\definecolor{fillColor}{RGB}{235,230,91}

\path[fill=fillColor] (521.51,314.15) rectangle (536.29,328.14);

\path[fill=fillColor] (521.51,300.16) rectangle (536.29,314.15);

\path[fill=fillColor] (521.51,286.16) rectangle (536.29,300.16);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (521.51,272.17) rectangle (536.29,286.16);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (521.51,258.17) rectangle (536.29,272.17);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (521.51,244.18) rectangle (536.29,258.17);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (521.51,230.18) rectangle (536.29,244.18);

\path[fill=fillColor] (521.51,216.19) rectangle (536.29,230.18);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (521.51,202.20) rectangle (536.29,216.19);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (521.51,188.20) rectangle (536.29,202.20);

\path[fill=fillColor] (521.51,174.21) rectangle (536.29,188.20);
\definecolor{fillColor}{RGB}{152,202,100}

\path[fill=fillColor] (521.51,160.21) rectangle (536.29,174.21);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (521.51,146.22) rectangle (536.29,160.21);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (521.51,132.22) rectangle (536.29,146.22);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (521.51,118.23) rectangle (536.29,132.22);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (521.51,104.24) rectangle (536.29,118.23);
\definecolor{fillColor}{RGB}{250,235,89}

\path[fill=fillColor] (536.29,454.09) rectangle (551.07,468.09);
\definecolor{fillColor}{RGB}{255,172,42}

\path[fill=fillColor] (536.29,440.10) rectangle (551.07,454.09);
\definecolor{fillColor}{RGB}{120,177,84}

\path[fill=fillColor] (536.29,426.10) rectangle (551.07,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,412.11) rectangle (551.07,426.10);
\definecolor{fillColor}{RGB}{169,208,100}

\path[fill=fillColor] (536.29,398.11) rectangle (551.07,412.11);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (536.29,384.12) rectangle (551.07,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,370.13) rectangle (551.07,384.12);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (536.29,356.13) rectangle (551.07,370.13);
\definecolor{fillColor}{RGB}{255,231,84}

\path[fill=fillColor] (536.29,342.14) rectangle (551.07,356.13);
\definecolor{fillColor}{RGB}{144,196,95}

\path[fill=fillColor] (536.29,328.14) rectangle (551.07,342.14);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (536.29,314.15) rectangle (551.07,328.14);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (536.29,300.16) rectangle (551.07,314.15);

\path[fill=fillColor] (536.29,286.16) rectangle (551.07,300.16);
\definecolor{fillColor}{RGB}{130,185,89}

\path[fill=fillColor] (536.29,272.17) rectangle (551.07,286.16);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (536.29,258.17) rectangle (551.07,272.17);
\definecolor{fillColor}{RGB}{140,192,93}

\path[fill=fillColor] (536.29,244.18) rectangle (551.07,258.17);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (536.29,230.18) rectangle (551.07,244.18);
\definecolor{fillColor}{RGB}{130,185,89}

\path[fill=fillColor] (536.29,216.19) rectangle (551.07,230.18);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (536.29,202.20) rectangle (551.07,216.19);
\definecolor{fillColor}{RGB}{173,210,99}

\path[fill=fillColor] (536.29,188.20) rectangle (551.07,202.20);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (536.29,174.21) rectangle (551.07,188.20);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (536.29,160.21) rectangle (551.07,174.21);
\definecolor{fillColor}{RGB}{255,227,81}

\path[fill=fillColor] (536.29,146.22) rectangle (551.07,160.21);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (536.29,132.22) rectangle (551.07,146.22);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (536.29,118.23) rectangle (551.07,132.22);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (536.29,104.24) rectangle (551.07,118.23);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,458.59) -- (206.17,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,463.59) -- (206.17,458.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,416.61) -- (206.17,421.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,421.60) -- (206.17,416.61);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,279.16) -- (207.21,279.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,275.63) -- (203.67,282.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,223.19) -- (207.21,223.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,219.65) -- (203.67,226.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,195.20) -- (207.21,195.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,191.67) -- (203.67,198.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,167.21) -- (207.21,167.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,163.68) -- (203.67,170.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,153.22) -- (207.21,153.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,149.68) -- (203.67,156.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,136.72) -- (206.17,141.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,141.72) -- (206.17,136.72);

\path[fill=fillColor] (218.46,461.09) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,444.60) -- (220.96,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,449.59) -- (220.96,444.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,402.61) -- (220.96,407.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,407.61) -- (220.96,402.61);

\path[fill=fillColor] (218.46,381.01) --
	(221.82,375.18) --
	(215.09,375.18) --
	cycle;

\path[fill=fillColor] (218.46,335.14) circle (  2.50);

\path[fill=fillColor] (218.46,321.15) circle (  2.50);

\path[fill=fillColor] (218.46,307.15) circle (  2.50);

\path[fill=fillColor] (218.46,293.16) circle (  2.50);

\path[fill=fillColor] (218.46,279.16) circle (  2.50);

\path[fill=fillColor] (218.46,265.17) circle (  2.50);

\path[fill=fillColor] (218.46,251.18) circle (  2.50);

\path[fill=fillColor] (218.46,237.18) circle (  2.50);

\path[fill=fillColor] (218.46,223.19) circle (  2.50);

\path[fill=fillColor] (218.46,209.19) circle (  2.50);

\path[fill=fillColor] (218.46,195.20) circle (  2.50);

\path[fill=fillColor] (218.46,181.20) circle (  2.50);

\path[fill=fillColor] (218.46,167.21) circle (  2.50);

\path[fill=fillColor] (218.46,153.22) circle (  2.50);

\path[fill=fillColor] (218.46,139.22) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,125.23) -- (221.99,125.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,121.70) -- (218.46,128.76);

\path[fill=fillColor] (218.46,111.23) circle (  2.50);

\path[fill=fillColor] (233.24,461.09) circle (  2.50);

\path[fill=fillColor] (233.24,450.98) --
	(236.60,445.15) --
	(229.88,445.15) --
	cycle;

\path[fill=fillColor] (233.24,381.01) --
	(236.60,375.18) --
	(229.88,375.18) --
	cycle;

\path[fill=fillColor] (233.24,335.14) circle (  2.50);

\path[fill=fillColor] (233.24,321.15) circle (  2.50);

\path[fill=fillColor] (233.24,307.15) circle (  2.50);

\path[fill=fillColor] (233.24,293.16) circle (  2.50);

\path[fill=fillColor] (233.24,283.05) --
	(236.60,277.22) --
	(229.88,277.22) --
	cycle;

\path[fill=fillColor] (233.24,265.17) circle (  2.50);

\path[fill=fillColor] (233.24,251.18) circle (  2.50);

\path[fill=fillColor] (233.24,237.18) circle (  2.50);

\path[fill=fillColor] (233.24,223.19) circle (  2.50);

\path[fill=fillColor] (233.24,213.08) --
	(236.60,207.25) --
	(229.88,207.25) --
	cycle;

\path[fill=fillColor] (233.24,195.20) circle (  2.50);

\path[fill=fillColor] (233.24,181.20) circle (  2.50);

\path[fill=fillColor] (233.24,167.21) circle (  2.50);

\path[fill=fillColor] (233.24,153.22) circle (  2.50);

\path[fill=fillColor] (233.24,139.22) circle (  2.50);

\path[fill=fillColor] (233.24,111.23) circle (  2.50);

\path[fill=fillColor] (248.02,461.09) circle (  2.50);

\path[fill=fillColor] (248.02,450.98) --
	(251.39,445.15) --
	(244.66,445.15) --
	cycle;

\path[fill=fillColor] (248.02,409.00) --
	(251.39,403.17) --
	(244.66,403.17) --
	cycle;

\path[fill=fillColor] (248.02,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,360.63) -- (250.52,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,365.63) -- (250.52,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,346.64) -- (250.52,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,351.63) -- (250.52,346.64);

\path[fill=fillColor] (248.02,339.02) --
	(251.39,333.20) --
	(244.66,333.20) --
	cycle;

\path[fill=fillColor] (248.02,321.15) circle (  2.50);

\path[fill=fillColor] (248.02,307.15) circle (  2.50);

\path[fill=fillColor] (248.02,293.16) circle (  2.50);

\path[fill=fillColor] (248.02,279.16) circle (  2.50);

\path[fill=fillColor] (248.02,269.05) --
	(251.39,263.23) --
	(244.66,263.23) --
	cycle;

\path[fill=fillColor] (248.02,251.18) circle (  2.50);

\path[fill=fillColor] (248.02,237.18) circle (  2.50);

\path[fill=fillColor] (248.02,223.19) circle (  2.50);

\path[fill=fillColor] (248.02,213.08) --
	(251.39,207.25) --
	(244.66,207.25) --
	cycle;

\path[fill=fillColor] (248.02,195.20) circle (  2.50);

\path[fill=fillColor] (248.02,181.20) circle (  2.50);

\path[fill=fillColor] (248.02,171.09) --
	(251.39,165.27) --
	(244.66,165.27) --
	cycle;

\path[fill=fillColor] (248.02,153.22) circle (  2.50);

\path[fill=fillColor] (248.02,139.22) circle (  2.50);

\path[fill=fillColor] (248.02,115.12) --
	(251.39,109.29) --
	(244.66,109.29) --
	cycle;

\path[fill=fillColor] (262.81,461.09) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,444.60) -- (265.30,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,449.59) -- (265.30,444.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,405.11) -- (266.34,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,401.58) -- (262.81,408.64);

\path[fill=fillColor] (262.81,381.01) --
	(266.17,375.18) --
	(259.44,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,346.64) -- (265.30,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,351.63) -- (265.30,346.64);

\path[fill=fillColor] (262.81,339.02) --
	(266.17,333.20) --
	(259.44,333.20) --
	cycle;

\path[fill=fillColor] (262.81,325.03) --
	(266.17,319.20) --
	(259.44,319.20) --
	cycle;

\path[fill=fillColor] (262.81,311.04) --
	(266.17,305.21) --
	(259.44,305.21) --
	cycle;

\path[fill=fillColor] (262.81,297.04) --
	(266.17,291.22) --
	(259.44,291.22) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,276.67) -- (265.30,281.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,281.66) -- (265.30,276.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,262.67) -- (265.30,267.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,267.67) -- (265.30,262.67);

\path[fill=fillColor] (262.81,255.06) --
	(266.17,249.23) --
	(259.44,249.23) --
	cycle;

\path[fill=fillColor] (262.81,241.07) --
	(266.17,235.24) --
	(259.44,235.24) --
	cycle;

\path[fill=fillColor] (262.81,227.07) --
	(266.17,221.25) --
	(259.44,221.25) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,206.70) -- (265.30,211.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,211.69) -- (265.30,206.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,192.70) -- (265.30,197.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,197.70) -- (265.30,192.70);

\path[fill=fillColor] (262.81,185.09) --
	(266.17,179.26) --
	(259.44,179.26) --
	cycle;

\path[fill=fillColor] (262.81,171.09) --
	(266.17,165.27) --
	(259.44,165.27) --
	cycle;

\path[fill=fillColor] (262.81,153.22) circle (  2.50);

\path[fill=fillColor] (262.81,139.22) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,125.23) -- (266.34,125.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,121.70) -- (262.81,128.76);

\path[fill=fillColor] (262.81,115.12) --
	(266.17,109.29) --
	(259.44,109.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,458.59) -- (280.09,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,463.59) -- (280.09,458.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,433.10) -- (281.12,433.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,429.57) -- (277.59,436.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,416.61) -- (280.09,421.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,421.60) -- (280.09,416.61);

\path[fill=fillColor] (277.59,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,332.64) -- (280.09,337.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,337.64) -- (280.09,332.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,304.65) -- (280.09,309.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,309.65) -- (280.09,304.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,290.66) -- (280.09,295.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,295.66) -- (280.09,290.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,279.16) -- (281.12,279.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,275.63) -- (277.59,282.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,262.67) -- (280.09,267.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,267.67) -- (280.09,262.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,251.18) -- (281.12,251.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,247.64) -- (277.59,254.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,234.68) -- (280.09,239.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,239.68) -- (280.09,234.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,223.19) -- (281.12,223.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,219.65) -- (277.59,226.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,206.70) -- (280.09,211.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,211.69) -- (280.09,206.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,195.20) -- (281.12,195.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,191.67) -- (277.59,198.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,178.71) -- (280.09,183.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,183.70) -- (280.09,178.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,167.21) -- (281.12,167.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,163.68) -- (277.59,170.74);

\path[fill=fillColor] (277.59,157.10) --
	(280.95,151.27) --
	(274.23,151.27) --
	cycle;

\path[fill=fillColor] (277.59,143.11) --
	(280.95,137.28) --
	(274.23,137.28) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,108.74) -- (280.09,113.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,113.73) -- (280.09,108.74);

\path[fill=fillColor] (292.37,461.09) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,374.63) -- (294.87,379.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,379.62) -- (294.87,374.63);

\path[fill=fillColor] (292.37,335.14) circle (  2.50);

\path[fill=fillColor] (292.37,311.04) --
	(295.74,305.21) --
	(289.01,305.21) --
	cycle;

\path[fill=fillColor] (292.37,297.04) --
	(295.74,291.22) --
	(289.01,291.22) --
	cycle;

\path[fill=fillColor] (292.37,279.16) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,262.67) -- (294.87,267.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,267.67) -- (294.87,262.67);

\path[fill=fillColor] (292.37,255.06) --
	(295.74,249.23) --
	(289.01,249.23) --
	cycle;

\path[fill=fillColor] (292.37,241.07) --
	(295.74,235.24) --
	(289.01,235.24) --
	cycle;

\path[fill=fillColor] (292.37,223.19) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,206.70) -- (294.87,211.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,211.69) -- (294.87,206.70);

\path[fill=fillColor] (292.37,199.08) --
	(295.74,193.26) --
	(289.01,193.26) --
	cycle;

\path[fill=fillColor] (292.37,185.09) --
	(295.74,179.26) --
	(289.01,179.26) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,167.21) -- (295.90,167.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,163.68) -- (292.37,170.74);

\path[fill=fillColor] (292.37,157.10) --
	(295.74,151.27) --
	(289.01,151.27) --
	cycle;

\path[fill=fillColor] (292.37,143.11) --
	(295.74,137.28) --
	(289.01,137.28) --
	cycle;

\path[fill=fillColor] (292.37,111.23) circle (  2.50);

\path[fill=fillColor] (307.16,422.99) --
	(310.52,417.16) --
	(303.79,417.16) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,360.63) -- (309.65,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,365.63) -- (309.65,360.63);

\path[fill=fillColor] (321.94,450.98) --
	(325.30,445.15) --
	(318.57,445.15) --
	cycle;

\path[fill=fillColor] (321.94,433.10) circle (  2.50);

\path[fill=fillColor] (321.94,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,388.62) -- (324.44,393.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,393.61) -- (324.44,388.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,374.63) -- (324.44,379.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,379.62) -- (324.44,374.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,360.63) -- (324.44,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,365.63) -- (324.44,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,346.64) -- (324.44,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,351.63) -- (324.44,346.64);

\path[fill=fillColor] (321.94,129.11) --
	(325.30,123.29) --
	(318.57,123.29) --
	cycle;

\path[fill=fillColor] (336.72,450.98) --
	(340.09,445.15) --
	(333.36,445.15) --
	cycle;

\path[fill=fillColor] (336.72,419.11) circle (  2.50);

\path[fill=fillColor] (336.72,405.11) circle (  2.50);

\path[fill=fillColor] (336.72,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,360.63) -- (339.22,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,365.63) -- (339.22,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,349.13) -- (340.25,349.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,345.60) -- (336.72,352.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,122.73) -- (339.22,127.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,127.73) -- (339.22,122.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,444.60) -- (354.00,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,449.59) -- (354.00,444.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,433.10) -- (355.04,433.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,429.57) -- (351.50,436.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,416.61) -- (354.00,421.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,421.60) -- (354.00,416.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,374.63) -- (354.00,379.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,379.62) -- (354.00,374.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,363.13) -- (355.04,363.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,359.60) -- (351.50,366.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,125.23) -- (355.04,125.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,121.70) -- (351.50,128.76);

\path[fill=fillColor] (366.29,422.99) --
	(369.65,417.16) --
	(362.92,417.16) --
	cycle;

\path[fill=fillColor] (366.29,405.11) circle (  2.50);

\path[fill=fillColor] (366.29,381.01) --
	(369.65,375.18) --
	(362.92,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,360.63) -- (368.78,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,365.63) -- (368.78,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,349.13) -- (369.82,349.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,345.60) -- (366.29,352.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,307.15) -- (369.82,307.15);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,303.62) -- (366.29,310.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,293.16) -- (369.82,293.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,289.63) -- (366.29,296.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,122.73) -- (368.78,127.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,127.73) -- (368.78,122.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,458.59) -- (383.57,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,463.59) -- (383.57,458.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,447.09) -- (384.60,447.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,443.56) -- (381.07,450.63);

\path[fill=fillColor] (381.07,419.11) circle (  2.50);

\path[fill=fillColor] (381.07,405.11) circle (  2.50);

\path[fill=fillColor] (381.07,395.00) --
	(384.43,389.18) --
	(377.71,389.18) --
	cycle;

\path[fill=fillColor] (381.07,377.12) circle (  2.50);

\path[fill=fillColor] (381.07,363.13) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,346.64) -- (383.57,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,351.63) -- (383.57,346.64);

\path[fill=fillColor] (381.07,339.02) --
	(384.43,333.20) --
	(377.71,333.20) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,321.15) -- (384.60,321.15);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,317.61) -- (381.07,324.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,304.65) -- (383.57,309.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,309.65) -- (383.57,304.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,290.66) -- (383.57,295.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,295.66) -- (383.57,290.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,262.67) -- (383.57,267.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,267.67) -- (383.57,262.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,234.68) -- (383.57,239.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,239.68) -- (383.57,234.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,195.20) -- (384.60,195.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,191.67) -- (381.07,198.73);

\path[fill=fillColor] (381.07,185.09) --
	(384.43,179.26) --
	(377.71,179.26) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,167.21) -- (384.60,167.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,163.68) -- (381.07,170.74);

\path[fill=fillColor] (381.07,157.10) --
	(384.43,151.27) --
	(377.71,151.27) --
	cycle;

\path[fill=fillColor] (381.07,143.11) --
	(384.43,137.28) --
	(377.71,137.28) --
	cycle;

\path[fill=fillColor] (381.07,115.12) --
	(384.43,109.29) --
	(377.71,109.29) --
	cycle;

\path[fill=fillColor] (395.85,464.97) --
	(399.22,459.15) --
	(392.49,459.15) --
	cycle;

\path[fill=fillColor] (395.85,419.11) circle (  2.50);

\path[fill=fillColor] (395.85,409.00) --
	(399.22,403.17) --
	(392.49,403.17) --
	cycle;

\path[fill=fillColor] (395.85,381.01) --
	(399.22,375.18) --
	(392.49,375.18) --
	cycle;

\path[fill=fillColor] (395.85,367.01) --
	(399.22,361.19) --
	(392.49,361.19) --
	cycle;

\path[fill=fillColor] (395.85,349.13) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,332.64) -- (398.35,337.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,337.64) -- (398.35,332.64);

\path[fill=fillColor] (395.85,325.03) --
	(399.22,319.20) --
	(392.49,319.20) --
	cycle;

\path[fill=fillColor] (395.85,311.04) --
	(399.22,305.21) --
	(392.49,305.21) --
	cycle;

\path[fill=fillColor] (395.85,297.04) --
	(399.22,291.22) --
	(392.49,291.22) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,276.67) -- (398.35,281.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,281.66) -- (398.35,276.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,262.67) -- (398.35,267.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,267.67) -- (398.35,262.67);

\path[fill=fillColor] (395.85,255.06) --
	(399.22,249.23) --
	(392.49,249.23) --
	cycle;

\path[fill=fillColor] (395.85,241.07) --
	(399.22,235.24) --
	(392.49,235.24) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,220.69) -- (398.35,225.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,225.68) -- (398.35,220.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,206.70) -- (398.35,211.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,211.69) -- (398.35,206.70);

\path[fill=fillColor] (395.85,199.08) --
	(399.22,193.26) --
	(392.49,193.26) --
	cycle;

\path[fill=fillColor] (395.85,185.09) --
	(399.22,179.26) --
	(392.49,179.26) --
	cycle;

\path[fill=fillColor] (395.85,171.09) --
	(399.22,165.27) --
	(392.49,165.27) --
	cycle;

\path[fill=fillColor] (395.85,153.22) circle (  2.50);

\path[fill=fillColor] (395.85,143.11) --
	(399.22,137.28) --
	(392.49,137.28) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,108.74) -- (398.35,113.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,113.73) -- (398.35,108.74);

\path[fill=fillColor] (410.64,464.97) --
	(414.00,459.15) --
	(407.27,459.15) --
	cycle;

\path[fill=fillColor] (410.64,450.98) --
	(414.00,445.15) --
	(407.27,445.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,430.60) -- (413.13,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,435.60) -- (413.13,430.60);

\path[fill=fillColor] (410.64,419.11) circle (  2.50);

\path[fill=fillColor] (410.64,405.11) circle (  2.50);

\path[fill=fillColor] (410.64,377.12) circle (  2.50);

\path[fill=fillColor] (410.64,367.01) --
	(414.00,361.19) --
	(407.27,361.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,346.64) -- (413.13,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,351.63) -- (413.13,346.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,332.64) -- (413.13,337.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,337.64) -- (413.13,332.64);

\path[fill=fillColor] (410.64,325.03) --
	(414.00,319.20) --
	(407.27,319.20) --
	cycle;

\path[fill=fillColor] (410.64,311.04) --
	(414.00,305.21) --
	(407.27,305.21) --
	cycle;

\path[fill=fillColor] (410.64,297.04) --
	(414.00,291.22) --
	(407.27,291.22) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,276.67) -- (413.13,281.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,281.66) -- (413.13,276.67);

\path[fill=fillColor] (410.64,269.05) --
	(414.00,263.23) --
	(407.27,263.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,248.68) -- (413.13,253.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,253.67) -- (413.13,248.68);

\path[fill=fillColor] (410.64,241.07) --
	(414.00,235.24) --
	(407.27,235.24) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,220.69) -- (413.13,225.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,225.68) -- (413.13,220.69);

\path[fill=fillColor] (410.64,209.19) circle (  2.50);

\path[fill=fillColor] (410.64,199.08) --
	(414.00,193.26) --
	(407.27,193.26) --
	cycle;

\path[fill=fillColor] (410.64,185.09) --
	(414.00,179.26) --
	(407.27,179.26) --
	cycle;

\path[fill=fillColor] (410.64,167.21) circle (  2.50);

\path[fill=fillColor] (410.64,153.22) circle (  2.50);

\path[fill=fillColor] (410.64,139.22) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,108.74) -- (413.13,113.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,113.73) -- (413.13,108.74);

\path[fill=fillColor] (425.42,461.09) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,447.09) -- (428.95,447.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,443.56) -- (425.42,450.63);

\path[fill=fillColor] (425.42,419.11) circle (  2.50);

\path[fill=fillColor] (425.42,405.11) circle (  2.50);

\path[fill=fillColor] (425.42,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,360.63) -- (427.92,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,365.63) -- (427.92,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,349.13) -- (428.95,349.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,345.60) -- (425.42,352.67);

\path[fill=fillColor] (425.42,339.02) --
	(428.78,333.20) --
	(422.06,333.20) --
	cycle;

\path[fill=fillColor] (425.42,325.03) --
	(428.78,319.20) --
	(422.06,319.20) --
	cycle;

\path[fill=fillColor] (425.42,307.15) circle (  2.50);

\path[fill=fillColor] (425.42,293.16) circle (  2.50);

\path[fill=fillColor] (425.42,283.05) --
	(428.78,277.22) --
	(422.06,277.22) --
	cycle;

\path[fill=fillColor] (425.42,265.17) circle (  2.50);

\path[fill=fillColor] (425.42,255.06) --
	(428.78,249.23) --
	(422.06,249.23) --
	cycle;

\path[fill=fillColor] (425.42,237.18) circle (  2.50);

\path[fill=fillColor] (425.42,227.07) --
	(428.78,221.25) --
	(422.06,221.25) --
	cycle;

\path[fill=fillColor] (425.42,213.08) --
	(428.78,207.25) --
	(422.06,207.25) --
	cycle;

\path[fill=fillColor] (425.42,195.20) circle (  2.50);

\path[fill=fillColor] (425.42,181.20) circle (  2.50);

\path[fill=fillColor] (425.42,167.21) circle (  2.50);

\path[fill=fillColor] (425.42,157.10) --
	(428.78,151.27) --
	(422.06,151.27) --
	cycle;

\path[fill=fillColor] (425.42,139.22) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,125.23) -- (428.95,125.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,121.70) -- (425.42,128.76);

\path[fill=fillColor] (425.42,115.12) --
	(428.78,109.29) --
	(422.06,109.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,461.09) -- (443.73,461.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,457.56) -- (440.20,464.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,447.09) -- (443.73,447.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,443.56) -- (440.20,450.63);

\path[fill=fillColor] (440.20,419.11) circle (  2.50);

\path[fill=fillColor] (440.20,409.00) --
	(443.57,403.17) --
	(436.84,403.17) --
	cycle;

\path[fill=fillColor] (440.20,391.12) circle (  2.50);

\path[fill=fillColor] (440.20,381.01) --
	(443.57,375.18) --
	(436.84,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,360.63) -- (442.70,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,365.63) -- (442.70,360.63);

\path[fill=fillColor] (440.20,353.02) --
	(443.57,347.19) --
	(436.84,347.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,332.64) -- (442.70,337.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,337.64) -- (442.70,332.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,304.65) -- (442.70,309.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,309.65) -- (442.70,304.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,290.66) -- (442.70,295.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,295.66) -- (442.70,290.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,276.67) -- (442.70,281.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,281.66) -- (442.70,276.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,251.18) -- (443.73,251.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,247.64) -- (440.20,254.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,234.68) -- (442.70,239.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,239.68) -- (442.70,234.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,220.69) -- (442.70,225.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,225.68) -- (442.70,220.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,192.70) -- (442.70,197.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,197.70) -- (442.70,192.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,178.71) -- (442.70,183.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,183.70) -- (442.70,178.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,139.22) -- (443.73,139.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,135.69) -- (440.20,142.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,108.74) -- (442.70,113.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,113.73) -- (442.70,108.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,461.09) -- (458.52,461.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,457.56) -- (454.99,464.62);

\path[fill=fillColor] (454.99,450.98) --
	(458.35,445.15) --
	(451.62,445.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,430.60) -- (457.48,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,435.60) -- (457.48,430.60);

\path[fill=fillColor] (454.99,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,402.61) -- (457.48,407.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,407.61) -- (457.48,402.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,388.62) -- (457.48,393.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,393.61) -- (457.48,388.62);

\path[fill=fillColor] (454.99,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,363.13) -- (458.52,363.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,359.60) -- (454.99,366.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,346.64) -- (457.48,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,351.63) -- (457.48,346.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,335.14) -- (458.52,335.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,331.61) -- (454.99,338.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,307.15) -- (458.52,307.15);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,303.62) -- (454.99,310.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,293.16) -- (458.52,293.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,289.63) -- (454.99,296.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,279.16) -- (458.52,279.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,275.63) -- (454.99,282.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,237.18) -- (458.52,237.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,233.65) -- (454.99,240.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,223.19) -- (458.52,223.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,219.65) -- (454.99,226.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,206.70) -- (457.48,211.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,211.69) -- (457.48,206.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,195.20) -- (458.52,195.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,191.67) -- (454.99,198.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,181.20) -- (458.52,181.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,177.67) -- (454.99,184.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,167.21) -- (458.52,167.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,163.68) -- (454.99,170.74);

\path[fill=fillColor] (454.99,129.11) --
	(458.35,123.29) --
	(451.62,123.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,111.23) -- (458.52,111.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,107.70) -- (454.99,114.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (467.27,444.60) -- (472.27,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (467.27,449.59) -- (472.27,444.60);

\path[fill=fillColor] (469.77,419.11) circle (  2.50);

\path[fill=fillColor] (469.77,377.12) circle (  2.50);

\path[fill=fillColor] (469.77,129.11) --
	(473.13,123.29) --
	(466.40,123.29) --
	cycle;

\path[fill=fillColor] (484.55,447.09) circle (  2.50);

\path[fill=fillColor] (484.55,436.98) --
	(487.91,431.16) --
	(481.19,431.16) --
	cycle;

\path[fill=fillColor] (484.55,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,402.61) -- (487.05,407.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,407.61) -- (487.05,402.61);

\path[fill=fillColor] (484.55,377.12) circle (  2.50);

\path[fill=fillColor] (484.55,367.01) --
	(487.91,361.19) --
	(481.19,361.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,346.64) -- (487.05,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,351.63) -- (487.05,346.64);

\path[fill=fillColor] (484.55,125.23) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,461.09) -- (502.87,461.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,457.56) -- (499.33,464.62);

\path[fill=fillColor] (499.33,450.98) --
	(502.70,445.15) --
	(495.97,445.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,430.60) -- (501.83,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,435.60) -- (501.83,430.60);

\path[fill=fillColor] (499.33,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,402.61) -- (501.83,407.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,407.61) -- (501.83,402.61);

\path[fill=fillColor] (499.33,377.12) circle (  2.50);

\path[fill=fillColor] (499.33,367.01) --
	(502.70,361.19) --
	(495.97,361.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,346.64) -- (501.83,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,351.63) -- (501.83,346.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,332.64) -- (501.83,337.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,337.64) -- (501.83,332.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,279.16) -- (502.87,279.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,275.63) -- (499.33,282.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,223.19) -- (502.87,223.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,219.65) -- (499.33,226.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,206.70) -- (501.83,211.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,211.69) -- (501.83,206.70);

\path[fill=fillColor] (499.33,129.11) --
	(502.70,123.29) --
	(495.97,123.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,108.74) -- (501.83,113.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,113.73) -- (501.83,108.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,461.09) -- (517.65,461.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,457.56) -- (514.12,464.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,444.60) -- (516.61,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,449.59) -- (516.61,444.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,430.60) -- (516.61,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,435.60) -- (516.61,430.60);

\path[fill=fillColor] (514.12,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,405.11) -- (517.65,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,401.58) -- (514.12,408.64);

\path[fill=fillColor] (514.12,381.01) --
	(517.48,375.18) --
	(510.75,375.18) --
	cycle;

\path[fill=fillColor] (514.12,129.11) --
	(517.48,123.29) --
	(510.75,123.29) --
	cycle;

\path[fill=fillColor] (528.90,464.97) --
	(532.26,459.15) --
	(525.54,459.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,444.60) -- (531.40,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,449.59) -- (531.40,444.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,430.60) -- (531.40,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,435.60) -- (531.40,430.60);

\path[fill=fillColor] (528.90,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,405.11) -- (532.43,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,401.58) -- (528.90,408.64);

\path[fill=fillColor] (528.90,377.12) circle (  2.50);

\path[fill=fillColor] (528.90,367.01) --
	(532.26,361.19) --
	(525.54,361.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,321.15) -- (532.43,321.15);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,317.61) -- (528.90,324.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,307.15) -- (532.43,307.15);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,303.62) -- (528.90,310.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,293.16) -- (532.43,293.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,289.63) -- (528.90,296.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,153.22) -- (532.43,153.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,149.68) -- (528.90,156.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,136.72) -- (531.40,141.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,141.72) -- (531.40,136.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,461.09) -- (547.21,461.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,457.56) -- (543.68,464.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,444.60) -- (546.18,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,449.59) -- (546.18,444.60);

\path[fill=fillColor] (543.68,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,405.11) -- (547.21,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,401.58) -- (543.68,408.64);

\path[fill=fillColor] (543.68,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,360.63) -- (546.18,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,365.63) -- (546.18,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,346.64) -- (546.18,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,351.63) -- (546.18,346.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,195.20) -- (547.21,195.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,191.67) -- (543.68,198.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,150.72) -- (546.18,155.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,155.71) -- (546.18,150.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,122.73) -- (546.18,127.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,127.73) -- (546.18,122.73);
\end{scope}
\begin{scope}
\path[clip] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (373.68,847.28) {Christoffersen};
\end{scope}
\begin{scope}
\path[clip] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,658.31) {Interval: 50\%};
\end{scope}
\begin{scope}
\path[clip] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,286.16) {Interval: 90\%};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (209.91, 91.65) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (224.69, 91.65) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (239.48, 91.65) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (254.26, 91.65) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (269.04, 91.65) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (283.83, 91.65) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (298.61, 91.65) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (313.39, 91.65) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (328.17, 91.65) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (342.96, 91.65) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.74, 91.65) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (372.52, 91.65) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (387.31, 91.65) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.09, 91.65) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (416.87, 91.65) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (431.65, 91.65) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (446.44, 91.65) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (461.22, 91.65) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (476.00, 91.65) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (490.79, 91.65) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (505.57, 91.65) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (520.35, 91.65) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.14, 91.65) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (549.92, 91.65) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,478.97) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,492.97) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,506.96) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,520.95) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,534.95) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,548.94) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,562.94) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,576.93) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,590.93) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,604.92) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,618.91) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,632.91) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,646.90) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,660.90) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,674.89) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,688.88) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,702.88) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,716.87) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,730.87) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,744.86) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,758.86) {Norm1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,772.85) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,786.84) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,800.84) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,814.83) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,828.83) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,106.82) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,120.82) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,134.81) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,148.81) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,162.80) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,176.80) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,190.79) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,204.78) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,218.78) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,232.77) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,246.77) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,260.76) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,274.75) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,288.75) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,302.74) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,316.74) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,330.73) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,344.73) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,358.72) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,372.71) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,386.71) {Norm1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,400.70) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,414.70) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,428.69) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,442.68) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,456.68) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (373.68, 67.26) {Hour};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 77.97,  30.31) {
	\pgfimage[width=144.54pt,height= 17.34pt,interpolate=true]{coverage_plot_christoffersen_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 78.21, 13.49) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 99.06, 13.49) {2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (119.92, 13.49) {4};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (140.77, 13.49) {6};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (161.63, 13.49) {8};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (182.48, 13.49) {10};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (203.34, 13.49) {12};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at ( 13.33, 34.07) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 78.21, 30.31) -- ( 78.21, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 99.06, 30.31) -- ( 99.06, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (119.92, 30.31) -- (119.92, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (140.77, 30.31) -- (140.77, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (161.63, 30.31) -- (161.63, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (182.48, 30.31) -- (182.48, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (203.34, 30.31) -- (203.34, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 78.21, 44.18) -- ( 78.21, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 99.06, 44.18) -- ( 99.06, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (119.92, 44.18) -- (119.92, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (140.77, 44.18) -- (140.77, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (161.63, 44.18) -- (161.63, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (182.48, 44.18) -- (182.48, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (203.34, 44.18) -- (203.34, 47.65);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at (244.51, 33.47) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (341.21, 38.98) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (403.11, 44.53) --
	(407.91, 36.21) --
	(398.30, 36.21) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (455.17, 35.41) -- (462.31, 42.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (455.17, 42.55) -- (462.31, 35.41);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (509.32, 38.98) -- (519.41, 38.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.36, 33.93) -- (514.36, 44.03);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.89, 34.57) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (419.78, 34.57) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (475.41, 34.57) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (531.04, 34.57) {0.1};
\end{scope}
\end{tikzpicture}


==> anc/JSU1_Norm4/coverage_plot_kupiec.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,867.24);
\begin{scope}
\path[clip] (194.80,474.98) rectangle (552.55,841.63);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,483.38) --
	(552.55,483.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,497.38) --
	(552.55,497.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,511.37) --
	(552.55,511.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,525.36) --
	(552.55,525.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,539.36) --
	(552.55,539.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,553.35) --
	(552.55,553.35);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,567.35) --
	(552.55,567.35);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,581.34) --
	(552.55,581.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,595.33) --
	(552.55,595.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,609.33) --
	(552.55,609.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,623.32) --
	(552.55,623.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,637.32) --
	(552.55,637.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,651.31) --
	(552.55,651.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,665.31) --
	(552.55,665.31);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,679.30) --
	(552.55,679.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,693.29) --
	(552.55,693.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,707.29) --
	(552.55,707.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,721.28) --
	(552.55,721.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,735.28) --
	(552.55,735.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,749.27) --
	(552.55,749.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,763.27) --
	(552.55,763.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,777.26) --
	(552.55,777.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,791.25) --
	(552.55,791.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,805.25) --
	(552.55,805.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,819.24) --
	(552.55,819.24);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,833.24) --
	(552.55,833.24);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,474.98) --
	(203.67,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,474.98) --
	(218.46,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,474.98) --
	(233.24,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,474.98) --
	(248.02,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,474.98) --
	(262.81,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,474.98) --
	(277.59,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,474.98) --
	(292.37,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,474.98) --
	(307.16,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,474.98) --
	(321.94,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,474.98) --
	(336.72,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,474.98) --
	(351.50,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,474.98) --
	(366.29,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,474.98) --
	(381.07,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,474.98) --
	(395.85,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,474.98) --
	(410.64,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,474.98) --
	(425.42,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,474.98) --
	(440.20,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,474.98) --
	(454.99,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,474.98) --
	(469.77,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,474.98) --
	(484.55,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,474.98) --
	(499.33,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,474.98) --
	(514.12,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,474.98) --
	(528.90,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,474.98) --
	(543.68,841.63);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (196.28,826.24) rectangle (211.07,840.23);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (196.28,812.24) rectangle (211.07,826.24);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (196.28,798.25) rectangle (211.07,812.24);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (196.28,784.26) rectangle (211.07,798.25);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (196.28,770.26) rectangle (211.07,784.26);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (196.28,756.27) rectangle (211.07,770.26);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (196.28,742.27) rectangle (211.07,756.27);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (196.28,728.28) rectangle (211.07,742.27);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (196.28,714.29) rectangle (211.07,728.28);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (196.28,700.29) rectangle (211.07,714.29);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (196.28,686.30) rectangle (211.07,700.29);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (196.28,672.30) rectangle (211.07,686.30);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (196.28,658.31) rectangle (211.07,672.30);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (196.28,644.31) rectangle (211.07,658.31);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (196.28,630.32) rectangle (211.07,644.31);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (196.28,616.33) rectangle (211.07,630.32);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (196.28,602.33) rectangle (211.07,616.33);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (196.28,588.34) rectangle (211.07,602.33);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (196.28,574.34) rectangle (211.07,588.34);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (196.28,560.35) rectangle (211.07,574.34);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (196.28,546.36) rectangle (211.07,560.35);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (196.28,532.36) rectangle (211.07,546.36);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (196.28,518.37) rectangle (211.07,532.36);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (196.28,504.37) rectangle (211.07,518.37);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (196.28,490.38) rectangle (211.07,504.37);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (196.28,476.38) rectangle (211.07,490.38);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (211.07,826.24) rectangle (225.85,840.23);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (211.07,812.24) rectangle (225.85,826.24);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (211.07,798.25) rectangle (225.85,812.24);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (211.07,784.26) rectangle (225.85,798.25);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (211.07,770.26) rectangle (225.85,784.26);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (211.07,756.27) rectangle (225.85,770.26);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (211.07,742.27) rectangle (225.85,756.27);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (211.07,728.28) rectangle (225.85,742.27);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (211.07,714.29) rectangle (225.85,728.28);

\path[fill=fillColor] (211.07,700.29) rectangle (225.85,714.29);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (211.07,686.30) rectangle (225.85,700.29);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (211.07,672.30) rectangle (225.85,686.30);

\path[fill=fillColor] (211.07,658.31) rectangle (225.85,672.30);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (211.07,644.31) rectangle (225.85,658.31);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (211.07,630.32) rectangle (225.85,644.31);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (211.07,616.33) rectangle (225.85,630.32);

\path[fill=fillColor] (211.07,602.33) rectangle (225.85,616.33);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (211.07,588.34) rectangle (225.85,602.33);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (211.07,574.34) rectangle (225.85,588.34);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (211.07,560.35) rectangle (225.85,574.34);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (211.07,546.36) rectangle (225.85,560.35);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (211.07,532.36) rectangle (225.85,546.36);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,518.37) rectangle (225.85,532.36);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (211.07,504.37) rectangle (225.85,518.37);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (211.07,490.38) rectangle (225.85,504.37);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (211.07,476.38) rectangle (225.85,490.38);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,826.24) rectangle (240.63,840.23);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (225.85,812.24) rectangle (240.63,826.24);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (225.85,798.25) rectangle (240.63,812.24);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (225.85,784.26) rectangle (240.63,798.25);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (225.85,770.26) rectangle (240.63,784.26);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (225.85,756.27) rectangle (240.63,770.26);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (225.85,742.27) rectangle (240.63,756.27);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (225.85,728.28) rectangle (240.63,742.27);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (225.85,714.29) rectangle (240.63,728.28);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (225.85,700.29) rectangle (240.63,714.29);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (225.85,686.30) rectangle (240.63,700.29);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (225.85,672.30) rectangle (240.63,686.30);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (225.85,658.31) rectangle (240.63,672.30);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (225.85,644.31) rectangle (240.63,658.31);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (225.85,630.32) rectangle (240.63,644.31);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (225.85,616.33) rectangle (240.63,630.32);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (225.85,602.33) rectangle (240.63,616.33);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (225.85,588.34) rectangle (240.63,602.33);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (225.85,574.34) rectangle (240.63,588.34);

\path[fill=fillColor] (225.85,560.35) rectangle (240.63,574.34);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (225.85,546.36) rectangle (240.63,560.35);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (225.85,532.36) rectangle (240.63,546.36);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,518.37) rectangle (240.63,532.36);

\path[fill=fillColor] (225.85,504.37) rectangle (240.63,518.37);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (225.85,490.38) rectangle (240.63,504.37);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (225.85,476.38) rectangle (240.63,490.38);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (240.63,826.24) rectangle (255.42,840.23);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (240.63,812.24) rectangle (255.42,826.24);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (240.63,798.25) rectangle (255.42,812.24);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (240.63,784.26) rectangle (255.42,798.25);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (240.63,770.26) rectangle (255.42,784.26);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (240.63,756.27) rectangle (255.42,770.26);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (240.63,742.27) rectangle (255.42,756.27);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (240.63,728.28) rectangle (255.42,742.27);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (240.63,714.29) rectangle (255.42,728.28);
\definecolor{fillColor}{RGB}{245,114,70}

\path[fill=fillColor] (240.63,700.29) rectangle (255.42,714.29);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (240.63,686.30) rectangle (255.42,700.29);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,672.30) rectangle (255.42,686.30);

\path[fill=fillColor] (240.63,658.31) rectangle (255.42,672.30);

\path[fill=fillColor] (240.63,644.31) rectangle (255.42,658.31);

\path[fill=fillColor] (240.63,630.32) rectangle (255.42,644.31);

\path[fill=fillColor] (240.63,616.33) rectangle (255.42,630.32);

\path[fill=fillColor] (240.63,602.33) rectangle (255.42,616.33);

\path[fill=fillColor] (240.63,588.34) rectangle (255.42,602.33);

\path[fill=fillColor] (240.63,574.34) rectangle (255.42,588.34);

\path[fill=fillColor] (240.63,560.35) rectangle (255.42,574.34);

\path[fill=fillColor] (240.63,546.36) rectangle (255.42,560.35);

\path[fill=fillColor] (240.63,532.36) rectangle (255.42,546.36);

\path[fill=fillColor] (240.63,518.37) rectangle (255.42,532.36);

\path[fill=fillColor] (240.63,504.37) rectangle (255.42,518.37);

\path[fill=fillColor] (240.63,490.38) rectangle (255.42,504.37);
\definecolor{fillColor}{RGB}{245,114,70}

\path[fill=fillColor] (240.63,476.38) rectangle (255.42,490.38);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,826.24) rectangle (270.20,840.23);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (255.42,812.24) rectangle (270.20,826.24);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (255.42,798.25) rectangle (270.20,812.24);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (255.42,784.26) rectangle (270.20,798.25);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (255.42,770.26) rectangle (270.20,784.26);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (255.42,756.27) rectangle (270.20,770.26);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (255.42,742.27) rectangle (270.20,756.27);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (255.42,728.28) rectangle (270.20,742.27);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (255.42,714.29) rectangle (270.20,728.28);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,700.29) rectangle (270.20,714.29);

\path[fill=fillColor] (255.42,686.30) rectangle (270.20,700.29);

\path[fill=fillColor] (255.42,672.30) rectangle (270.20,686.30);

\path[fill=fillColor] (255.42,658.31) rectangle (270.20,672.30);

\path[fill=fillColor] (255.42,644.31) rectangle (270.20,658.31);

\path[fill=fillColor] (255.42,630.32) rectangle (270.20,644.31);

\path[fill=fillColor] (255.42,616.33) rectangle (270.20,630.32);

\path[fill=fillColor] (255.42,602.33) rectangle (270.20,616.33);

\path[fill=fillColor] (255.42,588.34) rectangle (270.20,602.33);

\path[fill=fillColor] (255.42,574.34) rectangle (270.20,588.34);

\path[fill=fillColor] (255.42,560.35) rectangle (270.20,574.34);

\path[fill=fillColor] (255.42,546.36) rectangle (270.20,560.35);

\path[fill=fillColor] (255.42,532.36) rectangle (270.20,546.36);

\path[fill=fillColor] (255.42,518.37) rectangle (270.20,532.36);

\path[fill=fillColor] (255.42,504.37) rectangle (270.20,518.37);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (255.42,490.38) rectangle (270.20,504.37);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,476.38) rectangle (270.20,490.38);

\path[fill=fillColor] (270.20,826.24) rectangle (284.98,840.23);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (270.20,812.24) rectangle (284.98,826.24);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (270.20,798.25) rectangle (284.98,812.24);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (270.20,784.26) rectangle (284.98,798.25);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (270.20,770.26) rectangle (284.98,784.26);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (270.20,756.27) rectangle (284.98,770.26);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (270.20,742.27) rectangle (284.98,756.27);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (270.20,728.28) rectangle (284.98,742.27);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (270.20,714.29) rectangle (284.98,728.28);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (270.20,700.29) rectangle (284.98,714.29);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (270.20,686.30) rectangle (284.98,700.29);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,672.30) rectangle (284.98,686.30);

\path[fill=fillColor] (270.20,658.31) rectangle (284.98,672.30);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (270.20,644.31) rectangle (284.98,658.31);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (270.20,630.32) rectangle (284.98,644.31);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,616.33) rectangle (284.98,630.32);

\path[fill=fillColor] (270.20,602.33) rectangle (284.98,616.33);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (270.20,588.34) rectangle (284.98,602.33);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (270.20,574.34) rectangle (284.98,588.34);

\path[fill=fillColor] (270.20,560.35) rectangle (284.98,574.34);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,546.36) rectangle (284.98,560.35);

\path[fill=fillColor] (270.20,532.36) rectangle (284.98,546.36);

\path[fill=fillColor] (270.20,518.37) rectangle (284.98,532.36);

\path[fill=fillColor] (270.20,504.37) rectangle (284.98,518.37);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,490.38) rectangle (284.98,504.37);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (270.20,476.38) rectangle (284.98,490.38);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (284.98,826.24) rectangle (299.76,840.23);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (284.98,812.24) rectangle (299.76,826.24);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (284.98,798.25) rectangle (299.76,812.24);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (284.98,784.26) rectangle (299.76,798.25);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (284.98,770.26) rectangle (299.76,784.26);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (284.98,756.27) rectangle (299.76,770.26);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (284.98,742.27) rectangle (299.76,756.27);

\path[fill=fillColor] (284.98,728.28) rectangle (299.76,742.27);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (284.98,714.29) rectangle (299.76,728.28);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (284.98,700.29) rectangle (299.76,714.29);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (284.98,686.30) rectangle (299.76,700.29);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (284.98,672.30) rectangle (299.76,686.30);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (284.98,658.31) rectangle (299.76,672.30);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (284.98,644.31) rectangle (299.76,658.31);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (284.98,630.32) rectangle (299.76,644.31);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (284.98,616.33) rectangle (299.76,630.32);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (284.98,602.33) rectangle (299.76,616.33);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (284.98,588.34) rectangle (299.76,602.33);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (284.98,574.34) rectangle (299.76,588.34);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (284.98,560.35) rectangle (299.76,574.34);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (284.98,546.36) rectangle (299.76,560.35);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (284.98,532.36) rectangle (299.76,546.36);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (284.98,518.37) rectangle (299.76,532.36);

\path[fill=fillColor] (284.98,504.37) rectangle (299.76,518.37);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (284.98,490.38) rectangle (299.76,504.37);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (284.98,476.38) rectangle (299.76,490.38);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (299.76,826.24) rectangle (314.55,840.23);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (299.76,812.24) rectangle (314.55,826.24);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (299.76,798.25) rectangle (314.55,812.24);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (299.76,784.26) rectangle (314.55,798.25);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (299.76,770.26) rectangle (314.55,784.26);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (299.76,756.27) rectangle (314.55,770.26);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (299.76,742.27) rectangle (314.55,756.27);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (299.76,728.28) rectangle (314.55,742.27);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (299.76,714.29) rectangle (314.55,728.28);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (299.76,700.29) rectangle (314.55,714.29);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (299.76,686.30) rectangle (314.55,700.29);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (299.76,672.30) rectangle (314.55,686.30);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (299.76,658.31) rectangle (314.55,672.30);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (299.76,644.31) rectangle (314.55,658.31);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (299.76,630.32) rectangle (314.55,644.31);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (299.76,616.33) rectangle (314.55,630.32);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (299.76,602.33) rectangle (314.55,616.33);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (299.76,588.34) rectangle (314.55,602.33);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (299.76,574.34) rectangle (314.55,588.34);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (299.76,560.35) rectangle (314.55,574.34);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (299.76,546.36) rectangle (314.55,560.35);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (299.76,532.36) rectangle (314.55,546.36);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (299.76,518.37) rectangle (314.55,532.36);

\path[fill=fillColor] (299.76,504.37) rectangle (314.55,518.37);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (299.76,490.38) rectangle (314.55,504.37);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (299.76,476.38) rectangle (314.55,490.38);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (314.55,826.24) rectangle (329.33,840.23);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (314.55,812.24) rectangle (329.33,826.24);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (314.55,798.25) rectangle (329.33,812.24);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (314.55,784.26) rectangle (329.33,798.25);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (314.55,770.26) rectangle (329.33,784.26);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (314.55,756.27) rectangle (329.33,770.26);

\path[fill=fillColor] (314.55,742.27) rectangle (329.33,756.27);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (314.55,728.28) rectangle (329.33,742.27);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (314.55,714.29) rectangle (329.33,728.28);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (314.55,700.29) rectangle (329.33,714.29);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (314.55,686.30) rectangle (329.33,700.29);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (314.55,672.30) rectangle (329.33,686.30);

\path[fill=fillColor] (314.55,658.31) rectangle (329.33,672.30);

\path[fill=fillColor] (314.55,644.31) rectangle (329.33,658.31);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (314.55,630.32) rectangle (329.33,644.31);

\path[fill=fillColor] (314.55,616.33) rectangle (329.33,630.32);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,602.33) rectangle (329.33,616.33);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (314.55,588.34) rectangle (329.33,602.33);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,574.34) rectangle (329.33,588.34);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (314.55,560.35) rectangle (329.33,574.34);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,546.36) rectangle (329.33,560.35);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (314.55,532.36) rectangle (329.33,546.36);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (314.55,518.37) rectangle (329.33,532.36);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (314.55,504.37) rectangle (329.33,518.37);

\path[fill=fillColor] (314.55,490.38) rectangle (329.33,504.37);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (314.55,476.38) rectangle (329.33,490.38);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (329.33,826.24) rectangle (344.11,840.23);

\path[fill=fillColor] (329.33,812.24) rectangle (344.11,826.24);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (329.33,798.25) rectangle (344.11,812.24);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (329.33,784.26) rectangle (344.11,798.25);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (329.33,770.26) rectangle (344.11,784.26);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (329.33,756.27) rectangle (344.11,770.26);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (329.33,742.27) rectangle (344.11,756.27);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (329.33,728.28) rectangle (344.11,742.27);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,714.29) rectangle (344.11,728.28);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (329.33,700.29) rectangle (344.11,714.29);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (329.33,686.30) rectangle (344.11,700.29);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (329.33,672.30) rectangle (344.11,686.30);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (329.33,658.31) rectangle (344.11,672.30);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (329.33,644.31) rectangle (344.11,658.31);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (329.33,630.32) rectangle (344.11,644.31);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (329.33,616.33) rectangle (344.11,630.32);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (329.33,602.33) rectangle (344.11,616.33);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (329.33,588.34) rectangle (344.11,602.33);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (329.33,574.34) rectangle (344.11,588.34);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (329.33,560.35) rectangle (344.11,574.34);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (329.33,546.36) rectangle (344.11,560.35);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (329.33,532.36) rectangle (344.11,546.36);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (329.33,518.37) rectangle (344.11,532.36);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (329.33,504.37) rectangle (344.11,518.37);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (329.33,490.38) rectangle (344.11,504.37);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (329.33,476.38) rectangle (344.11,490.38);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (344.11,826.24) rectangle (358.90,840.23);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (344.11,812.24) rectangle (358.90,826.24);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (344.11,798.25) rectangle (358.90,812.24);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (344.11,784.26) rectangle (358.90,798.25);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (344.11,770.26) rectangle (358.90,784.26);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (344.11,756.27) rectangle (358.90,770.26);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (344.11,742.27) rectangle (358.90,756.27);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (344.11,728.28) rectangle (358.90,742.27);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (344.11,714.29) rectangle (358.90,728.28);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (344.11,700.29) rectangle (358.90,714.29);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (344.11,686.30) rectangle (358.90,700.29);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,672.30) rectangle (358.90,686.30);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (344.11,658.31) rectangle (358.90,672.30);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (344.11,644.31) rectangle (358.90,658.31);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (344.11,630.32) rectangle (358.90,644.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,616.33) rectangle (358.90,630.32);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (344.11,602.33) rectangle (358.90,616.33);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (344.11,588.34) rectangle (358.90,602.33);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (344.11,574.34) rectangle (358.90,588.34);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (344.11,560.35) rectangle (358.90,574.34);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (344.11,546.36) rectangle (358.90,560.35);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (344.11,532.36) rectangle (358.90,546.36);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (344.11,518.37) rectangle (358.90,532.36);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (344.11,504.37) rectangle (358.90,518.37);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (344.11,490.38) rectangle (358.90,504.37);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (344.11,476.38) rectangle (358.90,490.38);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (358.90,826.24) rectangle (373.68,840.23);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (358.90,812.24) rectangle (373.68,826.24);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (358.90,798.25) rectangle (373.68,812.24);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (358.90,784.26) rectangle (373.68,798.25);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (358.90,770.26) rectangle (373.68,784.26);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,756.27) rectangle (373.68,770.26);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (358.90,742.27) rectangle (373.68,756.27);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,728.28) rectangle (373.68,742.27);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (358.90,714.29) rectangle (373.68,728.28);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (358.90,700.29) rectangle (373.68,714.29);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (358.90,686.30) rectangle (373.68,700.29);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (358.90,672.30) rectangle (373.68,686.30);

\path[fill=fillColor] (358.90,658.31) rectangle (373.68,672.30);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (358.90,644.31) rectangle (373.68,658.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (358.90,630.32) rectangle (373.68,644.31);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (358.90,616.33) rectangle (373.68,630.32);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (358.90,602.33) rectangle (373.68,616.33);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (358.90,588.34) rectangle (373.68,602.33);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (358.90,574.34) rectangle (373.68,588.34);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (358.90,560.35) rectangle (373.68,574.34);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (358.90,546.36) rectangle (373.68,560.35);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (358.90,532.36) rectangle (373.68,546.36);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (358.90,518.37) rectangle (373.68,532.36);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (358.90,504.37) rectangle (373.68,518.37);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (358.90,490.38) rectangle (373.68,504.37);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (358.90,476.38) rectangle (373.68,490.38);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (373.68,826.24) rectangle (388.46,840.23);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (373.68,812.24) rectangle (388.46,826.24);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (373.68,798.25) rectangle (388.46,812.24);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (373.68,784.26) rectangle (388.46,798.25);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (373.68,770.26) rectangle (388.46,784.26);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (373.68,756.27) rectangle (388.46,770.26);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (373.68,742.27) rectangle (388.46,756.27);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (373.68,728.28) rectangle (388.46,742.27);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (373.68,714.29) rectangle (388.46,728.28);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (373.68,700.29) rectangle (388.46,714.29);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (373.68,686.30) rectangle (388.46,700.29);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (373.68,672.30) rectangle (388.46,686.30);

\path[fill=fillColor] (373.68,658.31) rectangle (388.46,672.30);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (373.68,644.31) rectangle (388.46,658.31);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (373.68,630.32) rectangle (388.46,644.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (373.68,616.33) rectangle (388.46,630.32);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (373.68,602.33) rectangle (388.46,616.33);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (373.68,588.34) rectangle (388.46,602.33);

\path[fill=fillColor] (373.68,574.34) rectangle (388.46,588.34);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (373.68,560.35) rectangle (388.46,574.34);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (373.68,546.36) rectangle (388.46,560.35);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (373.68,532.36) rectangle (388.46,546.36);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (373.68,518.37) rectangle (388.46,532.36);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (373.68,504.37) rectangle (388.46,518.37);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (373.68,490.38) rectangle (388.46,504.37);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (373.68,476.38) rectangle (388.46,490.38);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (388.46,826.24) rectangle (403.24,840.23);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (388.46,812.24) rectangle (403.24,826.24);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (388.46,798.25) rectangle (403.24,812.24);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (388.46,784.26) rectangle (403.24,798.25);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (388.46,770.26) rectangle (403.24,784.26);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (388.46,756.27) rectangle (403.24,770.26);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (388.46,742.27) rectangle (403.24,756.27);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (388.46,728.28) rectangle (403.24,742.27);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (388.46,714.29) rectangle (403.24,728.28);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (388.46,700.29) rectangle (403.24,714.29);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (388.46,686.30) rectangle (403.24,700.29);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (388.46,672.30) rectangle (403.24,686.30);

\path[fill=fillColor] (388.46,658.31) rectangle (403.24,672.30);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (388.46,644.31) rectangle (403.24,658.31);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (388.46,630.32) rectangle (403.24,644.31);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (388.46,616.33) rectangle (403.24,630.32);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (388.46,602.33) rectangle (403.24,616.33);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (388.46,588.34) rectangle (403.24,602.33);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (388.46,574.34) rectangle (403.24,588.34);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (388.46,560.35) rectangle (403.24,574.34);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (388.46,546.36) rectangle (403.24,560.35);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (388.46,532.36) rectangle (403.24,546.36);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (388.46,518.37) rectangle (403.24,532.36);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (388.46,504.37) rectangle (403.24,518.37);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (388.46,490.38) rectangle (403.24,504.37);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (388.46,476.38) rectangle (403.24,490.38);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (403.24,826.24) rectangle (418.03,840.23);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (403.24,812.24) rectangle (418.03,826.24);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (403.24,798.25) rectangle (418.03,812.24);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (403.24,784.26) rectangle (418.03,798.25);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (403.24,770.26) rectangle (418.03,784.26);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (403.24,756.27) rectangle (418.03,770.26);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (403.24,742.27) rectangle (418.03,756.27);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (403.24,728.28) rectangle (418.03,742.27);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (403.24,714.29) rectangle (418.03,728.28);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (403.24,700.29) rectangle (418.03,714.29);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (403.24,686.30) rectangle (418.03,700.29);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (403.24,672.30) rectangle (418.03,686.30);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (403.24,658.31) rectangle (418.03,672.30);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (403.24,644.31) rectangle (418.03,658.31);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (403.24,630.32) rectangle (418.03,644.31);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (403.24,616.33) rectangle (418.03,630.32);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (403.24,602.33) rectangle (418.03,616.33);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (403.24,588.34) rectangle (418.03,602.33);

\path[fill=fillColor] (403.24,574.34) rectangle (418.03,588.34);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (403.24,560.35) rectangle (418.03,574.34);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (403.24,546.36) rectangle (418.03,560.35);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (403.24,532.36) rectangle (418.03,546.36);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (403.24,518.37) rectangle (418.03,532.36);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (403.24,504.37) rectangle (418.03,518.37);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (403.24,490.38) rectangle (418.03,504.37);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (403.24,476.38) rectangle (418.03,490.38);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (418.03,826.24) rectangle (432.81,840.23);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (418.03,812.24) rectangle (432.81,826.24);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (418.03,798.25) rectangle (432.81,812.24);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (418.03,784.26) rectangle (432.81,798.25);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (418.03,770.26) rectangle (432.81,784.26);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (418.03,756.27) rectangle (432.81,770.26);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (418.03,742.27) rectangle (432.81,756.27);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,728.28) rectangle (432.81,742.27);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (418.03,714.29) rectangle (432.81,728.28);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (418.03,700.29) rectangle (432.81,714.29);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (418.03,686.30) rectangle (432.81,700.29);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,672.30) rectangle (432.81,686.30);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (418.03,658.31) rectangle (432.81,672.30);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (418.03,644.31) rectangle (432.81,658.31);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (418.03,630.32) rectangle (432.81,644.31);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (418.03,616.33) rectangle (432.81,630.32);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (418.03,602.33) rectangle (432.81,616.33);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (418.03,588.34) rectangle (432.81,602.33);

\path[fill=fillColor] (418.03,574.34) rectangle (432.81,588.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,560.35) rectangle (432.81,574.34);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (418.03,546.36) rectangle (432.81,560.35);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (418.03,532.36) rectangle (432.81,546.36);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (418.03,518.37) rectangle (432.81,532.36);

\path[fill=fillColor] (418.03,504.37) rectangle (432.81,518.37);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (418.03,490.38) rectangle (432.81,504.37);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (418.03,476.38) rectangle (432.81,490.38);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (432.81,826.24) rectangle (447.59,840.23);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (432.81,812.24) rectangle (447.59,826.24);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,798.25) rectangle (447.59,812.24);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (432.81,784.26) rectangle (447.59,798.25);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,770.26) rectangle (447.59,784.26);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (432.81,756.27) rectangle (447.59,770.26);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (432.81,742.27) rectangle (447.59,756.27);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (432.81,728.28) rectangle (447.59,742.27);

\path[fill=fillColor] (432.81,714.29) rectangle (447.59,728.28);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (432.81,700.29) rectangle (447.59,714.29);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,686.30) rectangle (447.59,700.29);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (432.81,672.30) rectangle (447.59,686.30);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (432.81,658.31) rectangle (447.59,672.30);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (432.81,644.31) rectangle (447.59,658.31);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,630.32) rectangle (447.59,644.31);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (432.81,616.33) rectangle (447.59,630.32);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (432.81,602.33) rectangle (447.59,616.33);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (432.81,588.34) rectangle (447.59,602.33);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,574.34) rectangle (447.59,588.34);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (432.81,560.35) rectangle (447.59,574.34);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (432.81,546.36) rectangle (447.59,560.35);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,532.36) rectangle (447.59,546.36);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (432.81,518.37) rectangle (447.59,532.36);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (432.81,504.37) rectangle (447.59,518.37);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (432.81,490.38) rectangle (447.59,504.37);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (432.81,476.38) rectangle (447.59,490.38);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (447.59,826.24) rectangle (462.38,840.23);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (447.59,812.24) rectangle (462.38,826.24);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,798.25) rectangle (462.38,812.24);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (447.59,784.26) rectangle (462.38,798.25);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (447.59,770.26) rectangle (462.38,784.26);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,756.27) rectangle (462.38,770.26);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (447.59,742.27) rectangle (462.38,756.27);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (447.59,728.28) rectangle (462.38,742.27);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (447.59,714.29) rectangle (462.38,728.28);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (447.59,700.29) rectangle (462.38,714.29);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,686.30) rectangle (462.38,700.29);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (447.59,672.30) rectangle (462.38,686.30);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (447.59,658.31) rectangle (462.38,672.30);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (447.59,644.31) rectangle (462.38,658.31);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,630.32) rectangle (462.38,644.31);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (447.59,616.33) rectangle (462.38,630.32);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (447.59,602.33) rectangle (462.38,616.33);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (447.59,588.34) rectangle (462.38,602.33);

\path[fill=fillColor] (447.59,574.34) rectangle (462.38,588.34);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (447.59,560.35) rectangle (462.38,574.34);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (447.59,546.36) rectangle (462.38,560.35);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,532.36) rectangle (462.38,546.36);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (447.59,518.37) rectangle (462.38,532.36);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (447.59,504.37) rectangle (462.38,518.37);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (447.59,490.38) rectangle (462.38,504.37);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (447.59,476.38) rectangle (462.38,490.38);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (462.38,826.24) rectangle (477.16,840.23);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (462.38,812.24) rectangle (477.16,826.24);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (462.38,798.25) rectangle (477.16,812.24);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (462.38,784.26) rectangle (477.16,798.25);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (462.38,770.26) rectangle (477.16,784.26);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,756.27) rectangle (477.16,770.26);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (462.38,742.27) rectangle (477.16,756.27);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,728.28) rectangle (477.16,742.27);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,714.29) rectangle (477.16,728.28);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (462.38,700.29) rectangle (477.16,714.29);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (462.38,686.30) rectangle (477.16,700.29);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,672.30) rectangle (477.16,686.30);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (462.38,658.31) rectangle (477.16,672.30);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (462.38,644.31) rectangle (477.16,658.31);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,630.32) rectangle (477.16,644.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,616.33) rectangle (477.16,630.32);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,602.33) rectangle (477.16,616.33);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (462.38,588.34) rectangle (477.16,602.33);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,574.34) rectangle (477.16,588.34);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (462.38,560.35) rectangle (477.16,574.34);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,546.36) rectangle (477.16,560.35);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,532.36) rectangle (477.16,546.36);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (462.38,518.37) rectangle (477.16,532.36);

\path[fill=fillColor] (462.38,504.37) rectangle (477.16,518.37);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (462.38,490.38) rectangle (477.16,504.37);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,476.38) rectangle (477.16,490.38);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,826.24) rectangle (491.94,840.23);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (477.16,812.24) rectangle (491.94,826.24);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (477.16,798.25) rectangle (491.94,812.24);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,784.26) rectangle (491.94,798.25);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (477.16,770.26) rectangle (491.94,784.26);

\path[fill=fillColor] (477.16,756.27) rectangle (491.94,770.26);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (477.16,742.27) rectangle (491.94,756.27);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (477.16,728.28) rectangle (491.94,742.27);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (477.16,714.29) rectangle (491.94,728.28);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,700.29) rectangle (491.94,714.29);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (477.16,686.30) rectangle (491.94,700.29);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,672.30) rectangle (491.94,686.30);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,658.31) rectangle (491.94,672.30);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (477.16,644.31) rectangle (491.94,658.31);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (477.16,630.32) rectangle (491.94,644.31);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,616.33) rectangle (491.94,630.32);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (477.16,602.33) rectangle (491.94,616.33);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (477.16,588.34) rectangle (491.94,602.33);

\path[fill=fillColor] (477.16,574.34) rectangle (491.94,588.34);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (477.16,560.35) rectangle (491.94,574.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (477.16,546.36) rectangle (491.94,560.35);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (477.16,532.36) rectangle (491.94,546.36);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,518.37) rectangle (491.94,532.36);

\path[fill=fillColor] (477.16,504.37) rectangle (491.94,518.37);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,490.38) rectangle (491.94,504.37);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (477.16,476.38) rectangle (491.94,490.38);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (491.94,826.24) rectangle (506.73,840.23);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (491.94,812.24) rectangle (506.73,826.24);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (491.94,798.25) rectangle (506.73,812.24);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (491.94,784.26) rectangle (506.73,798.25);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (491.94,770.26) rectangle (506.73,784.26);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (491.94,756.27) rectangle (506.73,770.26);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (491.94,742.27) rectangle (506.73,756.27);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (491.94,728.28) rectangle (506.73,742.27);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (491.94,714.29) rectangle (506.73,728.28);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (491.94,700.29) rectangle (506.73,714.29);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (491.94,686.30) rectangle (506.73,700.29);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (491.94,672.30) rectangle (506.73,686.30);

\path[fill=fillColor] (491.94,658.31) rectangle (506.73,672.30);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (491.94,644.31) rectangle (506.73,658.31);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (491.94,630.32) rectangle (506.73,644.31);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (491.94,616.33) rectangle (506.73,630.32);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (491.94,602.33) rectangle (506.73,616.33);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (491.94,588.34) rectangle (506.73,602.33);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (491.94,574.34) rectangle (506.73,588.34);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (491.94,560.35) rectangle (506.73,574.34);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (491.94,546.36) rectangle (506.73,560.35);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (491.94,532.36) rectangle (506.73,546.36);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (491.94,518.37) rectangle (506.73,532.36);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (491.94,504.37) rectangle (506.73,518.37);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (491.94,490.38) rectangle (506.73,504.37);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (491.94,476.38) rectangle (506.73,490.38);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (506.73,826.24) rectangle (521.51,840.23);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (506.73,812.24) rectangle (521.51,826.24);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (506.73,798.25) rectangle (521.51,812.24);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (506.73,784.26) rectangle (521.51,798.25);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (506.73,770.26) rectangle (521.51,784.26);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (506.73,756.27) rectangle (521.51,770.26);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (506.73,742.27) rectangle (521.51,756.27);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (506.73,728.28) rectangle (521.51,742.27);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (506.73,714.29) rectangle (521.51,728.28);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (506.73,700.29) rectangle (521.51,714.29);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (506.73,686.30) rectangle (521.51,700.29);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (506.73,672.30) rectangle (521.51,686.30);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (506.73,658.31) rectangle (521.51,672.30);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (506.73,644.31) rectangle (521.51,658.31);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (506.73,630.32) rectangle (521.51,644.31);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (506.73,616.33) rectangle (521.51,630.32);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (506.73,602.33) rectangle (521.51,616.33);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (506.73,588.34) rectangle (521.51,602.33);

\path[fill=fillColor] (506.73,574.34) rectangle (521.51,588.34);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (506.73,560.35) rectangle (521.51,574.34);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (506.73,546.36) rectangle (521.51,560.35);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (506.73,532.36) rectangle (521.51,546.36);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (506.73,518.37) rectangle (521.51,532.36);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (506.73,504.37) rectangle (521.51,518.37);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (506.73,490.38) rectangle (521.51,504.37);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (506.73,476.38) rectangle (521.51,490.38);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (521.51,826.24) rectangle (536.29,840.23);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (521.51,812.24) rectangle (536.29,826.24);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (521.51,798.25) rectangle (536.29,812.24);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (521.51,784.26) rectangle (536.29,798.25);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (521.51,770.26) rectangle (536.29,784.26);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,756.27) rectangle (536.29,770.26);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (521.51,742.27) rectangle (536.29,756.27);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (521.51,728.28) rectangle (536.29,742.27);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,714.29) rectangle (536.29,728.28);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (521.51,700.29) rectangle (536.29,714.29);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (521.51,686.30) rectangle (536.29,700.29);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (521.51,672.30) rectangle (536.29,686.30);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,658.31) rectangle (536.29,672.30);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,644.31) rectangle (536.29,658.31);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (521.51,630.32) rectangle (536.29,644.31);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,616.33) rectangle (536.29,630.32);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,602.33) rectangle (536.29,616.33);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,588.34) rectangle (536.29,602.33);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (521.51,574.34) rectangle (536.29,588.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,560.35) rectangle (536.29,574.34);

\path[fill=fillColor] (521.51,546.36) rectangle (536.29,560.35);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,532.36) rectangle (536.29,546.36);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (521.51,518.37) rectangle (536.29,532.36);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (521.51,504.37) rectangle (536.29,518.37);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (521.51,490.38) rectangle (536.29,504.37);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (521.51,476.38) rectangle (536.29,490.38);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (536.29,826.24) rectangle (551.07,840.23);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (536.29,812.24) rectangle (551.07,826.24);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (536.29,798.25) rectangle (551.07,812.24);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,784.26) rectangle (551.07,798.25);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (536.29,770.26) rectangle (551.07,784.26);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (536.29,756.27) rectangle (551.07,770.26);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,742.27) rectangle (551.07,756.27);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (536.29,728.28) rectangle (551.07,742.27);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (536.29,714.29) rectangle (551.07,728.28);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (536.29,700.29) rectangle (551.07,714.29);

\path[fill=fillColor] (536.29,686.30) rectangle (551.07,700.29);

\path[fill=fillColor] (536.29,672.30) rectangle (551.07,686.30);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (536.29,658.31) rectangle (551.07,672.30);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,644.31) rectangle (551.07,658.31);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (536.29,630.32) rectangle (551.07,644.31);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (536.29,616.33) rectangle (551.07,630.32);

\path[fill=fillColor] (536.29,602.33) rectangle (551.07,616.33);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (536.29,588.34) rectangle (551.07,602.33);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (536.29,574.34) rectangle (551.07,588.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,560.35) rectangle (551.07,574.34);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (536.29,546.36) rectangle (551.07,560.35);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,532.36) rectangle (551.07,546.36);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (536.29,518.37) rectangle (551.07,532.36);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (536.29,504.37) rectangle (551.07,518.37);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (536.29,490.38) rectangle (551.07,504.37);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (536.29,476.38) rectangle (551.07,490.38);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,830.74) -- (206.17,835.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,835.73) -- (206.17,830.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,791.25) -- (207.21,791.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,787.72) -- (203.67,794.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,746.77) -- (206.17,751.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,751.77) -- (206.17,746.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,707.29) -- (207.21,707.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,703.76) -- (203.67,710.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,665.31) -- (207.21,665.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,661.77) -- (203.67,668.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,648.81) -- (206.17,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,653.81) -- (206.17,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,623.32) -- (207.21,623.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,619.79) -- (203.67,626.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,592.84) -- (206.17,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,597.83) -- (206.17,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,578.84) -- (206.17,583.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,583.84) -- (206.17,578.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,564.85) -- (206.17,569.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,569.84) -- (206.17,564.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,539.36) -- (207.21,539.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,535.83) -- (203.67,542.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,522.87) -- (206.17,527.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,527.86) -- (206.17,522.87);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,515.25) --
	(207.04,509.43) --
	(200.31,509.43) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,483.38) -- (207.21,483.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,479.85) -- (203.67,486.91);

\path[fill=fillColor] (218.46,837.12) --
	(221.82,831.29) --
	(215.09,831.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,763.27) -- (221.99,763.27);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,759.73) -- (218.46,766.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,746.77) -- (220.96,751.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,751.77) -- (220.96,746.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,651.31) -- (221.99,651.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,647.78) -- (218.46,654.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,637.32) -- (221.99,637.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,633.79) -- (218.46,640.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,595.33) -- (221.99,595.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,591.80) -- (218.46,598.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,578.84) -- (220.96,583.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,583.84) -- (220.96,578.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,539.36) -- (221.99,539.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,535.83) -- (218.46,542.89);

\path[fill=fillColor] (218.46,525.36) circle (  2.50);

\path[fill=fillColor] (218.46,515.25) --
	(221.82,509.43) --
	(215.09,509.43) --
	cycle;

\path[fill=fillColor] (233.24,833.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,774.76) -- (235.74,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,779.76) -- (235.74,774.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,760.77) -- (235.74,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,765.76) -- (235.74,760.77);

\path[fill=fillColor] (233.24,753.16) --
	(236.60,747.33) --
	(229.88,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,704.79) -- (235.74,709.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,709.79) -- (235.74,704.79);

\path[fill=fillColor] (233.24,697.18) --
	(236.60,691.35) --
	(229.88,691.35) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,676.80) -- (235.74,681.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,681.80) -- (235.74,676.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,662.81) -- (235.74,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,667.80) -- (235.74,662.81);

\path[fill=fillColor] (233.24,655.20) --
	(236.60,649.37) --
	(229.88,649.37) --
	cycle;

\path[fill=fillColor] (233.24,641.20) --
	(236.60,635.38) --
	(229.88,635.38) --
	cycle;

\path[fill=fillColor] (233.24,627.21) --
	(236.60,621.38) --
	(229.88,621.38) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,606.83) -- (235.74,611.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,611.83) -- (235.74,606.83);

\path[fill=fillColor] (233.24,599.22) --
	(236.60,593.39) --
	(229.88,593.39) --
	cycle;

\path[fill=fillColor] (233.24,585.22) --
	(236.60,579.40) --
	(229.88,579.40) --
	cycle;

\path[fill=fillColor] (233.24,571.23) --
	(236.60,565.40) --
	(229.88,565.40) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,550.85) -- (235.74,555.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,555.85) -- (235.74,550.85);

\path[fill=fillColor] (233.24,543.24) --
	(236.60,537.42) --
	(229.88,537.42) --
	cycle;

\path[fill=fillColor] (233.24,525.36) circle (  2.50);

\path[fill=fillColor] (233.24,511.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,480.88) -- (235.74,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,485.88) -- (235.74,480.88);

\path[fill=fillColor] (248.02,837.12) --
	(251.39,831.29) --
	(244.66,831.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,816.74) -- (250.52,821.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,821.74) -- (250.52,816.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,805.25) -- (251.56,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,801.72) -- (248.02,808.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,774.76) -- (250.52,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,779.76) -- (250.52,774.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,760.77) -- (250.52,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,765.76) -- (250.52,760.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,735.28) -- (251.56,735.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,731.74) -- (248.02,738.81);

\path[fill=fillColor] (248.02,711.17) --
	(251.39,705.35) --
	(244.66,705.35) --
	cycle;

\path[fill=fillColor] (248.02,697.18) --
	(251.39,691.35) --
	(244.66,691.35) --
	cycle;

\path[fill=fillColor] (248.02,679.30) circle (  2.50);

\path[fill=fillColor] (248.02,665.31) circle (  2.50);

\path[fill=fillColor] (248.02,651.31) circle (  2.50);

\path[fill=fillColor] (248.02,637.32) circle (  2.50);

\path[fill=fillColor] (248.02,623.32) circle (  2.50);

\path[fill=fillColor] (248.02,609.33) circle (  2.50);

\path[fill=fillColor] (248.02,595.33) circle (  2.50);

\path[fill=fillColor] (248.02,581.34) circle (  2.50);

\path[fill=fillColor] (248.02,567.35) circle (  2.50);

\path[fill=fillColor] (248.02,553.35) circle (  2.50);

\path[fill=fillColor] (248.02,539.36) circle (  2.50);

\path[fill=fillColor] (248.02,525.36) circle (  2.50);

\path[fill=fillColor] (248.02,511.37) circle (  2.50);

\path[fill=fillColor] (248.02,497.38) circle (  2.50);

\path[fill=fillColor] (248.02,487.27) --
	(251.39,481.44) --
	(244.66,481.44) --
	cycle;

\path[fill=fillColor] (262.81,833.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,816.74) -- (265.30,821.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,821.74) -- (265.30,816.74);

\path[fill=fillColor] (262.81,781.14) --
	(266.17,775.32) --
	(259.44,775.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,763.27) -- (266.34,763.27);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,759.73) -- (262.81,766.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,735.28) -- (266.34,735.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,731.74) -- (262.81,738.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,718.78) -- (265.30,723.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,723.78) -- (265.30,718.78);

\path[fill=fillColor] (262.81,707.29) circle (  2.50);

\path[fill=fillColor] (262.81,693.29) circle (  2.50);

\path[fill=fillColor] (262.81,679.30) circle (  2.50);

\path[fill=fillColor] (262.81,665.31) circle (  2.50);

\path[fill=fillColor] (262.81,651.31) circle (  2.50);

\path[fill=fillColor] (262.81,637.32) circle (  2.50);

\path[fill=fillColor] (262.81,623.32) circle (  2.50);

\path[fill=fillColor] (262.81,609.33) circle (  2.50);

\path[fill=fillColor] (262.81,595.33) circle (  2.50);

\path[fill=fillColor] (262.81,581.34) circle (  2.50);

\path[fill=fillColor] (262.81,567.35) circle (  2.50);

\path[fill=fillColor] (262.81,553.35) circle (  2.50);

\path[fill=fillColor] (262.81,539.36) circle (  2.50);

\path[fill=fillColor] (262.81,525.36) circle (  2.50);

\path[fill=fillColor] (262.81,511.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,494.88) -- (265.30,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,499.87) -- (265.30,494.88);

\path[fill=fillColor] (262.81,483.38) circle (  2.50);

\path[fill=fillColor] (277.59,833.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,802.75) -- (280.09,807.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,807.75) -- (280.09,802.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,774.76) -- (280.09,779.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,779.76) -- (280.09,774.76);

\path[fill=fillColor] (277.59,767.15) --
	(280.95,761.32) --
	(274.23,761.32) --
	cycle;

\path[fill=fillColor] (277.59,753.16) --
	(280.95,747.33) --
	(274.23,747.33) --
	cycle;

\path[fill=fillColor] (277.59,725.17) --
	(280.95,719.34) --
	(274.23,719.34) --
	cycle;

\path[fill=fillColor] (277.59,711.17) --
	(280.95,705.35) --
	(274.23,705.35) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,690.80) -- (280.09,695.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,695.79) -- (280.09,690.80);

\path[fill=fillColor] (277.59,679.30) circle (  2.50);

\path[fill=fillColor] (277.59,665.31) circle (  2.50);

\path[fill=fillColor] (277.59,655.20) --
	(280.95,649.37) --
	(274.23,649.37) --
	cycle;

\path[fill=fillColor] (277.59,641.20) --
	(280.95,635.38) --
	(274.23,635.38) --
	cycle;

\path[fill=fillColor] (277.59,623.32) circle (  2.50);

\path[fill=fillColor] (277.59,609.33) circle (  2.50);

\path[fill=fillColor] (277.59,599.22) --
	(280.95,593.39) --
	(274.23,593.39) --
	cycle;

\path[fill=fillColor] (277.59,585.22) --
	(280.95,579.40) --
	(274.23,579.40) --
	cycle;

\path[fill=fillColor] (277.59,571.23) --
	(280.95,565.40) --
	(274.23,565.40) --
	cycle;

\path[fill=fillColor] (277.59,553.35) circle (  2.50);

\path[fill=fillColor] (277.59,539.36) circle (  2.50);

\path[fill=fillColor] (277.59,525.36) circle (  2.50);

\path[fill=fillColor] (277.59,511.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,497.38) -- (281.12,497.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,493.84) -- (277.59,500.91);

\path[fill=fillColor] (277.59,487.27) --
	(280.95,481.44) --
	(274.23,481.44) --
	cycle;

\path[fill=fillColor] (292.37,837.12) --
	(295.74,831.29) --
	(289.01,831.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,760.77) -- (294.87,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,765.76) -- (294.87,760.77);

\path[fill=fillColor] (292.37,711.17) --
	(295.74,705.35) --
	(289.01,705.35) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,676.80) -- (294.87,681.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,681.80) -- (294.87,676.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,662.81) -- (294.87,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,667.80) -- (294.87,662.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,648.81) -- (294.87,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,653.81) -- (294.87,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,620.83) -- (294.87,625.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,625.82) -- (294.87,620.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,606.83) -- (294.87,611.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,611.83) -- (294.87,606.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,592.84) -- (294.87,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,597.83) -- (294.87,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,564.85) -- (294.87,569.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,569.84) -- (294.87,564.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,550.85) -- (294.87,555.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,555.85) -- (294.87,550.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,536.86) -- (294.87,541.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,541.86) -- (294.87,536.86);

\path[fill=fillColor] (292.37,529.25) --
	(295.74,523.42) --
	(289.01,523.42) --
	cycle;

\path[fill=fillColor] (292.37,515.25) --
	(295.74,509.43) --
	(289.01,509.43) --
	cycle;

\path[fill=fillColor] (292.37,487.27) --
	(295.74,481.44) --
	(289.01,481.44) --
	cycle;

\path[fill=fillColor] (307.16,833.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,791.25) -- (310.69,791.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,787.72) -- (307.16,794.79);

\path[fill=fillColor] (307.16,767.15) --
	(310.52,761.32) --
	(303.79,761.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,704.79) -- (309.65,709.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,709.79) -- (309.65,704.79);

\path[fill=fillColor] (307.16,683.18) --
	(310.52,677.36) --
	(303.79,677.36) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,662.81) -- (309.65,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,667.80) -- (309.65,662.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,648.81) -- (309.65,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,653.81) -- (309.65,648.81);

\path[fill=fillColor] (307.16,627.21) --
	(310.52,621.38) --
	(303.79,621.38) --
	cycle;

\path[fill=fillColor] (307.16,613.21) --
	(310.52,607.39) --
	(303.79,607.39) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,592.84) -- (309.65,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,597.83) -- (309.65,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,581.34) -- (310.69,581.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,577.81) -- (307.16,584.87);

\path[fill=fillColor] (307.16,571.23) --
	(310.52,565.40) --
	(303.79,565.40) --
	cycle;

\path[fill=fillColor] (307.16,557.24) --
	(310.52,551.41) --
	(303.79,551.41) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,539.36) -- (310.69,539.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,535.83) -- (307.16,542.89);

\path[fill=fillColor] (307.16,525.36) circle (  2.50);

\path[fill=fillColor] (307.16,511.37) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,480.88) -- (309.65,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,485.88) -- (309.65,480.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,833.24) -- (340.25,833.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,829.70) -- (336.72,836.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,819.24) -- (340.25,819.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,815.71) -- (336.72,822.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,788.76) -- (339.22,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,793.75) -- (339.22,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,522.87) -- (339.22,527.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,527.86) -- (339.22,522.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,508.87) -- (339.22,513.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,513.87) -- (339.22,508.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,830.74) -- (354.00,835.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,835.73) -- (354.00,830.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,760.77) -- (354.00,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,765.76) -- (354.00,760.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,707.29) -- (355.04,707.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,703.76) -- (351.50,710.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,483.38) -- (355.04,483.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,479.85) -- (351.50,486.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,830.74) -- (368.78,835.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,835.73) -- (368.78,830.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,679.30) -- (369.82,679.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,675.77) -- (366.29,682.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,665.31) -- (369.82,665.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,661.77) -- (366.29,668.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,648.81) -- (368.78,653.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,653.81) -- (368.78,648.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,623.32) -- (369.82,623.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,619.79) -- (366.29,626.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,609.33) -- (369.82,609.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,605.80) -- (366.29,612.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,592.84) -- (368.78,597.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,597.83) -- (368.78,592.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,567.35) -- (369.82,567.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,563.81) -- (366.29,570.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,553.35) -- (369.82,553.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,549.82) -- (366.29,556.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,522.87) -- (368.78,527.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,527.86) -- (368.78,522.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,508.87) -- (368.78,513.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,513.87) -- (368.78,508.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,497.38) -- (369.82,497.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,493.84) -- (366.29,500.91);

\path[fill=fillColor] (381.07,837.12) --
	(384.43,831.29) --
	(377.71,831.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,788.76) -- (383.57,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,793.75) -- (383.57,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,522.87) -- (383.57,527.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,527.86) -- (383.57,522.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,508.87) -- (383.57,513.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,513.87) -- (383.57,508.87);

\path[fill=fillColor] (395.85,837.12) --
	(399.22,831.29) --
	(392.49,831.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,788.76) -- (398.35,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,793.75) -- (398.35,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,732.78) -- (398.35,737.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,737.77) -- (398.35,732.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,704.79) -- (398.35,709.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,709.79) -- (398.35,704.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,676.80) -- (398.35,681.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,681.80) -- (398.35,676.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,662.81) -- (398.35,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,667.80) -- (398.35,662.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,623.32) -- (399.39,623.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,619.79) -- (395.85,626.86);

\path[fill=fillColor] (395.85,613.21) --
	(399.22,607.39) --
	(392.49,607.39) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,567.35) -- (399.39,567.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,563.81) -- (395.85,570.88);

\path[fill=fillColor] (395.85,557.24) --
	(399.22,551.41) --
	(392.49,551.41) --
	cycle;

\path[fill=fillColor] (395.85,529.25) --
	(399.22,523.42) --
	(392.49,523.42) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,508.87) -- (398.35,513.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,513.87) -- (398.35,508.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,480.88) -- (398.35,485.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,485.88) -- (398.35,480.88);

\path[fill=fillColor] (410.64,837.12) --
	(414.00,831.29) --
	(407.27,831.29) --
	cycle;

\path[fill=fillColor] (410.64,823.13) --
	(414.00,817.30) --
	(407.27,817.30) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,788.76) -- (413.13,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,793.75) -- (413.13,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,735.28) -- (414.17,735.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,731.74) -- (410.64,738.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,707.29) -- (414.17,707.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,703.76) -- (410.64,710.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,679.30) -- (414.17,679.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,675.77) -- (410.64,682.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,662.81) -- (413.13,667.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,667.80) -- (413.13,662.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,623.32) -- (414.17,623.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,619.79) -- (410.64,626.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,606.83) -- (413.13,611.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,611.83) -- (413.13,606.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,567.35) -- (414.17,567.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,563.81) -- (410.64,570.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,550.85) -- (413.13,555.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,555.85) -- (413.13,550.85);

\path[fill=fillColor] (410.64,529.25) --
	(414.00,523.42) --
	(407.27,523.42) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,508.87) -- (413.13,513.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,513.87) -- (413.13,508.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,483.38) -- (414.17,483.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,479.85) -- (410.64,486.91);

\path[fill=fillColor] (425.42,823.13) --
	(428.78,817.30) --
	(422.06,817.30) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,788.76) -- (427.92,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,793.75) -- (427.92,788.76);

\path[fill=fillColor] (425.42,753.16) --
	(428.78,747.33) --
	(422.06,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,494.88) -- (427.92,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,499.87) -- (427.92,494.88);

\path[fill=fillColor] (440.20,823.13) --
	(443.57,817.30) --
	(436.84,817.30) --
	cycle;

\path[fill=fillColor] (440.20,795.14) --
	(443.57,789.31) --
	(436.84,789.31) --
	cycle;

\path[fill=fillColor] (440.20,753.16) --
	(443.57,747.33) --
	(436.84,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,830.74) -- (457.48,835.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,835.73) -- (457.48,830.74);

\path[fill=fillColor] (454.99,819.24) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,788.76) -- (457.48,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,793.75) -- (457.48,788.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,525.36) -- (458.52,525.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,521.83) -- (454.99,528.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,494.88) -- (457.48,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,499.87) -- (457.48,494.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (466.24,819.24) -- (473.30,819.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (469.77,815.71) -- (469.77,822.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (466.24,805.25) -- (473.30,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (469.77,801.72) -- (469.77,808.78);

\path[fill=fillColor] (469.77,795.14) --
	(473.13,789.31) --
	(466.40,789.31) --
	cycle;

\path[fill=fillColor] (469.77,497.38) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,805.25) -- (488.08,805.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,801.72) -- (484.55,808.78);

\path[fill=fillColor] (484.55,791.25) circle (  2.50);

\path[fill=fillColor] (484.55,753.16) --
	(487.91,747.33) --
	(481.19,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,732.78) -- (487.05,737.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,737.77) -- (487.05,732.78);

\path[fill=fillColor] (484.55,497.38) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,833.24) -- (502.87,833.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,829.70) -- (499.33,836.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,791.25) -- (502.87,791.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,787.72) -- (499.33,794.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,749.27) -- (502.87,749.27);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,745.74) -- (499.33,752.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,567.35) -- (502.87,567.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,563.81) -- (499.33,570.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,511.37) -- (502.87,511.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,507.84) -- (499.33,514.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,494.88) -- (501.83,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,499.87) -- (501.83,494.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,830.74) -- (516.61,835.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,835.73) -- (516.61,830.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,819.24) -- (517.65,819.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,815.71) -- (514.12,822.77);

\path[fill=fillColor] (514.12,795.14) --
	(517.48,789.31) --
	(510.75,789.31) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,760.77) -- (516.61,765.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,765.76) -- (516.61,760.77);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,749.27) -- (517.65,749.27);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,745.74) -- (514.12,752.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,567.35) -- (517.65,567.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,563.81) -- (514.12,570.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,522.87) -- (516.61,527.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,527.86) -- (516.61,522.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,511.37) -- (517.65,511.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,507.84) -- (514.12,514.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,494.88) -- (516.61,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,499.87) -- (516.61,494.88);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,788.76) -- (531.40,793.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,793.75) -- (531.40,788.76);

\path[fill=fillColor] (528.90,753.16) --
	(532.26,747.33) --
	(525.54,747.33) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,497.38) -- (532.43,497.38);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,493.84) -- (528.90,500.91);

\path[fill=fillColor] (543.68,823.13) --
	(547.05,817.30) --
	(540.32,817.30) --
	cycle;

\path[fill=fillColor] (543.68,791.25) circle (  2.50);

\path[fill=fillColor] (543.68,749.27) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,494.88) -- (546.18,499.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,499.87) -- (546.18,494.88);
\end{scope}
\begin{scope}
\path[clip] (194.80,102.84) rectangle (552.55,469.48);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,111.23) --
	(552.55,111.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,125.23) --
	(552.55,125.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,139.22) --
	(552.55,139.22);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,153.22) --
	(552.55,153.22);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,167.21) --
	(552.55,167.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,181.20) --
	(552.55,181.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,195.20) --
	(552.55,195.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,209.19) --
	(552.55,209.19);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,223.19) --
	(552.55,223.19);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,237.18) --
	(552.55,237.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,251.18) --
	(552.55,251.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,265.17) --
	(552.55,265.17);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,279.16) --
	(552.55,279.16);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,293.16) --
	(552.55,293.16);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,307.15) --
	(552.55,307.15);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,321.15) --
	(552.55,321.15);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,335.14) --
	(552.55,335.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,349.13) --
	(552.55,349.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,363.13) --
	(552.55,363.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,377.12) --
	(552.55,377.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,391.12) --
	(552.55,391.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,405.11) --
	(552.55,405.11);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,419.11) --
	(552.55,419.11);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,433.10) --
	(552.55,433.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,447.09) --
	(552.55,447.09);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,461.09) --
	(552.55,461.09);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,102.84) --
	(203.67,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,102.84) --
	(218.46,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,102.84) --
	(233.24,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,102.84) --
	(248.02,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,102.84) --
	(262.81,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,102.84) --
	(277.59,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,102.84) --
	(292.37,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,102.84) --
	(307.16,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,102.84) --
	(321.94,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,102.84) --
	(336.72,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,102.84) --
	(351.50,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,102.84) --
	(366.29,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,102.84) --
	(381.07,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,102.84) --
	(395.85,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,102.84) --
	(410.64,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,102.84) --
	(425.42,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,102.84) --
	(440.20,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,102.84) --
	(454.99,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,102.84) --
	(469.77,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,102.84) --
	(484.55,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,102.84) --
	(499.33,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,102.84) --
	(514.12,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,102.84) --
	(528.90,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,102.84) --
	(543.68,469.48);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (196.28,454.09) rectangle (211.07,468.09);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (196.28,440.10) rectangle (211.07,454.09);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (196.28,426.10) rectangle (211.07,440.10);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (196.28,412.11) rectangle (211.07,426.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (196.28,398.11) rectangle (211.07,412.11);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (196.28,384.12) rectangle (211.07,398.11);
\definecolor{fillColor}{RGB}{245,117,69}

\path[fill=fillColor] (196.28,370.13) rectangle (211.07,384.12);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (196.28,356.13) rectangle (211.07,370.13);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (196.28,342.14) rectangle (211.07,356.13);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (196.28,328.14) rectangle (211.07,342.14);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (196.28,314.15) rectangle (211.07,328.14);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (196.28,300.16) rectangle (211.07,314.15);

\path[fill=fillColor] (196.28,286.16) rectangle (211.07,300.16);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (196.28,272.17) rectangle (211.07,286.16);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (196.28,258.17) rectangle (211.07,272.17);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (196.28,244.18) rectangle (211.07,258.17);

\path[fill=fillColor] (196.28,230.18) rectangle (211.07,244.18);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (196.28,216.19) rectangle (211.07,230.18);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (196.28,202.20) rectangle (211.07,216.19);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (196.28,188.20) rectangle (211.07,202.20);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (196.28,174.21) rectangle (211.07,188.20);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (196.28,160.21) rectangle (211.07,174.21);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (196.28,146.22) rectangle (211.07,160.21);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (196.28,132.22) rectangle (211.07,146.22);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (196.28,118.23) rectangle (211.07,132.22);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (196.28,104.24) rectangle (211.07,118.23);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,454.09) rectangle (225.85,468.09);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (211.07,440.10) rectangle (225.85,454.09);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (211.07,426.10) rectangle (225.85,440.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (211.07,412.11) rectangle (225.85,426.10);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (211.07,398.11) rectangle (225.85,412.11);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (211.07,384.12) rectangle (225.85,398.11);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (211.07,370.13) rectangle (225.85,384.12);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (211.07,356.13) rectangle (225.85,370.13);

\path[fill=fillColor] (211.07,342.14) rectangle (225.85,356.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,328.14) rectangle (225.85,342.14);

\path[fill=fillColor] (211.07,314.15) rectangle (225.85,328.14);

\path[fill=fillColor] (211.07,300.16) rectangle (225.85,314.15);

\path[fill=fillColor] (211.07,286.16) rectangle (225.85,300.16);

\path[fill=fillColor] (211.07,272.17) rectangle (225.85,286.16);

\path[fill=fillColor] (211.07,258.17) rectangle (225.85,272.17);

\path[fill=fillColor] (211.07,244.18) rectangle (225.85,258.17);

\path[fill=fillColor] (211.07,230.18) rectangle (225.85,244.18);

\path[fill=fillColor] (211.07,216.19) rectangle (225.85,230.18);

\path[fill=fillColor] (211.07,202.20) rectangle (225.85,216.19);

\path[fill=fillColor] (211.07,188.20) rectangle (225.85,202.20);

\path[fill=fillColor] (211.07,174.21) rectangle (225.85,188.20);

\path[fill=fillColor] (211.07,160.21) rectangle (225.85,174.21);

\path[fill=fillColor] (211.07,146.22) rectangle (225.85,160.21);

\path[fill=fillColor] (211.07,132.22) rectangle (225.85,146.22);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (211.07,118.23) rectangle (225.85,132.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,104.24) rectangle (225.85,118.23);

\path[fill=fillColor] (225.85,454.09) rectangle (240.63,468.09);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (225.85,440.10) rectangle (240.63,454.09);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (225.85,426.10) rectangle (240.63,440.10);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (225.85,412.11) rectangle (240.63,426.10);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (225.85,398.11) rectangle (240.63,412.11);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (225.85,384.12) rectangle (240.63,398.11);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (225.85,370.13) rectangle (240.63,384.12);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (225.85,356.13) rectangle (240.63,370.13);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (225.85,342.14) rectangle (240.63,356.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,328.14) rectangle (240.63,342.14);

\path[fill=fillColor] (225.85,314.15) rectangle (240.63,328.14);

\path[fill=fillColor] (225.85,300.16) rectangle (240.63,314.15);

\path[fill=fillColor] (225.85,286.16) rectangle (240.63,300.16);

\path[fill=fillColor] (225.85,272.17) rectangle (240.63,286.16);

\path[fill=fillColor] (225.85,258.17) rectangle (240.63,272.17);

\path[fill=fillColor] (225.85,244.18) rectangle (240.63,258.17);

\path[fill=fillColor] (225.85,230.18) rectangle (240.63,244.18);

\path[fill=fillColor] (225.85,216.19) rectangle (240.63,230.18);

\path[fill=fillColor] (225.85,202.20) rectangle (240.63,216.19);

\path[fill=fillColor] (225.85,188.20) rectangle (240.63,202.20);

\path[fill=fillColor] (225.85,174.21) rectangle (240.63,188.20);

\path[fill=fillColor] (225.85,160.21) rectangle (240.63,174.21);

\path[fill=fillColor] (225.85,146.22) rectangle (240.63,160.21);

\path[fill=fillColor] (225.85,132.22) rectangle (240.63,146.22);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (225.85,118.23) rectangle (240.63,132.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (225.85,104.24) rectangle (240.63,118.23);

\path[fill=fillColor] (240.63,454.09) rectangle (255.42,468.09);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (240.63,440.10) rectangle (255.42,454.09);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (240.63,426.10) rectangle (255.42,440.10);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (240.63,412.11) rectangle (255.42,426.10);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (240.63,398.11) rectangle (255.42,412.11);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (240.63,384.12) rectangle (255.42,398.11);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (240.63,370.13) rectangle (255.42,384.12);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (240.63,356.13) rectangle (255.42,370.13);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (240.63,342.14) rectangle (255.42,356.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,328.14) rectangle (255.42,342.14);

\path[fill=fillColor] (240.63,314.15) rectangle (255.42,328.14);

\path[fill=fillColor] (240.63,300.16) rectangle (255.42,314.15);

\path[fill=fillColor] (240.63,286.16) rectangle (255.42,300.16);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (240.63,272.17) rectangle (255.42,286.16);

\path[fill=fillColor] (240.63,258.17) rectangle (255.42,272.17);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,244.18) rectangle (255.42,258.17);

\path[fill=fillColor] (240.63,230.18) rectangle (255.42,244.18);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (240.63,216.19) rectangle (255.42,230.18);

\path[fill=fillColor] (240.63,202.20) rectangle (255.42,216.19);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,188.20) rectangle (255.42,202.20);

\path[fill=fillColor] (240.63,174.21) rectangle (255.42,188.20);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (240.63,160.21) rectangle (255.42,174.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,146.22) rectangle (255.42,160.21);

\path[fill=fillColor] (240.63,132.22) rectangle (255.42,146.22);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (240.63,118.23) rectangle (255.42,132.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,104.24) rectangle (255.42,118.23);

\path[fill=fillColor] (255.42,454.09) rectangle (270.20,468.09);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (255.42,440.10) rectangle (270.20,454.09);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (255.42,426.10) rectangle (270.20,440.10);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (255.42,412.11) rectangle (270.20,426.10);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (255.42,398.11) rectangle (270.20,412.11);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (255.42,384.12) rectangle (270.20,398.11);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (255.42,370.13) rectangle (270.20,384.12);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (255.42,356.13) rectangle (270.20,370.13);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (255.42,342.14) rectangle (270.20,356.13);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (255.42,328.14) rectangle (270.20,342.14);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,314.15) rectangle (270.20,328.14);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (255.42,300.16) rectangle (270.20,314.15);

\path[fill=fillColor] (255.42,286.16) rectangle (270.20,300.16);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (255.42,272.17) rectangle (270.20,286.16);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (255.42,258.17) rectangle (270.20,272.17);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (255.42,244.18) rectangle (270.20,258.17);

\path[fill=fillColor] (255.42,230.18) rectangle (270.20,244.18);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (255.42,216.19) rectangle (270.20,230.18);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (255.42,202.20) rectangle (270.20,216.19);

\path[fill=fillColor] (255.42,188.20) rectangle (270.20,202.20);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (255.42,174.21) rectangle (270.20,188.20);

\path[fill=fillColor] (255.42,160.21) rectangle (270.20,174.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,146.22) rectangle (270.20,160.21);

\path[fill=fillColor] (255.42,132.22) rectangle (270.20,146.22);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (255.42,118.23) rectangle (270.20,132.22);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (255.42,104.24) rectangle (270.20,118.23);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (270.20,454.09) rectangle (284.98,468.09);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (270.20,440.10) rectangle (284.98,454.09);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (270.20,426.10) rectangle (284.98,440.10);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (270.20,412.11) rectangle (284.98,426.10);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (270.20,398.11) rectangle (284.98,412.11);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (270.20,384.12) rectangle (284.98,398.11);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (270.20,370.13) rectangle (284.98,384.12);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (270.20,356.13) rectangle (284.98,370.13);

\path[fill=fillColor] (270.20,342.14) rectangle (284.98,356.13);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (270.20,328.14) rectangle (284.98,342.14);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (270.20,314.15) rectangle (284.98,328.14);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (270.20,300.16) rectangle (284.98,314.15);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (270.20,286.16) rectangle (284.98,300.16);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (270.20,272.17) rectangle (284.98,286.16);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (270.20,258.17) rectangle (284.98,272.17);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (270.20,244.18) rectangle (284.98,258.17);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (270.20,230.18) rectangle (284.98,244.18);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (270.20,216.19) rectangle (284.98,230.18);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (270.20,202.20) rectangle (284.98,216.19);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (270.20,188.20) rectangle (284.98,202.20);

\path[fill=fillColor] (270.20,174.21) rectangle (284.98,188.20);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (270.20,160.21) rectangle (284.98,174.21);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (270.20,146.22) rectangle (284.98,160.21);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (270.20,132.22) rectangle (284.98,146.22);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (270.20,118.23) rectangle (284.98,132.22);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (270.20,104.24) rectangle (284.98,118.23);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,454.09) rectangle (299.76,468.09);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (284.98,440.10) rectangle (299.76,454.09);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (284.98,426.10) rectangle (299.76,440.10);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (284.98,412.11) rectangle (299.76,426.10);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (284.98,398.11) rectangle (299.76,412.11);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (284.98,384.12) rectangle (299.76,398.11);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (284.98,370.13) rectangle (299.76,384.12);

\path[fill=fillColor] (284.98,356.13) rectangle (299.76,370.13);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (284.98,342.14) rectangle (299.76,356.13);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,328.14) rectangle (299.76,342.14);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (284.98,314.15) rectangle (299.76,328.14);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,300.16) rectangle (299.76,314.15);

\path[fill=fillColor] (284.98,286.16) rectangle (299.76,300.16);

\path[fill=fillColor] (284.98,272.17) rectangle (299.76,286.16);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (284.98,258.17) rectangle (299.76,272.17);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,244.18) rectangle (299.76,258.17);

\path[fill=fillColor] (284.98,230.18) rectangle (299.76,244.18);

\path[fill=fillColor] (284.98,216.19) rectangle (299.76,230.18);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (284.98,202.20) rectangle (299.76,216.19);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,188.20) rectangle (299.76,202.20);

\path[fill=fillColor] (284.98,174.21) rectangle (299.76,188.20);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (284.98,160.21) rectangle (299.76,174.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,146.22) rectangle (299.76,160.21);

\path[fill=fillColor] (284.98,132.22) rectangle (299.76,146.22);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (284.98,118.23) rectangle (299.76,132.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,104.24) rectangle (299.76,118.23);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (299.76,454.09) rectangle (314.55,468.09);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (299.76,440.10) rectangle (314.55,454.09);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (299.76,426.10) rectangle (314.55,440.10);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (299.76,412.11) rectangle (314.55,426.10);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (299.76,398.11) rectangle (314.55,412.11);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (299.76,384.12) rectangle (314.55,398.11);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (299.76,370.13) rectangle (314.55,384.12);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (299.76,356.13) rectangle (314.55,370.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (299.76,342.14) rectangle (314.55,356.13);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (299.76,328.14) rectangle (314.55,342.14);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (299.76,314.15) rectangle (314.55,328.14);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (299.76,300.16) rectangle (314.55,314.15);

\path[fill=fillColor] (299.76,286.16) rectangle (314.55,300.16);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (299.76,272.17) rectangle (314.55,286.16);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (299.76,258.17) rectangle (314.55,272.17);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (299.76,244.18) rectangle (314.55,258.17);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (299.76,230.18) rectangle (314.55,244.18);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (299.76,216.19) rectangle (314.55,230.18);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (299.76,202.20) rectangle (314.55,216.19);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (299.76,188.20) rectangle (314.55,202.20);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (299.76,174.21) rectangle (314.55,188.20);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (299.76,160.21) rectangle (314.55,174.21);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (299.76,146.22) rectangle (314.55,160.21);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (299.76,132.22) rectangle (314.55,146.22);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (299.76,118.23) rectangle (314.55,132.22);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (299.76,104.24) rectangle (314.55,118.23);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (314.55,454.09) rectangle (329.33,468.09);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (314.55,440.10) rectangle (329.33,454.09);

\path[fill=fillColor] (314.55,426.10) rectangle (329.33,440.10);

\path[fill=fillColor] (314.55,412.11) rectangle (329.33,426.10);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (314.55,398.11) rectangle (329.33,412.11);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (314.55,384.12) rectangle (329.33,398.11);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (314.55,370.13) rectangle (329.33,384.12);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (314.55,356.13) rectangle (329.33,370.13);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (314.55,342.14) rectangle (329.33,356.13);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,328.14) rectangle (329.33,342.14);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (314.55,314.15) rectangle (329.33,328.14);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,300.16) rectangle (329.33,314.15);

\path[fill=fillColor] (314.55,286.16) rectangle (329.33,300.16);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (314.55,272.17) rectangle (329.33,286.16);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (314.55,258.17) rectangle (329.33,272.17);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (314.55,244.18) rectangle (329.33,258.17);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,230.18) rectangle (329.33,244.18);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (314.55,216.19) rectangle (329.33,230.18);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (314.55,202.20) rectangle (329.33,216.19);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (314.55,188.20) rectangle (329.33,202.20);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (314.55,174.21) rectangle (329.33,188.20);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (314.55,160.21) rectangle (329.33,174.21);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,146.22) rectangle (329.33,160.21);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (314.55,132.22) rectangle (329.33,146.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (314.55,118.23) rectangle (329.33,132.22);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,104.24) rectangle (329.33,118.23);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (329.33,454.09) rectangle (344.11,468.09);
\definecolor{fillColor}{RGB}{245,117,69}

\path[fill=fillColor] (329.33,440.10) rectangle (344.11,454.09);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (329.33,426.10) rectangle (344.11,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (329.33,412.11) rectangle (344.11,426.10);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (329.33,398.11) rectangle (344.11,412.11);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (329.33,384.12) rectangle (344.11,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (329.33,370.13) rectangle (344.11,384.12);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (329.33,356.13) rectangle (344.11,370.13);

\path[fill=fillColor] (329.33,342.14) rectangle (344.11,356.13);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,328.14) rectangle (344.11,342.14);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (329.33,314.15) rectangle (344.11,328.14);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,300.16) rectangle (344.11,314.15);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (329.33,286.16) rectangle (344.11,300.16);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (329.33,272.17) rectangle (344.11,286.16);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (329.33,258.17) rectangle (344.11,272.17);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (329.33,244.18) rectangle (344.11,258.17);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (329.33,230.18) rectangle (344.11,244.18);

\path[fill=fillColor] (329.33,216.19) rectangle (344.11,230.18);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (329.33,202.20) rectangle (344.11,216.19);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (329.33,188.20) rectangle (344.11,202.20);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (329.33,174.21) rectangle (344.11,188.20);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,160.21) rectangle (344.11,174.21);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (329.33,146.22) rectangle (344.11,160.21);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,132.22) rectangle (344.11,146.22);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (329.33,118.23) rectangle (344.11,132.22);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,104.24) rectangle (344.11,118.23);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (344.11,454.09) rectangle (358.90,468.09);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (344.11,440.10) rectangle (358.90,454.09);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (344.11,426.10) rectangle (358.90,440.10);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (344.11,412.11) rectangle (358.90,426.10);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (344.11,398.11) rectangle (358.90,412.11);

\path[fill=fillColor] (344.11,384.12) rectangle (358.90,398.11);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (344.11,370.13) rectangle (358.90,384.12);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (344.11,356.13) rectangle (358.90,370.13);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (344.11,342.14) rectangle (358.90,356.13);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,328.14) rectangle (358.90,342.14);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (344.11,314.15) rectangle (358.90,328.14);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (344.11,300.16) rectangle (358.90,314.15);

\path[fill=fillColor] (344.11,286.16) rectangle (358.90,300.16);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,272.17) rectangle (358.90,286.16);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (344.11,258.17) rectangle (358.90,272.17);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (344.11,244.18) rectangle (358.90,258.17);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (344.11,230.18) rectangle (358.90,244.18);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,216.19) rectangle (358.90,230.18);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (344.11,202.20) rectangle (358.90,216.19);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (344.11,188.20) rectangle (358.90,202.20);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (344.11,174.21) rectangle (358.90,188.20);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (344.11,160.21) rectangle (358.90,174.21);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,146.22) rectangle (358.90,160.21);

\path[fill=fillColor] (344.11,132.22) rectangle (358.90,146.22);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (344.11,118.23) rectangle (358.90,132.22);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (344.11,104.24) rectangle (358.90,118.23);

\path[fill=fillColor] (358.90,454.09) rectangle (373.68,468.09);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (358.90,440.10) rectangle (373.68,454.09);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (358.90,426.10) rectangle (373.68,440.10);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (358.90,412.11) rectangle (373.68,426.10);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (358.90,398.11) rectangle (373.68,412.11);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (358.90,384.12) rectangle (373.68,398.11);
\definecolor{fillColor}{RGB}{245,117,69}

\path[fill=fillColor] (358.90,370.13) rectangle (373.68,384.12);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (358.90,356.13) rectangle (373.68,370.13);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (358.90,342.14) rectangle (373.68,356.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (358.90,328.14) rectangle (373.68,342.14);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (358.90,314.15) rectangle (373.68,328.14);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (358.90,300.16) rectangle (373.68,314.15);

\path[fill=fillColor] (358.90,286.16) rectangle (373.68,300.16);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (358.90,272.17) rectangle (373.68,286.16);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (358.90,258.17) rectangle (373.68,272.17);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (358.90,244.18) rectangle (373.68,258.17);

\path[fill=fillColor] (358.90,230.18) rectangle (373.68,244.18);

\path[fill=fillColor] (358.90,216.19) rectangle (373.68,230.18);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (358.90,202.20) rectangle (373.68,216.19);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (358.90,188.20) rectangle (373.68,202.20);

\path[fill=fillColor] (358.90,174.21) rectangle (373.68,188.20);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (358.90,160.21) rectangle (373.68,174.21);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (358.90,146.22) rectangle (373.68,160.21);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (358.90,132.22) rectangle (373.68,146.22);
\definecolor{fillColor}{RGB}{254,159,44}

\path[fill=fillColor] (358.90,118.23) rectangle (373.68,132.22);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (358.90,104.24) rectangle (373.68,118.23);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (373.68,454.09) rectangle (388.46,468.09);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (373.68,440.10) rectangle (388.46,454.09);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (373.68,426.10) rectangle (388.46,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,412.11) rectangle (388.46,426.10);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (373.68,398.11) rectangle (388.46,412.11);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (373.68,384.12) rectangle (388.46,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,370.13) rectangle (388.46,384.12);
\definecolor{fillColor}{RGB}{245,117,69}

\path[fill=fillColor] (373.68,356.13) rectangle (388.46,370.13);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (373.68,342.14) rectangle (388.46,356.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (373.68,328.14) rectangle (388.46,342.14);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (373.68,314.15) rectangle (388.46,328.14);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (373.68,300.16) rectangle (388.46,314.15);

\path[fill=fillColor] (373.68,286.16) rectangle (388.46,300.16);

\path[fill=fillColor] (373.68,272.17) rectangle (388.46,286.16);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (373.68,258.17) rectangle (388.46,272.17);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (373.68,244.18) rectangle (388.46,258.17);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (373.68,230.18) rectangle (388.46,244.18);

\path[fill=fillColor] (373.68,216.19) rectangle (388.46,230.18);

\path[fill=fillColor] (373.68,202.20) rectangle (388.46,216.19);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (373.68,188.20) rectangle (388.46,202.20);

\path[fill=fillColor] (373.68,174.21) rectangle (388.46,188.20);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (373.68,160.21) rectangle (388.46,174.21);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (373.68,146.22) rectangle (388.46,160.21);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (373.68,132.22) rectangle (388.46,146.22);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (373.68,118.23) rectangle (388.46,132.22);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (373.68,104.24) rectangle (388.46,118.23);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (388.46,454.09) rectangle (403.24,468.09);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (388.46,440.10) rectangle (403.24,454.09);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (388.46,426.10) rectangle (403.24,440.10);
\definecolor{fillColor}{RGB}{254,159,44}

\path[fill=fillColor] (388.46,412.11) rectangle (403.24,426.10);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (388.46,398.11) rectangle (403.24,412.11);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (388.46,384.12) rectangle (403.24,398.11);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (388.46,370.13) rectangle (403.24,384.12);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (388.46,356.13) rectangle (403.24,370.13);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (388.46,342.14) rectangle (403.24,356.13);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (388.46,328.14) rectangle (403.24,342.14);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (388.46,314.15) rectangle (403.24,328.14);

\path[fill=fillColor] (388.46,300.16) rectangle (403.24,314.15);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (388.46,286.16) rectangle (403.24,300.16);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (388.46,272.17) rectangle (403.24,286.16);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (388.46,258.17) rectangle (403.24,272.17);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (388.46,244.18) rectangle (403.24,258.17);

\path[fill=fillColor] (388.46,230.18) rectangle (403.24,244.18);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (388.46,216.19) rectangle (403.24,230.18);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (388.46,202.20) rectangle (403.24,216.19);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (388.46,188.20) rectangle (403.24,202.20);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (388.46,174.21) rectangle (403.24,188.20);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (388.46,160.21) rectangle (403.24,174.21);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (388.46,146.22) rectangle (403.24,160.21);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (388.46,132.22) rectangle (403.24,146.22);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (388.46,118.23) rectangle (403.24,132.22);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (388.46,104.24) rectangle (403.24,118.23);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (403.24,454.09) rectangle (418.03,468.09);
\definecolor{fillColor}{RGB}{245,117,69}

\path[fill=fillColor] (403.24,440.10) rectangle (418.03,454.09);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (403.24,426.10) rectangle (418.03,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,412.11) rectangle (418.03,426.10);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (403.24,398.11) rectangle (418.03,412.11);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (403.24,384.12) rectangle (418.03,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,370.13) rectangle (418.03,384.12);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (403.24,356.13) rectangle (418.03,370.13);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (403.24,342.14) rectangle (418.03,356.13);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (403.24,328.14) rectangle (418.03,342.14);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (403.24,314.15) rectangle (418.03,328.14);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (403.24,300.16) rectangle (418.03,314.15);

\path[fill=fillColor] (403.24,286.16) rectangle (418.03,300.16);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (403.24,272.17) rectangle (418.03,286.16);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (403.24,258.17) rectangle (418.03,272.17);

\path[fill=fillColor] (403.24,244.18) rectangle (418.03,258.17);

\path[fill=fillColor] (403.24,230.18) rectangle (418.03,244.18);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (403.24,216.19) rectangle (418.03,230.18);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (403.24,202.20) rectangle (418.03,216.19);

\path[fill=fillColor] (403.24,188.20) rectangle (418.03,202.20);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (403.24,174.21) rectangle (418.03,188.20);

\path[fill=fillColor] (403.24,160.21) rectangle (418.03,174.21);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (403.24,146.22) rectangle (418.03,160.21);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (403.24,132.22) rectangle (418.03,146.22);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (403.24,118.23) rectangle (418.03,132.22);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (403.24,104.24) rectangle (418.03,118.23);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (418.03,454.09) rectangle (432.81,468.09);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (418.03,440.10) rectangle (432.81,454.09);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (418.03,426.10) rectangle (432.81,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (418.03,412.11) rectangle (432.81,426.10);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (418.03,398.11) rectangle (432.81,412.11);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,384.12) rectangle (432.81,398.11);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (418.03,370.13) rectangle (432.81,384.12);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (418.03,356.13) rectangle (432.81,370.13);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (418.03,342.14) rectangle (432.81,356.13);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (418.03,328.14) rectangle (432.81,342.14);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (418.03,314.15) rectangle (432.81,328.14);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (418.03,300.16) rectangle (432.81,314.15);

\path[fill=fillColor] (418.03,286.16) rectangle (432.81,300.16);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (418.03,272.17) rectangle (432.81,286.16);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (418.03,258.17) rectangle (432.81,272.17);

\path[fill=fillColor] (418.03,244.18) rectangle (432.81,258.17);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (418.03,230.18) rectangle (432.81,244.18);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (418.03,216.19) rectangle (432.81,230.18);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (418.03,202.20) rectangle (432.81,216.19);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (418.03,188.20) rectangle (432.81,202.20);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (418.03,174.21) rectangle (432.81,188.20);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (418.03,160.21) rectangle (432.81,174.21);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (418.03,146.22) rectangle (432.81,160.21);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (418.03,132.22) rectangle (432.81,146.22);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (418.03,118.23) rectangle (432.81,132.22);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (418.03,104.24) rectangle (432.81,118.23);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (432.81,454.09) rectangle (447.59,468.09);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (432.81,440.10) rectangle (447.59,454.09);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (432.81,426.10) rectangle (447.59,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (432.81,412.11) rectangle (447.59,426.10);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (432.81,398.11) rectangle (447.59,412.11);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (432.81,384.12) rectangle (447.59,398.11);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (432.81,370.13) rectangle (447.59,384.12);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (432.81,356.13) rectangle (447.59,370.13);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (432.81,342.14) rectangle (447.59,356.13);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (432.81,328.14) rectangle (447.59,342.14);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (432.81,314.15) rectangle (447.59,328.14);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (432.81,300.16) rectangle (447.59,314.15);

\path[fill=fillColor] (432.81,286.16) rectangle (447.59,300.16);

\path[fill=fillColor] (432.81,272.17) rectangle (447.59,286.16);

\path[fill=fillColor] (432.81,258.17) rectangle (447.59,272.17);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (432.81,244.18) rectangle (447.59,258.17);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (432.81,230.18) rectangle (447.59,244.18);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (432.81,216.19) rectangle (447.59,230.18);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (432.81,202.20) rectangle (447.59,216.19);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (432.81,188.20) rectangle (447.59,202.20);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (432.81,174.21) rectangle (447.59,188.20);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (432.81,160.21) rectangle (447.59,174.21);

\path[fill=fillColor] (432.81,146.22) rectangle (447.59,160.21);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (432.81,132.22) rectangle (447.59,146.22);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (432.81,118.23) rectangle (447.59,132.22);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (432.81,104.24) rectangle (447.59,118.23);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (447.59,454.09) rectangle (462.38,468.09);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (447.59,440.10) rectangle (462.38,454.09);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (447.59,426.10) rectangle (462.38,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (447.59,412.11) rectangle (462.38,426.10);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (447.59,398.11) rectangle (462.38,412.11);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (447.59,384.12) rectangle (462.38,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (447.59,370.13) rectangle (462.38,384.12);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (447.59,356.13) rectangle (462.38,370.13);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (447.59,342.14) rectangle (462.38,356.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (447.59,328.14) rectangle (462.38,342.14);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,314.15) rectangle (462.38,328.14);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (447.59,300.16) rectangle (462.38,314.15);

\path[fill=fillColor] (447.59,286.16) rectangle (462.38,300.16);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,272.17) rectangle (462.38,286.16);

\path[fill=fillColor] (447.59,258.17) rectangle (462.38,272.17);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (447.59,244.18) rectangle (462.38,258.17);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (447.59,230.18) rectangle (462.38,244.18);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,216.19) rectangle (462.38,230.18);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (447.59,202.20) rectangle (462.38,216.19);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (447.59,188.20) rectangle (462.38,202.20);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (447.59,174.21) rectangle (462.38,188.20);

\path[fill=fillColor] (447.59,160.21) rectangle (462.38,174.21);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (447.59,146.22) rectangle (462.38,160.21);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (447.59,132.22) rectangle (462.38,146.22);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (447.59,118.23) rectangle (462.38,132.22);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (447.59,104.24) rectangle (462.38,118.23);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (462.38,454.09) rectangle (477.16,468.09);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (462.38,440.10) rectangle (477.16,454.09);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (462.38,426.10) rectangle (477.16,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (462.38,412.11) rectangle (477.16,426.10);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (462.38,398.11) rectangle (477.16,412.11);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (462.38,384.12) rectangle (477.16,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (462.38,370.13) rectangle (477.16,384.12);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (462.38,356.13) rectangle (477.16,370.13);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (462.38,342.14) rectangle (477.16,356.13);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (462.38,328.14) rectangle (477.16,342.14);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,314.15) rectangle (477.16,328.14);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (462.38,300.16) rectangle (477.16,314.15);

\path[fill=fillColor] (462.38,286.16) rectangle (477.16,300.16);

\path[fill=fillColor] (462.38,272.17) rectangle (477.16,286.16);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (462.38,258.17) rectangle (477.16,272.17);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (462.38,244.18) rectangle (477.16,258.17);

\path[fill=fillColor] (462.38,230.18) rectangle (477.16,244.18);

\path[fill=fillColor] (462.38,216.19) rectangle (477.16,230.18);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,202.20) rectangle (477.16,216.19);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (462.38,188.20) rectangle (477.16,202.20);

\path[fill=fillColor] (462.38,174.21) rectangle (477.16,188.20);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (462.38,160.21) rectangle (477.16,174.21);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (462.38,146.22) rectangle (477.16,160.21);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (462.38,132.22) rectangle (477.16,146.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (462.38,118.23) rectangle (477.16,132.22);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (462.38,104.24) rectangle (477.16,118.23);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (477.16,454.09) rectangle (491.94,468.09);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,440.10) rectangle (491.94,454.09);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (477.16,426.10) rectangle (491.94,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,412.11) rectangle (491.94,426.10);
\definecolor{fillColor}{RGB}{254,159,44}

\path[fill=fillColor] (477.16,398.11) rectangle (491.94,412.11);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (477.16,384.12) rectangle (491.94,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,370.13) rectangle (491.94,384.12);
\definecolor{fillColor}{RGB}{251,146,54}

\path[fill=fillColor] (477.16,356.13) rectangle (491.94,370.13);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (477.16,342.14) rectangle (491.94,356.13);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (477.16,328.14) rectangle (491.94,342.14);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (477.16,314.15) rectangle (491.94,328.14);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,300.16) rectangle (491.94,314.15);

\path[fill=fillColor] (477.16,286.16) rectangle (491.94,300.16);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (477.16,272.17) rectangle (491.94,286.16);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (477.16,258.17) rectangle (491.94,272.17);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (477.16,244.18) rectangle (491.94,258.17);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,230.18) rectangle (491.94,244.18);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (477.16,216.19) rectangle (491.94,230.18);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (477.16,202.20) rectangle (491.94,216.19);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (477.16,188.20) rectangle (491.94,202.20);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,174.21) rectangle (491.94,188.20);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (477.16,160.21) rectangle (491.94,174.21);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (477.16,146.22) rectangle (491.94,160.21);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (477.16,132.22) rectangle (491.94,146.22);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,118.23) rectangle (491.94,132.22);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (477.16,104.24) rectangle (491.94,118.23);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (491.94,454.09) rectangle (506.73,468.09);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,440.10) rectangle (506.73,454.09);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (491.94,426.10) rectangle (506.73,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,412.11) rectangle (506.73,426.10);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (491.94,398.11) rectangle (506.73,412.11);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (491.94,384.12) rectangle (506.73,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,370.13) rectangle (506.73,384.12);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (491.94,356.13) rectangle (506.73,370.13);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (491.94,342.14) rectangle (506.73,356.13);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (491.94,328.14) rectangle (506.73,342.14);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (491.94,314.15) rectangle (506.73,328.14);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (491.94,300.16) rectangle (506.73,314.15);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (491.94,286.16) rectangle (506.73,300.16);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (491.94,272.17) rectangle (506.73,286.16);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (491.94,258.17) rectangle (506.73,272.17);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (491.94,244.18) rectangle (506.73,258.17);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (491.94,230.18) rectangle (506.73,244.18);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (491.94,216.19) rectangle (506.73,230.18);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (491.94,202.20) rectangle (506.73,216.19);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (491.94,188.20) rectangle (506.73,202.20);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (491.94,174.21) rectangle (506.73,188.20);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (491.94,160.21) rectangle (506.73,174.21);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (491.94,146.22) rectangle (506.73,160.21);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (491.94,132.22) rectangle (506.73,146.22);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (491.94,118.23) rectangle (506.73,132.22);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (491.94,104.24) rectangle (506.73,118.23);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (506.73,454.09) rectangle (521.51,468.09);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (506.73,440.10) rectangle (521.51,454.09);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (506.73,426.10) rectangle (521.51,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (506.73,412.11) rectangle (521.51,426.10);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (506.73,398.11) rectangle (521.51,412.11);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (506.73,384.12) rectangle (521.51,398.11);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (506.73,370.13) rectangle (521.51,384.12);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (506.73,356.13) rectangle (521.51,370.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (506.73,342.14) rectangle (521.51,356.13);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (506.73,328.14) rectangle (521.51,342.14);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (506.73,314.15) rectangle (521.51,328.14);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (506.73,300.16) rectangle (521.51,314.15);

\path[fill=fillColor] (506.73,286.16) rectangle (521.51,300.16);

\path[fill=fillColor] (506.73,272.17) rectangle (521.51,286.16);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (506.73,258.17) rectangle (521.51,272.17);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (506.73,244.18) rectangle (521.51,258.17);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (506.73,230.18) rectangle (521.51,244.18);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (506.73,216.19) rectangle (521.51,230.18);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (506.73,202.20) rectangle (521.51,216.19);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (506.73,188.20) rectangle (521.51,202.20);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (506.73,174.21) rectangle (521.51,188.20);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (506.73,160.21) rectangle (521.51,174.21);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (506.73,146.22) rectangle (521.51,160.21);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (506.73,132.22) rectangle (521.51,146.22);
\definecolor{fillColor}{RGB}{251,146,54}

\path[fill=fillColor] (506.73,118.23) rectangle (521.51,132.22);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (506.73,104.24) rectangle (521.51,118.23);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (521.51,454.09) rectangle (536.29,468.09);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (521.51,440.10) rectangle (536.29,454.09);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (521.51,426.10) rectangle (536.29,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,412.11) rectangle (536.29,426.10);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (521.51,398.11) rectangle (536.29,412.11);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (521.51,384.12) rectangle (536.29,398.11);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (521.51,370.13) rectangle (536.29,384.12);
\definecolor{fillColor}{RGB}{254,159,44}

\path[fill=fillColor] (521.51,356.13) rectangle (536.29,370.13);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (521.51,342.14) rectangle (536.29,356.13);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (521.51,328.14) rectangle (536.29,342.14);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (521.51,314.15) rectangle (536.29,328.14);

\path[fill=fillColor] (521.51,300.16) rectangle (536.29,314.15);

\path[fill=fillColor] (521.51,286.16) rectangle (536.29,300.16);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (521.51,272.17) rectangle (536.29,286.16);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (521.51,258.17) rectangle (536.29,272.17);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (521.51,244.18) rectangle (536.29,258.17);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (521.51,230.18) rectangle (536.29,244.18);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (521.51,216.19) rectangle (536.29,230.18);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (521.51,202.20) rectangle (536.29,216.19);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (521.51,188.20) rectangle (536.29,202.20);

\path[fill=fillColor] (521.51,174.21) rectangle (536.29,188.20);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (521.51,160.21) rectangle (536.29,174.21);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (521.51,146.22) rectangle (536.29,160.21);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (521.51,132.22) rectangle (536.29,146.22);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (521.51,118.23) rectangle (536.29,132.22);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (521.51,104.24) rectangle (536.29,118.23);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (536.29,454.09) rectangle (551.07,468.09);
\definecolor{fillColor}{RGB}{254,159,44}

\path[fill=fillColor] (536.29,440.10) rectangle (551.07,454.09);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (536.29,426.10) rectangle (551.07,440.10);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,412.11) rectangle (551.07,426.10);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (536.29,398.11) rectangle (551.07,412.11);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (536.29,384.12) rectangle (551.07,398.11);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,370.13) rectangle (551.07,384.12);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (536.29,356.13) rectangle (551.07,370.13);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (536.29,342.14) rectangle (551.07,356.13);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,328.14) rectangle (551.07,342.14);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (536.29,314.15) rectangle (551.07,328.14);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (536.29,300.16) rectangle (551.07,314.15);

\path[fill=fillColor] (536.29,286.16) rectangle (551.07,300.16);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (536.29,272.17) rectangle (551.07,286.16);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,258.17) rectangle (551.07,272.17);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (536.29,244.18) rectangle (551.07,258.17);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,230.18) rectangle (551.07,244.18);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (536.29,216.19) rectangle (551.07,230.18);

\path[fill=fillColor] (536.29,202.20) rectangle (551.07,216.19);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (536.29,188.20) rectangle (551.07,202.20);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,174.21) rectangle (551.07,188.20);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (536.29,160.21) rectangle (551.07,174.21);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (536.29,146.22) rectangle (551.07,160.21);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (536.29,132.22) rectangle (551.07,146.22);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (536.29,118.23) rectangle (551.07,132.22);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (536.29,104.24) rectangle (551.07,118.23);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,458.59) -- (206.17,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,463.59) -- (206.17,458.59);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,381.01) --
	(207.04,375.18) --
	(200.31,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,335.14) -- (207.21,335.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,331.61) -- (203.67,338.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,307.15) -- (207.21,307.15);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,303.62) -- (203.67,310.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,293.16) -- (207.21,293.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,289.63) -- (203.67,296.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,276.67) -- (206.17,281.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,281.66) -- (206.17,276.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,265.17) -- (207.21,265.17);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,261.64) -- (203.67,268.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,251.18) -- (207.21,251.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,247.64) -- (203.67,254.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,237.18) -- (207.21,237.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,233.65) -- (203.67,240.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,220.69) -- (206.17,225.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,225.68) -- (206.17,220.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,192.70) -- (206.17,197.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,197.70) -- (206.17,192.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,181.20) -- (207.21,181.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,177.67) -- (203.67,184.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,164.71) -- (206.17,169.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,169.71) -- (206.17,164.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,150.72) -- (206.17,155.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,155.71) -- (206.17,150.72);

\path[fill=fillColor] (203.67,143.11) --
	(207.04,137.28) --
	(200.31,137.28) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,111.23) -- (207.21,111.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,107.70) -- (203.67,114.77);

\path[fill=fillColor] (218.46,461.09) circle (  2.50);

\path[fill=fillColor] (218.46,450.98) --
	(221.82,445.15) --
	(215.09,445.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,405.11) -- (221.99,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,401.58) -- (218.46,408.64);

\path[fill=fillColor] (218.46,335.14) circle (  2.50);

\path[fill=fillColor] (218.46,321.15) circle (  2.50);

\path[fill=fillColor] (218.46,307.15) circle (  2.50);

\path[fill=fillColor] (218.46,293.16) circle (  2.50);

\path[fill=fillColor] (218.46,279.16) circle (  2.50);

\path[fill=fillColor] (218.46,265.17) circle (  2.50);

\path[fill=fillColor] (218.46,251.18) circle (  2.50);

\path[fill=fillColor] (218.46,237.18) circle (  2.50);

\path[fill=fillColor] (218.46,223.19) circle (  2.50);

\path[fill=fillColor] (218.46,209.19) circle (  2.50);

\path[fill=fillColor] (218.46,195.20) circle (  2.50);

\path[fill=fillColor] (218.46,181.20) circle (  2.50);

\path[fill=fillColor] (218.46,167.21) circle (  2.50);

\path[fill=fillColor] (218.46,153.22) circle (  2.50);

\path[fill=fillColor] (218.46,139.22) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,125.23) -- (221.99,125.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,121.70) -- (218.46,128.76);

\path[fill=fillColor] (218.46,111.23) circle (  2.50);

\path[fill=fillColor] (233.24,461.09) circle (  2.50);

\path[fill=fillColor] (233.24,450.98) --
	(236.60,445.15) --
	(229.88,445.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,405.11) -- (236.77,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,401.58) -- (233.24,408.64);

\path[fill=fillColor] (233.24,335.14) circle (  2.50);

\path[fill=fillColor] (233.24,321.15) circle (  2.50);

\path[fill=fillColor] (233.24,307.15) circle (  2.50);

\path[fill=fillColor] (233.24,293.16) circle (  2.50);

\path[fill=fillColor] (233.24,279.16) circle (  2.50);

\path[fill=fillColor] (233.24,265.17) circle (  2.50);

\path[fill=fillColor] (233.24,251.18) circle (  2.50);

\path[fill=fillColor] (233.24,237.18) circle (  2.50);

\path[fill=fillColor] (233.24,223.19) circle (  2.50);

\path[fill=fillColor] (233.24,209.19) circle (  2.50);

\path[fill=fillColor] (233.24,195.20) circle (  2.50);

\path[fill=fillColor] (233.24,181.20) circle (  2.50);

\path[fill=fillColor] (233.24,167.21) circle (  2.50);

\path[fill=fillColor] (233.24,153.22) circle (  2.50);

\path[fill=fillColor] (233.24,139.22) circle (  2.50);

\path[fill=fillColor] (233.24,111.23) circle (  2.50);

\path[fill=fillColor] (248.02,461.09) circle (  2.50);

\path[fill=fillColor] (248.02,450.98) --
	(251.39,445.15) --
	(244.66,445.15) --
	cycle;

\path[fill=fillColor] (248.02,409.00) --
	(251.39,403.17) --
	(244.66,403.17) --
	cycle;

\path[fill=fillColor] (248.02,335.14) circle (  2.50);

\path[fill=fillColor] (248.02,321.15) circle (  2.50);

\path[fill=fillColor] (248.02,307.15) circle (  2.50);

\path[fill=fillColor] (248.02,293.16) circle (  2.50);

\path[fill=fillColor] (248.02,283.05) --
	(251.39,277.22) --
	(244.66,277.22) --
	cycle;

\path[fill=fillColor] (248.02,269.05) --
	(251.39,263.23) --
	(244.66,263.23) --
	cycle;

\path[fill=fillColor] (248.02,251.18) circle (  2.50);

\path[fill=fillColor] (248.02,237.18) circle (  2.50);

\path[fill=fillColor] (248.02,227.07) --
	(251.39,221.25) --
	(244.66,221.25) --
	cycle;

\path[fill=fillColor] (248.02,213.08) --
	(251.39,207.25) --
	(244.66,207.25) --
	cycle;

\path[fill=fillColor] (248.02,195.20) circle (  2.50);

\path[fill=fillColor] (248.02,181.20) circle (  2.50);

\path[fill=fillColor] (248.02,171.09) --
	(251.39,165.27) --
	(244.66,165.27) --
	cycle;

\path[fill=fillColor] (248.02,153.22) circle (  2.50);

\path[fill=fillColor] (248.02,139.22) circle (  2.50);

\path[fill=fillColor] (248.02,111.23) circle (  2.50);

\path[fill=fillColor] (262.81,461.09) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,402.61) -- (265.30,407.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,407.61) -- (265.30,402.61);

\path[fill=fillColor] (262.81,339.02) --
	(266.17,333.20) --
	(259.44,333.20) --
	cycle;

\path[fill=fillColor] (262.81,321.15) circle (  2.50);

\path[fill=fillColor] (262.81,311.04) --
	(266.17,305.21) --
	(259.44,305.21) --
	cycle;

\path[fill=fillColor] (262.81,297.04) --
	(266.17,291.22) --
	(259.44,291.22) --
	cycle;

\path[fill=fillColor] (262.81,283.05) --
	(266.17,277.22) --
	(259.44,277.22) --
	cycle;

\path[fill=fillColor] (262.81,269.05) --
	(266.17,263.23) --
	(259.44,263.23) --
	cycle;

\path[fill=fillColor] (262.81,255.06) --
	(266.17,249.23) --
	(259.44,249.23) --
	cycle;

\path[fill=fillColor] (262.81,241.07) --
	(266.17,235.24) --
	(259.44,235.24) --
	cycle;

\path[fill=fillColor] (262.81,227.07) --
	(266.17,221.25) --
	(259.44,221.25) --
	cycle;

\path[fill=fillColor] (262.81,213.08) --
	(266.17,207.25) --
	(259.44,207.25) --
	cycle;

\path[fill=fillColor] (262.81,199.08) --
	(266.17,193.26) --
	(259.44,193.26) --
	cycle;

\path[fill=fillColor] (262.81,185.09) --
	(266.17,179.26) --
	(259.44,179.26) --
	cycle;

\path[fill=fillColor] (262.81,171.09) --
	(266.17,165.27) --
	(259.44,165.27) --
	cycle;

\path[fill=fillColor] (262.81,153.22) circle (  2.50);

\path[fill=fillColor] (262.81,139.22) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,122.73) -- (265.30,127.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,127.73) -- (265.30,122.73);

\path[fill=fillColor] (262.81,115.12) --
	(266.17,109.29) --
	(259.44,109.29) --
	cycle;

\path[fill=fillColor] (277.59,464.97) --
	(280.95,459.15) --
	(274.23,459.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,419.11) -- (281.12,419.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,415.57) -- (277.59,422.64);

\path[fill=fillColor] (277.59,381.01) --
	(280.95,375.18) --
	(274.23,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,332.64) -- (280.09,337.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,337.64) -- (280.09,332.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,321.15) -- (281.12,321.15);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,317.61) -- (277.59,324.68);

\path[fill=fillColor] (277.59,311.04) --
	(280.95,305.21) --
	(274.23,305.21) --
	cycle;

\path[fill=fillColor] (277.59,297.04) --
	(280.95,291.22) --
	(274.23,291.22) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,276.67) -- (280.09,281.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,281.66) -- (280.09,276.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,262.67) -- (280.09,267.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,267.67) -- (280.09,262.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,248.68) -- (280.09,253.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,253.67) -- (280.09,248.68);

\path[fill=fillColor] (277.59,241.07) --
	(280.95,235.24) --
	(274.23,235.24) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,220.69) -- (280.09,225.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,225.68) -- (280.09,220.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,206.70) -- (280.09,211.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,211.69) -- (280.09,206.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,192.70) -- (280.09,197.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,197.70) -- (280.09,192.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,178.71) -- (280.09,183.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,183.70) -- (280.09,178.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,167.21) -- (281.12,167.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,163.68) -- (277.59,170.74);

\path[fill=fillColor] (277.59,157.10) --
	(280.95,151.27) --
	(274.23,151.27) --
	cycle;

\path[fill=fillColor] (277.59,143.11) --
	(280.95,137.28) --
	(274.23,137.28) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,108.74) -- (280.09,113.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,113.73) -- (280.09,108.74);

\path[fill=fillColor] (292.37,461.09) circle (  2.50);

\path[fill=fillColor] (292.37,335.14) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,318.65) -- (294.87,323.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,323.64) -- (294.87,318.65);

\path[fill=fillColor] (292.37,307.15) circle (  2.50);

\path[fill=fillColor] (292.37,293.16) circle (  2.50);

\path[fill=fillColor] (292.37,279.16) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,262.67) -- (294.87,267.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,267.67) -- (294.87,262.67);

\path[fill=fillColor] (292.37,251.18) circle (  2.50);

\path[fill=fillColor] (292.37,237.18) circle (  2.50);

\path[fill=fillColor] (292.37,223.19) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,206.70) -- (294.87,211.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,211.69) -- (294.87,206.70);

\path[fill=fillColor] (292.37,195.20) circle (  2.50);

\path[fill=fillColor] (292.37,181.20) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,164.71) -- (294.87,169.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,169.71) -- (294.87,164.71);

\path[fill=fillColor] (292.37,153.22) circle (  2.50);

\path[fill=fillColor] (292.37,139.22) circle (  2.50);

\path[fill=fillColor] (292.37,111.23) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,444.60) -- (309.65,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,449.59) -- (309.65,444.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,416.61) -- (309.65,421.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,421.60) -- (309.65,416.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,405.11) -- (310.69,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,401.58) -- (307.16,408.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,360.63) -- (309.65,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,365.63) -- (309.65,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,335.14) -- (310.69,335.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,331.61) -- (307.16,338.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,125.23) -- (310.69,125.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,121.70) -- (307.16,128.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,111.23) -- (310.69,111.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,107.70) -- (307.16,114.77);

\path[fill=fillColor] (321.94,450.98) --
	(325.30,445.15) --
	(318.57,445.15) --
	cycle;

\path[fill=fillColor] (321.94,433.10) circle (  2.50);

\path[fill=fillColor] (321.94,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,374.63) -- (324.44,379.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,379.62) -- (324.44,374.63);

\path[fill=fillColor] (321.94,367.01) --
	(325.30,361.19) --
	(318.57,361.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,349.13) -- (325.47,349.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,345.60) -- (321.94,352.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,209.19) -- (325.47,209.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,205.66) -- (321.94,212.73);

\path[fill=fillColor] (321.94,129.11) --
	(325.30,123.29) --
	(318.57,123.29) --
	cycle;

\path[fill=fillColor] (336.72,450.98) --
	(340.09,445.15) --
	(333.36,445.15) --
	cycle;

\path[fill=fillColor] (336.72,419.11) circle (  2.50);

\path[fill=fillColor] (336.72,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,360.63) -- (339.22,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,365.63) -- (339.22,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,346.64) -- (339.22,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,351.63) -- (339.22,346.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,122.73) -- (339.22,127.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,127.73) -- (339.22,122.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,444.60) -- (354.00,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,449.59) -- (354.00,444.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,430.60) -- (354.00,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,435.60) -- (354.00,430.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,416.61) -- (354.00,421.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,421.60) -- (354.00,416.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,374.63) -- (354.00,379.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,379.62) -- (354.00,374.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,360.63) -- (354.00,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,365.63) -- (354.00,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,122.73) -- (354.00,127.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,127.73) -- (354.00,122.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,433.10) -- (369.82,433.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,429.57) -- (366.29,436.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,416.61) -- (368.78,421.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,421.60) -- (368.78,416.61);

\path[fill=fillColor] (366.29,381.01) --
	(369.65,375.18) --
	(362.92,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,360.63) -- (368.78,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,365.63) -- (368.78,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,346.64) -- (368.78,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,351.63) -- (368.78,346.64);

\path[fill=fillColor] (366.29,129.11) --
	(369.65,123.29) --
	(362.92,123.29) --
	cycle;

\path[fill=fillColor] (381.07,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,405.11) -- (384.60,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,401.58) -- (381.07,408.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,388.62) -- (383.57,393.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,393.61) -- (383.57,388.62);

\path[fill=fillColor] (381.07,377.12) circle (  2.50);

\path[fill=fillColor] (381.07,367.01) --
	(384.43,361.19) --
	(377.71,361.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,346.64) -- (383.57,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,351.63) -- (383.57,346.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,125.23) -- (384.60,125.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,121.70) -- (381.07,128.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,458.59) -- (398.35,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,463.59) -- (398.35,458.59);

\path[fill=fillColor] (395.85,422.99) --
	(399.22,417.16) --
	(392.49,417.16) --
	cycle;

\path[fill=fillColor] (395.85,381.01) --
	(399.22,375.18) --
	(392.49,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,153.22) -- (399.39,153.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,149.68) -- (395.85,156.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,136.72) -- (398.35,141.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,141.72) -- (398.35,136.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,458.59) -- (413.13,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,463.59) -- (413.13,458.59);

\path[fill=fillColor] (410.64,450.98) --
	(414.00,445.15) --
	(407.27,445.15) --
	cycle;

\path[fill=fillColor] (410.64,419.11) circle (  2.50);

\path[fill=fillColor] (410.64,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,346.64) -- (413.13,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,351.63) -- (413.13,346.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,150.72) -- (413.13,155.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,155.71) -- (413.13,150.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,136.72) -- (413.13,141.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,141.72) -- (413.13,136.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,458.59) -- (427.92,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,463.59) -- (427.92,458.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,444.60) -- (427.92,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,449.59) -- (427.92,444.60);

\path[fill=fillColor] (425.42,419.11) circle (  2.50);

\path[fill=fillColor] (425.42,381.01) --
	(428.78,375.18) --
	(422.06,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,360.63) -- (427.92,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,365.63) -- (427.92,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,237.18) -- (428.95,237.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,233.65) -- (425.42,240.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,181.20) -- (428.95,181.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,177.67) -- (425.42,184.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,167.21) -- (428.95,167.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,163.68) -- (425.42,170.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,150.72) -- (427.92,155.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,155.71) -- (427.92,150.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,136.72) -- (427.92,141.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,141.72) -- (427.92,136.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,447.09) -- (443.73,447.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,443.56) -- (440.20,450.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,430.60) -- (442.70,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,435.60) -- (442.70,430.60);

\path[fill=fillColor] (440.20,419.11) circle (  2.50);

\path[fill=fillColor] (440.20,381.01) --
	(443.57,375.18) --
	(436.84,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,360.63) -- (442.70,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,365.63) -- (442.70,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,346.64) -- (442.70,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,351.63) -- (442.70,346.64);

\path[fill=fillColor] (454.99,450.98) --
	(458.35,445.15) --
	(451.62,445.15) --
	cycle;

\path[fill=fillColor] (454.99,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,402.61) -- (457.48,407.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,407.61) -- (457.48,402.61);

\path[fill=fillColor] (454.99,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,346.64) -- (457.48,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,351.63) -- (457.48,346.64);

\path[fill=fillColor] (454.99,129.11) --
	(458.35,123.29) --
	(451.62,123.29) --
	cycle;

\path[fill=fillColor] (469.77,450.98) --
	(473.13,445.15) --
	(466.40,445.15) --
	cycle;

\path[fill=fillColor] (469.77,419.11) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (466.24,405.11) -- (473.30,405.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (469.77,401.58) -- (469.77,408.64);

\path[fill=fillColor] (469.77,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (466.24,349.13) -- (473.30,349.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (469.77,345.60) -- (469.77,352.67);

\path[fill=fillColor] (469.77,129.11) --
	(473.13,123.29) --
	(466.40,123.29) --
	cycle;

\path[fill=fillColor] (484.55,447.09) circle (  2.50);

\path[fill=fillColor] (484.55,436.98) --
	(487.91,431.16) --
	(481.19,431.16) --
	cycle;

\path[fill=fillColor] (484.55,419.11) circle (  2.50);

\path[fill=fillColor] (484.55,409.00) --
	(487.91,403.17) --
	(481.19,403.17) --
	cycle;

\path[fill=fillColor] (484.55,377.12) circle (  2.50);

\path[fill=fillColor] (484.55,367.01) --
	(487.91,361.19) --
	(481.19,361.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,346.64) -- (487.05,351.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,351.63) -- (487.05,346.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,209.19) -- (488.08,209.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,205.66) -- (484.55,212.73);

\path[fill=fillColor] (484.55,125.23) circle (  2.50);

\path[fill=fillColor] (499.33,447.09) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,430.60) -- (501.83,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,435.60) -- (501.83,430.60);

\path[fill=fillColor] (499.33,419.11) circle (  2.50);

\path[fill=fillColor] (499.33,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,360.63) -- (501.83,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,365.63) -- (501.83,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,349.13) -- (502.87,349.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,345.60) -- (499.33,352.67);

\path[fill=fillColor] (499.33,129.11) --
	(502.70,123.29) --
	(495.97,123.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,458.59) -- (516.61,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,463.59) -- (516.61,458.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,444.60) -- (516.61,449.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,449.59) -- (516.61,444.60);

\path[fill=fillColor] (514.12,419.11) circle (  2.50);

\path[fill=fillColor] (514.12,381.01) --
	(517.48,375.18) --
	(510.75,375.18) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,307.15) -- (517.65,307.15);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,303.62) -- (514.12,310.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,293.16) -- (517.65,293.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,289.63) -- (514.12,296.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,279.16) -- (517.65,279.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,275.63) -- (514.12,282.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,251.18) -- (517.65,251.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,247.64) -- (514.12,254.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,237.18) -- (517.65,237.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,233.65) -- (514.12,240.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,192.70) -- (516.61,197.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,197.70) -- (516.61,192.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,181.20) -- (517.65,181.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,177.67) -- (514.12,184.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,167.21) -- (517.65,167.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,163.68) -- (514.12,170.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,153.22) -- (517.65,153.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,149.68) -- (514.12,156.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,136.72) -- (516.61,141.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,141.72) -- (516.61,136.72);

\path[fill=fillColor] (514.12,129.11) --
	(517.48,123.29) --
	(510.75,123.29) --
	cycle;

\path[fill=fillColor] (528.90,464.97) --
	(532.26,459.15) --
	(525.54,459.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,430.60) -- (531.40,435.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,435.60) -- (531.40,430.60);

\path[fill=fillColor] (528.90,419.11) circle (  2.50);

\path[fill=fillColor] (528.90,381.01) --
	(532.26,375.18) --
	(525.54,375.18) --
	cycle;

\path[fill=fillColor] (528.90,367.01) --
	(532.26,361.19) --
	(525.54,361.19) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,150.72) -- (531.40,155.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,155.71) -- (531.40,150.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,136.72) -- (531.40,141.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,141.72) -- (531.40,136.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,458.59) -- (546.18,463.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,463.59) -- (546.18,458.59);

\path[fill=fillColor] (543.68,450.98) --
	(547.05,445.15) --
	(540.32,445.15) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,433.10) -- (547.21,433.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,429.57) -- (543.68,436.63);

\path[fill=fillColor] (543.68,419.11) circle (  2.50);

\path[fill=fillColor] (543.68,377.12) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,360.63) -- (546.18,365.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,365.63) -- (546.18,360.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,349.13) -- (547.21,349.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,345.60) -- (543.68,352.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,150.72) -- (546.18,155.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,155.71) -- (546.18,150.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,139.22) -- (547.21,139.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,135.69) -- (543.68,142.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,122.73) -- (546.18,127.73);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,127.73) -- (546.18,122.73);
\end{scope}
\begin{scope}
\path[clip] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (373.68,847.28) {Kupiec};
\end{scope}
\begin{scope}
\path[clip] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,658.31) {Interval: 50\%};
\end{scope}
\begin{scope}
\path[clip] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,286.16) {Interval: 90\%};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (209.91, 91.65) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (224.69, 91.65) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (239.48, 91.65) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (254.26, 91.65) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (269.04, 91.65) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (283.83, 91.65) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (298.61, 91.65) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (313.39, 91.65) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (328.17, 91.65) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (342.96, 91.65) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.74, 91.65) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (372.52, 91.65) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (387.31, 91.65) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.09, 91.65) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (416.87, 91.65) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (431.65, 91.65) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (446.44, 91.65) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (461.22, 91.65) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (476.00, 91.65) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (490.79, 91.65) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (505.57, 91.65) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (520.35, 91.65) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.14, 91.65) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (549.92, 91.65) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,478.97) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,492.97) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,506.96) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,520.95) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,534.95) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,548.94) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,562.94) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,576.93) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,590.93) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,604.92) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,618.91) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,632.91) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,646.90) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,660.90) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,674.89) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,688.88) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,702.88) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,716.87) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,730.87) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,744.86) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,758.86) {Norm1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,772.85) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,786.84) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,800.84) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,814.83) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,828.83) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,106.82) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,120.82) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,134.81) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,148.81) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,162.80) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,176.80) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,190.79) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,204.78) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,218.78) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,232.77) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,246.77) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,260.76) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,274.75) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,288.75) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,302.74) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,316.74) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,330.73) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,344.73) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,358.72) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,372.71) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,386.71) {Norm1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,400.70) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,414.70) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,428.69) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,442.68) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,456.68) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (373.68, 67.26) {Hour};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at ( 13.33, 33.47) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (110.04, 38.98) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (171.94, 44.53) --
	(176.74, 36.21) --
	(167.13, 36.21) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (224.00, 35.41) -- (231.13, 42.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (224.00, 42.55) -- (231.13, 35.41);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (278.14, 38.98) -- (288.24, 38.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (283.19, 33.93) -- (283.19, 44.03);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (126.71, 34.57) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (188.61, 34.57) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (244.24, 34.57) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (299.86, 34.57) {0.1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at (402.51,  30.31) {
	\pgfimage[width=144.54pt,height= 17.34pt,interpolate=true]{coverage_plot_kupiec_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.75, 13.49) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (429.36, 13.49) {2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (455.97, 13.49) {4};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (482.58, 13.49) {6};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (509.19, 13.49) {8};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.80, 13.49) {10};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at (337.88, 34.07) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] (402.75, 30.31) -- (402.75, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (429.36, 30.31) -- (429.36, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (455.97, 30.31) -- (455.97, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (482.58, 30.31) -- (482.58, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (509.19, 30.31) -- (509.19, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (535.80, 30.31) -- (535.80, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (402.75, 44.18) -- (402.75, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (429.36, 44.18) -- (429.36, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (455.97, 44.18) -- (455.97, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (482.58, 44.18) -- (482.58, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (509.19, 44.18) -- (509.19, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (535.80, 44.18) -- (535.80, 47.65);
\end{scope}
\end{tikzpicture}


==> anc/JSU1_Norm4/tab_crossings.tex <==
\begin{table}[!h]

\caption{TODO}
\centering
\begin{tabular}[t]{llccc}
\toprule
Description & Parameter Tuning & BOA & ML-Poly & EWA\\
\midrule
Constant &  & 0 & 0 & 0\\
Pointwise &  & 554 & 554 & 554\\
FTL &  & 554 & 554 & 554\\
B Constant Pr &  & 0 & 0 & 0\\
B Constant Mv &  & 471 & 550 & 554\\
Forget & Bayesian Fix & 554 & 554 & 554\\
Full & Bayesian Fix & 8 & 0 & 0\\
Smooth.forget & Bayesian Fix & 4 & 0 & 0\\
Smooth & Bayesian Fix & 6 & 0 & 0\\
Forget & Bayesian Online & 554 & 554 & 554\\
Full & Bayesian Online & 101 & 259 & 0\\
Smooth.forget & Bayesian Online & 67 & 6 & 0\\
Smooth & Bayesian Online & 5 & 2 & 0\\
Forget & Sampling Online & 554 & 554 & 554\\
Full & Sampling Online & 1 & 26 & 167\\
Smooth.forget & Sampling Online & 7 & 4 & 0\\
Smooth & Sampling Online & 5 & 1 & 0\\
\bottomrule
\end{tabular}
\end{table}


==> anc/JSU1_Norm4/tab_duration.tex <==
\begin{table}[!h]

\caption{TODO}
\centering
\begin{tabular}[t]{llccc}
\toprule
Description & Parameter Tuning & BOA & ML-Poly & EWA\\
\midrule
Constant &  & \cellcolor[HTML]{66BA6A} \Bold 0.0302 & \cellcolor[HTML]{66BA6A} 0.0309 & \cellcolor[HTML]{66BA6A} 0.0347\\
Pointwise &  & \cellcolor[HTML]{66BA6A} 0.0595 & \cellcolor[HTML]{66BA6A} 0.0548 & \cellcolor[HTML]{66BA6A} 0.0571\\
FTL &  & \cellcolor[HTML]{66BA6A} 0.0484 & \cellcolor[HTML]{66BA6A} 0.0391 & \cellcolor[HTML]{66BA6A} 0.0420\\
B Constant Pr &  & \cellcolor[HTML]{66BA6A} 0.0473 & \cellcolor[HTML]{66BA6A} 0.0455 & \cellcolor[HTML]{66BA6A} 0.0452\\
B Constant Mv &  & \cellcolor[HTML]{66BA6A} 0.0455 & \cellcolor[HTML]{66BA6A} \Bold 0.0307 & \cellcolor[HTML]{66BA6A} \Bold 0.0316\\
Forget & Bayesian fix & \cellcolor[HTML]{C4D961} 25.2240 & \cellcolor[HTML]{CCDC60} 26.0974 & \cellcolor[HTML]{C3D961} 24.3612\\
Full & Bayesian fix & \cellcolor[HTML]{EE5250} 72.2383 & \cellcolor[HTML]{EE5250} 70.3925 & \cellcolor[HTML]{EE5250} 70.1709\\
Smooth.forget & Bayesian fix & \cellcolor[HTML]{FFC63D} 46.1368 & \cellcolor[HTML]{F05B4D} 68.7141 & \cellcolor[HTML]{FFDB4B} 39.6726\\
Smooth & Bayesian fix & \cellcolor[HTML]{EDE75B} 32.8277 & \cellcolor[HTML]{E8E65C} 31.1237 & \cellcolor[HTML]{EEE75B} 32.0225\\
Forget & Bayesian online & \cellcolor[HTML]{89C667} 11.5740 & \cellcolor[HTML]{82C368} 8.8163 & \cellcolor[HTML]{81C368} 8.5585\\
Full & Bayesian online & \cellcolor[HTML]{94CA66} 15.6165 & \cellcolor[HTML]{8DC767} 12.5285 & \cellcolor[HTML]{8BC667} 12.0932\\
Smooth.forget & Bayesian online & \cellcolor[HTML]{90C866} 14.0724 & \cellcolor[HTML]{89C667} 11.4029 & \cellcolor[HTML]{86C567} 10.3729\\
Smooth & Bayesian online & \cellcolor[HTML]{91C866} 14.3783 & \cellcolor[HTML]{89C567} 11.2084 & \cellcolor[HTML]{88C567} 10.7598\\
Forget & Sampling online & \cellcolor[HTML]{67BA6A} 0.2614 & \cellcolor[HTML]{67BA6A} 0.1989 & \cellcolor[HTML]{67BA6A} 0.1934\\
Full & Sampling online & \cellcolor[HTML]{FFB32F} 51.0216 & \cellcolor[HTML]{FFD346} 41.8030 & \cellcolor[HTML]{FFD749} 40.6413\\
Smooth.forget & Sampling online & \cellcolor[HTML]{FFCB40} 44.8544 & \cellcolor[HTML]{FFEC57} 35.5308 & \cellcolor[HTML]{F8EB59} 33.7815\\
Smooth & Sampling online & \cellcolor[HTML]{75BF69} 4.6064 & \cellcolor[HTML]{72BE69} 3.6358 & \cellcolor[HTML]{72BE69} 3.6182\\
\bottomrule
\end{tabular}
\end{table}


==> anc/JSU1_Norm4/tab_naive.tex <==
\begin{table}[!h]

\caption{TODO \label{tab:energy}}
\centering
\begin{tabular}[t]{>{}l>{}r>{}r>{}r>{}r>{}r>{}r>{}r>{}r}
\toprule
JSU1 & JSU2 & JSU3 & JSU4 & Norm1 & Norm2 & Norm3 & Norm4 & Naive\\
\midrule
\cellcolor[HTML]{EE5250}{1.487} & \cellcolor[HTML]{EE5250}{1.444} & \cellcolor[HTML]{EE5250}{1.499} & \cellcolor[HTML]{F15E4D}{1.374} & \cellcolor[HTML]{EE5250}{1.414} & \cellcolor[HTML]{EE5250}{1.535} & \cellcolor[HTML]{EE5250}{1.42} & \cellcolor[HTML]{EE5250}{1.422} & \cellcolor[HTML]{FFFFFF}{\textbf{1.295}}\\
\bottomrule
\end{tabular}
\end{table}


==> anc/JSU1_Norm4/tab_performance.tex <==
\begin{table}[!h]

    \caption{TODO}
    \centering
    \begin{threeparttable}
        \begin{tabular}[t]{llS[table-format=1.4{$^{***}$}]S[table-format=1.4{$^{***}$}]S[table-format=1.4{$^{***}$}]}
            \toprule
            {Description} & {Parameter Tuning} & {BOA}                                            & {ML-Poly}                                       & {EWA}                                         \\
            \midrule
            Constant      &                    & \cellcolor[HTML]{F1E85A} 1.2933                  & \cellcolor[HTML]{FFE854} 1.2966                 & \cellcolor[HTML]{FFBB35} 1.3188               \\
            Pointwise     &                    & \cellcolor[HTML]{EFE85B} 1.2936                  & \cellcolor[HTML]{FFD346} 1.3010                 & \cellcolor[HTML]{FFAE2C} 1.3101               \\
            FTL           &                    & \cellcolor[HTML]{EE5250} 1.3752                  & \cellcolor[HTML]{EE5250} 1.3692                 & \cellcolor[HTML]{EE5250} 1.3863               \\
            B Constant Pr &                    & \cellcolor[HTML]{F1E85A} 1.2936                  & \cellcolor[HTML]{FFD94A} 1.3000                 & \cellcolor[HTML]{F1604C} 1.3432               \\
            B Constant Mv &                    & \cellcolor[HTML]{E4E45C} 1.2918                  & \cellcolor[HTML]{FAEB59} 1.2945                 & \cellcolor[HTML]{FFCB40} 1.3076               \\
            Forget        & Bayesian Fix       & \cellcolor[HTML]{E9E65C} 1.2930                  & \cellcolor[HTML]{FFEC57} 1.2956                 & \cellcolor[HTML]{FFB02D} 1.3096               \\
            Full          & Bayesian Fix       & \cellcolor[HTML]{DDE25D} 1.2905                  & \cellcolor[HTML]{DCE15E} 1.2902                 & \cellcolor[HTML]{C2D961} 1.2870{ ${.}$}       \\
            Smooth.forget & Bayesian Fix       & \cellcolor[HTML]{D7E05E} 1.2911                  & \cellcolor[HTML]{E1E35D} 1.2912                 & \cellcolor[HTML]{C1D861} 1.2869{ ${.}$}       \\
            Smooth        & Bayesian Fix       & \cellcolor[HTML]{DDE25D} 1.2918                  & \cellcolor[HTML]{E5E45C} 1.2917                 & \cellcolor[HTML]{C4D961} 1.2873{ ${.}$}       \\
            Forget        & Bayesian Online    & \cellcolor[HTML]{97CA65} 1.2855 { $^{**}$}       & \cellcolor[HTML]{FFEA56} 1.2961                 & \cellcolor[HTML]{FFB02D} 1.3098               \\
            Full          & Bayesian Online    & \cellcolor[HTML]{E9E65C} 1.2919                  & \cellcolor[HTML]{C3D961} 1.2873{ ${.}$}         & \cellcolor[HTML]{C6DA60} 1.2873{ ${.}$}       \\
            Smooth.forget & Bayesian Online    & \cellcolor[HTML]{8FC866} \Bold 1.2845 { $^{**}$} & \cellcolor[HTML]{B4D463} 1.2862 { $^{*}$}       & \cellcolor[HTML]{BFD861} \Bold 1.2864{ ${.}$} \\
            Smooth        & Bayesian Online    & \cellcolor[HTML]{DDE25D} 1.2918                  & \cellcolor[HTML]{E6E55C} 1.2918                 & \cellcolor[HTML]{C6DA60} 1.2874{ ${.}$}       \\
            Forget        & Sampling Online    & \cellcolor[HTML]{96CA66} 1.2855 { $^{**}$}       & \cellcolor[HTML]{FFEA56} 1.2961                 & \cellcolor[HTML]{FFAF2C} 1.3114               \\
            Full          & Sampling Online    & \cellcolor[HTML]{D0DD5F} 1.2886                  & \cellcolor[HTML]{BBD662} \Bold 1.2861 { $^{*}$} & \cellcolor[HTML]{C7DA60} 1.2873{ ${.}$}       \\
            Smooth.forget & Sampling Online    & \cellcolor[HTML]{8FC766} 1.2845 { $^{***}$}      & \cellcolor[HTML]{BBD762} 1.2867 { $^{*}$}       & \cellcolor[HTML]{C2D961} 1.2866{ ${.}$}       \\
            Smooth        & Sampling Online    & \cellcolor[HTML]{DEE25D} 1.2918                  & \cellcolor[HTML]{E5E45C} 1.2917                 & \cellcolor[HTML]{C9DB60} 1.2877{ ${.}$}       \\
            \bottomrule
        \end{tabular}
        \begin{tablenotes}
            \small
            \item Coloring w.r.t. test statistic: \colorbox[HTML]{66BA6A}{$<$-5} \colorbox[HTML]{7CC168}{-4} \colorbox[HTML]{91C866}{-3} \colorbox[HTML]{B0D363}{-2} \colorbox[HTML]{D8E05E}{-1} \colorbox[HTML]{FFED58}{0} \colorbox[HTML]{FFD145}{1} \colorbox[HTML]{FFB531}{2} \colorbox[HTML]{FC9733}{3} \colorbox[HTML]{F67744}{4} \colorbox[HTML]{EE5250}{$>$5}
            % \item {$^{*}$}p<0.05; {$^{**}$}p<0.01; {$^{***}$}p<0.001;
        \end{tablenotes}
    \end{threeparttable}
\end{table}


==> anc/Norm1_Norm4/coverage_plot.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,578.16);
\begin{scope}
\path[clip] (129.71,318.12) rectangle (340.15,467.69);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,323.34) --
	(340.15,323.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,332.03) --
	(340.15,332.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,340.73) --
	(340.15,340.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,349.43) --
	(340.15,349.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,358.12) --
	(340.15,358.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,366.82) --
	(340.15,366.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,375.51) --
	(340.15,375.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,384.21) --
	(340.15,384.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,392.90) --
	(340.15,392.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,401.60) --
	(340.15,401.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,410.30) --
	(340.15,410.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,418.99) --
	(340.15,418.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,427.69) --
	(340.15,427.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,436.38) --
	(340.15,436.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,445.08) --
	(340.15,445.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,453.78) --
	(340.15,453.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,462.47) --
	(340.15,462.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.93,318.12) --
	(134.93,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (143.62,318.12) --
	(143.62,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.32,318.12) --
	(152.32,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (161.01,318.12) --
	(161.01,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (169.71,318.12) --
	(169.71,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (178.41,318.12) --
	(178.41,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.10,318.12) --
	(187.10,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (195.80,318.12) --
	(195.80,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (204.49,318.12) --
	(204.49,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (213.19,318.12) --
	(213.19,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (221.89,318.12) --
	(221.89,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (230.58,318.12) --
	(230.58,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (239.28,318.12) --
	(239.28,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.97,318.12) --
	(247.97,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (256.67,318.12) --
	(256.67,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.36,318.12) --
	(265.36,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.06,318.12) --
	(274.06,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (282.76,318.12) --
	(282.76,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (291.45,318.12) --
	(291.45,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (300.15,318.12) --
	(300.15,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (308.84,318.12) --
	(308.84,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (317.54,318.12) --
	(317.54,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (326.24,318.12) --
	(326.24,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (334.93,318.12) --
	(334.93,467.69);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (130.58,318.99) rectangle (139.27,327.69);
\definecolor{fillColor}{RGB}{198,152,116}

\path[fill=fillColor] (130.58,327.69) rectangle (139.27,336.38);
\definecolor{fillColor}{RGB}{172,156,144}

\path[fill=fillColor] (130.58,345.08) rectangle (139.27,353.77);

\path[fill=fillColor] (130.58,336.38) rectangle (139.27,345.08);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (130.58,353.77) rectangle (139.27,362.47);
\definecolor{fillColor}{RGB}{203,152,108}

\path[fill=fillColor] (130.58,362.47) rectangle (139.27,371.17);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (130.58,379.86) rectangle (139.27,388.56);
\definecolor{fillColor}{RGB}{166,157,150}

\path[fill=fillColor] (130.58,371.17) rectangle (139.27,379.86);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (130.58,388.56) rectangle (139.27,397.25);
\definecolor{fillColor}{RGB}{212,150,96}

\path[fill=fillColor] (130.58,397.25) rectangle (139.27,405.95);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (130.58,414.64) rectangle (139.27,423.34);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (130.58,405.95) rectangle (139.27,414.64);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (130.58,423.34) rectangle (139.27,432.04);
\definecolor{fillColor}{RGB}{223,147,79}

\path[fill=fillColor] (130.58,432.04) rectangle (139.27,440.73);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (130.58,440.73) rectangle (139.27,449.43);
\definecolor{fillColor}{RGB}{208,150,31}

\path[fill=fillColor] (130.58,449.43) rectangle (139.27,458.12);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (130.58,458.12) rectangle (139.27,466.82);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (139.27,318.99) rectangle (147.97,327.69);
\definecolor{fillColor}{RGB}{179,155,138}

\path[fill=fillColor] (139.27,327.69) rectangle (147.97,336.38);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (139.27,345.08) rectangle (147.97,353.77);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (139.27,336.38) rectangle (147.97,345.08);
\definecolor{fillColor}{RGB}{193,153,121}

\path[fill=fillColor] (139.27,353.77) rectangle (147.97,362.47);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (139.27,362.47) rectangle (147.97,371.17);
\definecolor{fillColor}{RGB}{185,154,131}

\path[fill=fillColor] (139.27,379.86) rectangle (147.97,388.56);
\definecolor{fillColor}{RGB}{171,156,146}

\path[fill=fillColor] (139.27,371.17) rectangle (147.97,379.86);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (139.27,388.56) rectangle (147.97,397.25);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (139.27,397.25) rectangle (147.97,405.95);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (139.27,414.64) rectangle (147.97,423.34);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (139.27,405.95) rectangle (147.97,414.64);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (139.27,423.34) rectangle (147.97,432.04);
\definecolor{fillColor}{RGB}{157,156,51}

\path[fill=fillColor] (139.27,432.04) rectangle (147.97,440.73);
\definecolor{fillColor}{RGB}{198,151,36}

\path[fill=fillColor] (139.27,440.73) rectangle (147.97,449.43);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (139.27,449.43) rectangle (147.97,458.12);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (139.27,458.12) rectangle (147.97,466.82);
\definecolor{fillColor}{RGB}{185,154,131}

\path[fill=fillColor] (147.97,318.99) rectangle (156.67,327.69);
\definecolor{fillColor}{RGB}{222,148,80}

\path[fill=fillColor] (147.97,327.69) rectangle (156.67,336.38);
\definecolor{fillColor}{RGB}{230,146,67}

\path[fill=fillColor] (147.97,345.08) rectangle (156.67,353.77);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (147.97,336.38) rectangle (156.67,345.08);
\definecolor{fillColor}{RGB}{226,147,73}

\path[fill=fillColor] (147.97,353.77) rectangle (156.67,362.47);
\definecolor{fillColor}{RGB}{226,146,22}

\path[fill=fillColor] (147.97,362.47) rectangle (156.67,371.17);
\definecolor{fillColor}{RGB}{215,148,28}

\path[fill=fillColor] (147.97,379.86) rectangle (156.67,388.56);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (147.97,371.17) rectangle (156.67,379.86);

\path[fill=fillColor] (147.97,388.56) rectangle (156.67,397.25);
\definecolor{fillColor}{RGB}{248,141,16}

\path[fill=fillColor] (147.97,397.25) rectangle (156.67,405.95);
\definecolor{fillColor}{RGB}{240,143,42}

\path[fill=fillColor] (147.97,414.64) rectangle (156.67,423.34);
\definecolor{fillColor}{RGB}{218,149,87}

\path[fill=fillColor] (147.97,405.95) rectangle (156.67,414.64);
\definecolor{fillColor}{RGB}{242,142,38}

\path[fill=fillColor] (147.97,423.34) rectangle (156.67,432.04);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (147.97,432.04) rectangle (156.67,440.73);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (147.97,440.73) rectangle (156.67,449.43);
\definecolor{fillColor}{RGB}{226,147,73}

\path[fill=fillColor] (147.97,449.43) rectangle (156.67,458.12);
\definecolor{fillColor}{RGB}{168,157,148}

\path[fill=fillColor] (147.97,458.12) rectangle (156.67,466.82);
\definecolor{fillColor}{RGB}{147,157,53}

\path[fill=fillColor] (156.67,318.99) rectangle (165.36,327.69);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,327.69) rectangle (165.36,336.38);

\path[fill=fillColor] (156.67,345.08) rectangle (165.36,353.77);

\path[fill=fillColor] (156.67,336.38) rectangle (165.36,345.08);
\definecolor{fillColor}{RGB}{165,155,48}

\path[fill=fillColor] (156.67,353.77) rectangle (165.36,362.47);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,362.47) rectangle (165.36,371.17);
\definecolor{fillColor}{RGB}{59,147,76}

\path[fill=fillColor] (156.67,379.86) rectangle (165.36,388.56);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,371.17) rectangle (165.36,379.86);
\definecolor{fillColor}{RGB}{211,149,30}

\path[fill=fillColor] (156.67,388.56) rectangle (165.36,397.25);
\definecolor{fillColor}{RGB}{94,159,66}

\path[fill=fillColor] (156.67,397.25) rectangle (165.36,405.95);
\definecolor{fillColor}{RGB}{34,120,86}

\path[fill=fillColor] (156.67,414.64) rectangle (165.36,423.34);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,405.95) rectangle (165.36,414.64);

\path[fill=fillColor] (156.67,423.34) rectangle (165.36,432.04);

\path[fill=fillColor] (156.67,432.04) rectangle (165.36,440.73);

\path[fill=fillColor] (156.67,440.73) rectangle (165.36,449.43);
\definecolor{fillColor}{RGB}{232,145,61}

\path[fill=fillColor] (156.67,449.43) rectangle (165.36,458.12);
\definecolor{fillColor}{RGB}{123,158,60}

\path[fill=fillColor] (156.67,458.12) rectangle (165.36,466.82);
\definecolor{fillColor}{RGB}{201,151,35}

\path[fill=fillColor] (165.36,318.99) rectangle (174.06,327.69);
\definecolor{fillColor}{RGB}{106,159,63}

\path[fill=fillColor] (165.36,327.69) rectangle (174.06,336.38);
\definecolor{fillColor}{RGB}{56,143,77}

\path[fill=fillColor] (165.36,345.08) rectangle (174.06,353.77);
\definecolor{fillColor}{RGB}{61,151,74}

\path[fill=fillColor] (165.36,336.38) rectangle (174.06,345.08);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (165.36,353.77) rectangle (174.06,362.47);
\definecolor{fillColor}{RGB}{40,126,84}

\path[fill=fillColor] (165.36,362.47) rectangle (174.06,371.17);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (165.36,379.86) rectangle (174.06,388.56);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (165.36,371.17) rectangle (174.06,379.86);
\definecolor{fillColor}{RGB}{20,112,89}

\path[fill=fillColor] (165.36,388.56) rectangle (174.06,397.25);
\definecolor{fillColor}{RGB}{15,109,89}

\path[fill=fillColor] (165.36,397.25) rectangle (174.06,405.95);
\definecolor{fillColor}{RGB}{16,110,89}

\path[fill=fillColor] (165.36,414.64) rectangle (174.06,423.34);
\definecolor{fillColor}{RGB}{92,159,66}

\path[fill=fillColor] (165.36,405.95) rectangle (174.06,414.64);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (165.36,423.34) rectangle (174.06,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (165.36,432.04) rectangle (174.06,440.73);

\path[fill=fillColor] (165.36,440.73) rectangle (174.06,449.43);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (165.36,449.43) rectangle (174.06,458.12);
\definecolor{fillColor}{RGB}{229,145,19}

\path[fill=fillColor] (165.36,458.12) rectangle (174.06,466.82);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (174.06,318.99) rectangle (182.75,327.69);
\definecolor{fillColor}{RGB}{227,146,21}

\path[fill=fillColor] (174.06,327.69) rectangle (182.75,336.38);
\definecolor{fillColor}{RGB}{248,141,12}

\path[fill=fillColor] (174.06,345.08) rectangle (182.75,353.77);

\path[fill=fillColor] (174.06,336.38) rectangle (182.75,345.08);
\definecolor{fillColor}{RGB}{242,142,8}

\path[fill=fillColor] (174.06,353.77) rectangle (182.75,362.47);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (174.06,362.47) rectangle (182.75,371.17);
\definecolor{fillColor}{RGB}{236,144,54}

\path[fill=fillColor] (174.06,379.86) rectangle (182.75,388.56);
\definecolor{fillColor}{RGB}{235,144,15}

\path[fill=fillColor] (174.06,371.17) rectangle (182.75,379.86);
\definecolor{fillColor}{RGB}{227,146,20}

\path[fill=fillColor] (174.06,388.56) rectangle (182.75,397.25);
\definecolor{fillColor}{RGB}{241,143,10}

\path[fill=fillColor] (174.06,397.25) rectangle (182.75,405.95);
\definecolor{fillColor}{RGB}{227,146,20}

\path[fill=fillColor] (174.06,414.64) rectangle (182.75,423.34);
\definecolor{fillColor}{RGB}{248,141,12}

\path[fill=fillColor] (174.06,405.95) rectangle (182.75,414.64);
\definecolor{fillColor}{RGB}{235,144,56}

\path[fill=fillColor] (174.06,423.34) rectangle (182.75,432.04);
\definecolor{fillColor}{RGB}{35,122,85}

\path[fill=fillColor] (174.06,432.04) rectangle (182.75,440.73);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (174.06,440.73) rectangle (182.75,449.43);
\definecolor{fillColor}{RGB}{104,159,64}

\path[fill=fillColor] (174.06,449.43) rectangle (182.75,458.12);
\definecolor{fillColor}{RGB}{230,146,65}

\path[fill=fillColor] (174.06,458.12) rectangle (182.75,466.82);
\definecolor{fillColor}{RGB}{183,153,42}

\path[fill=fillColor] (182.75,318.99) rectangle (191.45,327.69);
\definecolor{fillColor}{RGB}{220,147,25}

\path[fill=fillColor] (182.75,327.69) rectangle (191.45,336.38);
\definecolor{fillColor}{RGB}{132,158,58}

\path[fill=fillColor] (182.75,345.08) rectangle (191.45,353.77);

\path[fill=fillColor] (182.75,336.38) rectangle (191.45,345.08);
\definecolor{fillColor}{RGB}{50,136,80}

\path[fill=fillColor] (182.75,353.77) rectangle (191.45,362.47);
\definecolor{fillColor}{RGB}{65,156,71}

\path[fill=fillColor] (182.75,362.47) rectangle (191.45,371.17);
\definecolor{fillColor}{RGB}{134,158,57}

\path[fill=fillColor] (182.75,379.86) rectangle (191.45,388.56);
\definecolor{fillColor}{RGB}{192,152,38}

\path[fill=fillColor] (182.75,371.17) rectangle (191.45,379.86);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (182.75,388.56) rectangle (191.45,397.25);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (182.75,397.25) rectangle (191.45,405.95);
\definecolor{fillColor}{RGB}{62,151,74}

\path[fill=fillColor] (182.75,414.64) rectangle (191.45,423.34);
\definecolor{fillColor}{RGB}{150,157,52}

\path[fill=fillColor] (182.75,405.95) rectangle (191.45,414.64);
\definecolor{fillColor}{RGB}{245,141,5}

\path[fill=fillColor] (182.75,423.34) rectangle (191.45,432.04);
\definecolor{fillColor}{RGB}{8,107,90}

\path[fill=fillColor] (182.75,432.04) rectangle (191.45,440.73);
\definecolor{fillColor}{RGB}{145,157,54}

\path[fill=fillColor] (182.75,440.73) rectangle (191.45,449.43);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (182.75,449.43) rectangle (191.45,458.12);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (182.75,458.12) rectangle (191.45,466.82);
\definecolor{fillColor}{RGB}{202,151,34}

\path[fill=fillColor] (191.45,318.99) rectangle (200.15,327.69);
\definecolor{fillColor}{RGB}{210,150,98}

\path[fill=fillColor] (191.45,327.69) rectangle (200.15,336.38);
\definecolor{fillColor}{RGB}{227,146,21}

\path[fill=fillColor] (191.45,345.08) rectangle (200.15,353.77);

\path[fill=fillColor] (191.45,336.38) rectangle (200.15,345.08);
\definecolor{fillColor}{RGB}{224,147,23}

\path[fill=fillColor] (191.45,353.77) rectangle (200.15,362.47);

\path[fill=fillColor] (191.45,362.47) rectangle (200.15,371.17);
\definecolor{fillColor}{RGB}{232,145,17}

\path[fill=fillColor] (191.45,379.86) rectangle (200.15,388.56);
\definecolor{fillColor}{RGB}{69,159,70}

\path[fill=fillColor] (191.45,371.17) rectangle (200.15,379.86);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (191.45,388.56) rectangle (200.15,397.25);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (191.45,397.25) rectangle (200.15,405.95);
\definecolor{fillColor}{RGB}{177,154,44}

\path[fill=fillColor] (191.45,414.64) rectangle (200.15,423.34);
\definecolor{fillColor}{RGB}{103,159,64}

\path[fill=fillColor] (191.45,405.95) rectangle (200.15,414.64);
\definecolor{fillColor}{RGB}{241,143,9}

\path[fill=fillColor] (191.45,423.34) rectangle (200.15,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (191.45,432.04) rectangle (200.15,440.73);
\definecolor{fillColor}{RGB}{21,112,89}

\path[fill=fillColor] (191.45,440.73) rectangle (200.15,449.43);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (191.45,449.43) rectangle (200.15,458.12);
\definecolor{fillColor}{RGB}{196,152,36}

\path[fill=fillColor] (191.45,458.12) rectangle (200.15,466.82);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (200.15,318.99) rectangle (208.84,327.69);
\definecolor{fillColor}{RGB}{212,150,96}

\path[fill=fillColor] (200.15,327.69) rectangle (208.84,336.38);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (200.15,345.08) rectangle (208.84,353.77);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (200.15,336.38) rectangle (208.84,345.08);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (200.15,353.77) rectangle (208.84,362.47);
\definecolor{fillColor}{RGB}{179,155,138}

\path[fill=fillColor] (200.15,362.47) rectangle (208.84,371.17);
\definecolor{fillColor}{RGB}{162,158,154}

\path[fill=fillColor] (200.15,379.86) rectangle (208.84,388.56);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (200.15,371.17) rectangle (208.84,379.86);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (200.15,388.56) rectangle (208.84,397.25);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (200.15,397.25) rectangle (208.84,405.95);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (200.15,414.64) rectangle (208.84,423.34);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (200.15,405.95) rectangle (208.84,414.64);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (200.15,423.34) rectangle (208.84,432.04);
\definecolor{fillColor}{RGB}{179,155,138}

\path[fill=fillColor] (200.15,432.04) rectangle (208.84,440.73);
\definecolor{fillColor}{RGB}{168,157,148}

\path[fill=fillColor] (200.15,440.73) rectangle (208.84,449.43);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (200.15,449.43) rectangle (208.84,458.12);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (200.15,458.12) rectangle (208.84,466.82);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (208.84,318.99) rectangle (217.54,327.69);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (208.84,327.69) rectangle (217.54,336.38);
\definecolor{fillColor}{RGB}{170,157,146}

\path[fill=fillColor] (208.84,345.08) rectangle (217.54,353.77);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (208.84,336.38) rectangle (217.54,345.08);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (208.84,353.77) rectangle (217.54,362.47);
\definecolor{fillColor}{RGB}{167,157,150}

\path[fill=fillColor] (208.84,362.47) rectangle (217.54,371.17);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (208.84,379.86) rectangle (217.54,388.56);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (208.84,371.17) rectangle (217.54,379.86);
\definecolor{fillColor}{RGB}{169,157,148}

\path[fill=fillColor] (208.84,388.56) rectangle (217.54,397.25);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (208.84,397.25) rectangle (217.54,405.95);
\definecolor{fillColor}{RGB}{176,156,140}

\path[fill=fillColor] (208.84,414.64) rectangle (217.54,423.34);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (208.84,405.95) rectangle (217.54,414.64);
\definecolor{fillColor}{RGB}{171,157,146}

\path[fill=fillColor] (208.84,423.34) rectangle (217.54,432.04);
\definecolor{fillColor}{RGB}{201,152,112}

\path[fill=fillColor] (208.84,432.04) rectangle (217.54,440.73);
\definecolor{fillColor}{RGB}{219,148,85}

\path[fill=fillColor] (208.84,440.73) rectangle (217.54,449.43);
\definecolor{fillColor}{RGB}{237,144,51}

\path[fill=fillColor] (208.84,449.43) rectangle (217.54,458.12);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (208.84,458.12) rectangle (217.54,466.82);
\definecolor{fillColor}{RGB}{246,141,26}

\path[fill=fillColor] (217.54,318.99) rectangle (226.23,327.69);
\definecolor{fillColor}{RGB}{238,144,48}

\path[fill=fillColor] (217.54,327.69) rectangle (226.23,336.38);
\definecolor{fillColor}{RGB}{220,148,83}

\path[fill=fillColor] (217.54,345.08) rectangle (226.23,353.77);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (217.54,336.38) rectangle (226.23,345.08);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (217.54,353.77) rectangle (226.23,362.47);
\definecolor{fillColor}{RGB}{215,149,91}

\path[fill=fillColor] (217.54,362.47) rectangle (226.23,371.17);
\definecolor{fillColor}{RGB}{193,153,122}

\path[fill=fillColor] (217.54,379.86) rectangle (226.23,388.56);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (217.54,371.17) rectangle (226.23,379.86);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (217.54,388.56) rectangle (226.23,397.25);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (217.54,397.25) rectangle (226.23,405.95);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (217.54,414.64) rectangle (226.23,423.34);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (217.54,405.95) rectangle (226.23,414.64);
\definecolor{fillColor}{RGB}{238,144,49}

\path[fill=fillColor] (217.54,423.34) rectangle (226.23,432.04);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (217.54,432.04) rectangle (226.23,440.73);
\definecolor{fillColor}{RGB}{248,141,12}

\path[fill=fillColor] (217.54,440.73) rectangle (226.23,449.43);
\definecolor{fillColor}{RGB}{177,156,139}

\path[fill=fillColor] (217.54,449.43) rectangle (226.23,458.12);
\definecolor{fillColor}{RGB}{240,143,10}

\path[fill=fillColor] (217.54,458.12) rectangle (226.23,466.82);
\definecolor{fillColor}{RGB}{191,154,124}

\path[fill=fillColor] (226.23,318.99) rectangle (234.93,327.69);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (226.23,327.69) rectangle (234.93,336.38);
\definecolor{fillColor}{RGB}{220,148,84}

\path[fill=fillColor] (226.23,345.08) rectangle (234.93,353.77);

\path[fill=fillColor] (226.23,336.38) rectangle (234.93,345.08);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (226.23,353.77) rectangle (234.93,362.47);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (226.23,362.47) rectangle (234.93,371.17);
\definecolor{fillColor}{RGB}{245,141,5}

\path[fill=fillColor] (226.23,379.86) rectangle (234.93,388.56);
\definecolor{fillColor}{RGB}{220,148,84}

\path[fill=fillColor] (226.23,371.17) rectangle (234.93,379.86);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (226.23,388.56) rectangle (234.93,397.25);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (226.23,397.25) rectangle (234.93,405.95);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (226.23,414.64) rectangle (234.93,423.34);
\definecolor{fillColor}{RGB}{224,147,76}

\path[fill=fillColor] (226.23,405.95) rectangle (234.93,414.64);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (226.23,423.34) rectangle (234.93,432.04);
\definecolor{fillColor}{RGB}{65,157,71}

\path[fill=fillColor] (226.23,432.04) rectangle (234.93,440.73);
\definecolor{fillColor}{RGB}{242,142,9}

\path[fill=fillColor] (226.23,440.73) rectangle (234.93,449.43);
\definecolor{fillColor}{RGB}{211,150,97}

\path[fill=fillColor] (226.23,449.43) rectangle (234.93,458.12);
\definecolor{fillColor}{RGB}{191,154,124}

\path[fill=fillColor] (226.23,458.12) rectangle (234.93,466.82);
\definecolor{fillColor}{RGB}{246,141,26}

\path[fill=fillColor] (234.93,318.99) rectangle (243.63,327.69);
\definecolor{fillColor}{RGB}{201,151,35}

\path[fill=fillColor] (234.93,327.69) rectangle (243.63,336.38);
\definecolor{fillColor}{RGB}{247,141,3}

\path[fill=fillColor] (234.93,345.08) rectangle (243.63,353.77);
\definecolor{fillColor}{RGB}{248,141,12}

\path[fill=fillColor] (234.93,336.38) rectangle (243.63,345.08);
\definecolor{fillColor}{RGB}{189,153,39}

\path[fill=fillColor] (234.93,353.77) rectangle (243.63,362.47);
\definecolor{fillColor}{RGB}{235,144,56}

\path[fill=fillColor] (234.93,362.47) rectangle (243.63,371.17);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (234.93,379.86) rectangle (243.63,388.56);
\definecolor{fillColor}{RGB}{247,141,3}

\path[fill=fillColor] (234.93,371.17) rectangle (243.63,379.86);
\definecolor{fillColor}{RGB}{189,153,39}

\path[fill=fillColor] (234.93,388.56) rectangle (243.63,397.25);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (234.93,397.25) rectangle (243.63,405.95);
\definecolor{fillColor}{RGB}{108,158,63}

\path[fill=fillColor] (234.93,414.64) rectangle (243.63,423.34);
\definecolor{fillColor}{RGB}{247,141,3}

\path[fill=fillColor] (234.93,405.95) rectangle (243.63,414.64);
\definecolor{fillColor}{RGB}{217,148,27}

\path[fill=fillColor] (234.93,423.34) rectangle (243.63,432.04);
\definecolor{fillColor}{RGB}{215,148,28}

\path[fill=fillColor] (234.93,432.04) rectangle (243.63,440.73);
\definecolor{fillColor}{RGB}{188,153,40}

\path[fill=fillColor] (234.93,440.73) rectangle (243.63,449.43);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (234.93,449.43) rectangle (243.63,458.12);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (234.93,458.12) rectangle (243.63,466.82);
\definecolor{fillColor}{RGB}{190,153,39}

\path[fill=fillColor] (243.63,318.99) rectangle (252.32,327.69);
\definecolor{fillColor}{RGB}{242,142,8}

\path[fill=fillColor] (243.63,327.69) rectangle (252.32,336.38);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (243.63,345.08) rectangle (252.32,353.77);
\definecolor{fillColor}{RGB}{60,149,75}

\path[fill=fillColor] (243.63,336.38) rectangle (252.32,345.08);
\definecolor{fillColor}{RGB}{119,158,61}

\path[fill=fillColor] (243.63,353.77) rectangle (252.32,362.47);
\definecolor{fillColor}{RGB}{230,145,18}

\path[fill=fillColor] (243.63,362.47) rectangle (252.32,371.17);
\definecolor{fillColor}{RGB}{172,155,45}

\path[fill=fillColor] (243.63,379.86) rectangle (252.32,388.56);
\definecolor{fillColor}{RGB}{31,119,86}

\path[fill=fillColor] (243.63,371.17) rectangle (252.32,379.86);
\definecolor{fillColor}{RGB}{105,159,64}

\path[fill=fillColor] (243.63,388.56) rectangle (252.32,397.25);
\definecolor{fillColor}{RGB}{236,144,53}

\path[fill=fillColor] (243.63,397.25) rectangle (252.32,405.95);
\definecolor{fillColor}{RGB}{172,155,46}

\path[fill=fillColor] (243.63,414.64) rectangle (252.32,423.34);
\definecolor{fillColor}{RGB}{17,110,89}

\path[fill=fillColor] (243.63,405.95) rectangle (252.32,414.64);
\definecolor{fillColor}{RGB}{227,146,70}

\path[fill=fillColor] (243.63,423.34) rectangle (252.32,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (243.63,432.04) rectangle (252.32,440.73);

\path[fill=fillColor] (243.63,440.73) rectangle (252.32,449.43);
\definecolor{fillColor}{RGB}{178,154,44}

\path[fill=fillColor] (243.63,449.43) rectangle (252.32,458.12);
\definecolor{fillColor}{RGB}{206,150,32}

\path[fill=fillColor] (243.63,458.12) rectangle (252.32,466.82);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,318.99) rectangle (261.02,327.69);
\definecolor{fillColor}{RGB}{169,155,47}

\path[fill=fillColor] (252.32,327.69) rectangle (261.02,336.38);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (252.32,345.08) rectangle (261.02,353.77);
\definecolor{fillColor}{RGB}{89,159,67}

\path[fill=fillColor] (252.32,336.38) rectangle (261.02,345.08);
\definecolor{fillColor}{RGB}{216,148,27}

\path[fill=fillColor] (252.32,353.77) rectangle (261.02,362.47);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (252.32,362.47) rectangle (261.02,371.17);
\definecolor{fillColor}{RGB}{241,143,9}

\path[fill=fillColor] (252.32,379.86) rectangle (261.02,388.56);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,371.17) rectangle (261.02,379.86);
\definecolor{fillColor}{RGB}{216,148,27}

\path[fill=fillColor] (252.32,388.56) rectangle (261.02,397.25);
\definecolor{fillColor}{RGB}{236,144,14}

\path[fill=fillColor] (252.32,397.25) rectangle (261.02,405.95);
\definecolor{fillColor}{RGB}{218,148,26}

\path[fill=fillColor] (252.32,414.64) rectangle (261.02,423.34);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,405.95) rectangle (261.02,414.64);
\definecolor{fillColor}{RGB}{234,144,16}

\path[fill=fillColor] (252.32,423.34) rectangle (261.02,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,432.04) rectangle (261.02,440.73);

\path[fill=fillColor] (252.32,440.73) rectangle (261.02,449.43);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (252.32,449.43) rectangle (261.02,458.12);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,458.12) rectangle (261.02,466.82);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (261.02,318.99) rectangle (269.71,327.69);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (261.02,327.69) rectangle (269.71,336.38);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (261.02,345.08) rectangle (269.71,353.77);

\path[fill=fillColor] (261.02,336.38) rectangle (269.71,345.08);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (261.02,353.77) rectangle (269.71,362.47);
\definecolor{fillColor}{RGB}{173,156,143}

\path[fill=fillColor] (261.02,362.47) rectangle (269.71,371.17);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (261.02,379.86) rectangle (269.71,388.56);
\definecolor{fillColor}{RGB}{204,151,107}

\path[fill=fillColor] (261.02,371.17) rectangle (269.71,379.86);
\definecolor{fillColor}{RGB}{165,157,152}

\path[fill=fillColor] (261.02,388.56) rectangle (269.71,397.25);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (261.02,397.25) rectangle (269.71,405.95);
\definecolor{fillColor}{RGB}{169,157,148}

\path[fill=fillColor] (261.02,414.64) rectangle (269.71,423.34);
\definecolor{fillColor}{RGB}{206,151,104}

\path[fill=fillColor] (261.02,405.95) rectangle (269.71,414.64);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (261.02,423.34) rectangle (269.71,432.04);
\definecolor{fillColor}{RGB}{222,148,80}

\path[fill=fillColor] (261.02,432.04) rectangle (269.71,440.73);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (261.02,440.73) rectangle (269.71,449.43);
\definecolor{fillColor}{RGB}{50,136,80}

\path[fill=fillColor] (261.02,449.43) rectangle (269.71,458.12);
\definecolor{fillColor}{RGB}{220,148,84}

\path[fill=fillColor] (261.02,458.12) rectangle (269.71,466.82);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (269.71,318.99) rectangle (278.41,327.69);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (269.71,327.69) rectangle (278.41,336.38);

\path[fill=fillColor] (269.71,345.08) rectangle (278.41,353.77);

\path[fill=fillColor] (269.71,336.38) rectangle (278.41,345.08);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (269.71,353.77) rectangle (278.41,362.47);
\definecolor{fillColor}{RGB}{165,157,152}

\path[fill=fillColor] (269.71,362.47) rectangle (278.41,371.17);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (269.71,379.86) rectangle (278.41,388.56);
\definecolor{fillColor}{RGB}{168,157,148}

\path[fill=fillColor] (269.71,371.17) rectangle (278.41,379.86);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (269.71,388.56) rectangle (278.41,397.25);
\definecolor{fillColor}{RGB}{201,152,111}

\path[fill=fillColor] (269.71,397.25) rectangle (278.41,405.95);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (269.71,414.64) rectangle (278.41,423.34);
\definecolor{fillColor}{RGB}{169,157,148}

\path[fill=fillColor] (269.71,405.95) rectangle (278.41,414.64);

\path[fill=fillColor] (269.71,423.34) rectangle (278.41,432.04);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (269.71,432.04) rectangle (278.41,440.73);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (269.71,440.73) rectangle (278.41,449.43);
\definecolor{fillColor}{RGB}{216,149,90}

\path[fill=fillColor] (269.71,449.43) rectangle (278.41,458.12);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (269.71,458.12) rectangle (278.41,466.82);
\definecolor{fillColor}{RGB}{236,144,53}

\path[fill=fillColor] (278.41,318.99) rectangle (287.10,327.69);
\definecolor{fillColor}{RGB}{219,148,26}

\path[fill=fillColor] (278.41,327.69) rectangle (287.10,336.38);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (278.41,345.08) rectangle (287.10,353.77);
\definecolor{fillColor}{RGB}{239,143,11}

\path[fill=fillColor] (278.41,336.38) rectangle (287.10,345.08);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (278.41,353.77) rectangle (287.10,362.47);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (278.41,362.47) rectangle (287.10,371.17);
\definecolor{fillColor}{RGB}{105,159,64}

\path[fill=fillColor] (278.41,379.86) rectangle (287.10,388.56);
\definecolor{fillColor}{RGB}{143,157,55}

\path[fill=fillColor] (278.41,371.17) rectangle (287.10,379.86);
\definecolor{fillColor}{RGB}{235,144,56}

\path[fill=fillColor] (278.41,388.56) rectangle (287.10,397.25);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (278.41,397.25) rectangle (287.10,405.95);
\definecolor{fillColor}{RGB}{206,150,32}

\path[fill=fillColor] (278.41,414.64) rectangle (287.10,423.34);
\definecolor{fillColor}{RGB}{143,157,55}

\path[fill=fillColor] (278.41,405.95) rectangle (287.10,414.64);
\definecolor{fillColor}{RGB}{247,141,3}

\path[fill=fillColor] (278.41,423.34) rectangle (287.10,432.04);
\definecolor{fillColor}{RGB}{132,158,57}

\path[fill=fillColor] (278.41,432.04) rectangle (287.10,440.73);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (278.41,440.73) rectangle (287.10,449.43);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (278.41,449.43) rectangle (287.10,458.12);
\definecolor{fillColor}{RGB}{233,145,61}

\path[fill=fillColor] (278.41,458.12) rectangle (287.10,466.82);
\definecolor{fillColor}{RGB}{191,154,124}

\path[fill=fillColor] (287.10,318.99) rectangle (295.80,327.69);
\definecolor{fillColor}{RGB}{198,152,116}

\path[fill=fillColor] (287.10,327.69) rectangle (295.80,336.38);
\definecolor{fillColor}{RGB}{186,154,130}

\path[fill=fillColor] (287.10,345.08) rectangle (295.80,353.77);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (287.10,336.38) rectangle (295.80,345.08);
\definecolor{fillColor}{RGB}{223,147,79}

\path[fill=fillColor] (287.10,353.77) rectangle (295.80,362.47);
\definecolor{fillColor}{RGB}{186,154,130}

\path[fill=fillColor] (287.10,362.47) rectangle (295.80,371.17);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (287.10,379.86) rectangle (295.80,388.56);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (287.10,371.17) rectangle (295.80,379.86);
\definecolor{fillColor}{RGB}{227,146,72}

\path[fill=fillColor] (287.10,388.56) rectangle (295.80,397.25);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (287.10,397.25) rectangle (295.80,405.95);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (287.10,414.64) rectangle (295.80,423.34);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (287.10,405.95) rectangle (295.80,414.64);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (287.10,423.34) rectangle (295.80,432.04);
\definecolor{fillColor}{RGB}{195,153,119}

\path[fill=fillColor] (287.10,432.04) rectangle (295.80,440.73);
\definecolor{fillColor}{RGB}{198,152,116}

\path[fill=fillColor] (287.10,440.73) rectangle (295.80,449.43);
\definecolor{fillColor}{RGB}{244,142,31}

\path[fill=fillColor] (287.10,449.43) rectangle (295.80,458.12);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (287.10,458.12) rectangle (295.80,466.82);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (295.80,318.99) rectangle (304.50,327.69);
\definecolor{fillColor}{RGB}{197,151,36}

\path[fill=fillColor] (295.80,327.69) rectangle (304.50,336.38);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (295.80,345.08) rectangle (304.50,353.77);
\definecolor{fillColor}{RGB}{218,149,86}

\path[fill=fillColor] (295.80,336.38) rectangle (304.50,345.08);
\definecolor{fillColor}{RGB}{191,154,124}

\path[fill=fillColor] (295.80,353.77) rectangle (304.50,362.47);
\definecolor{fillColor}{RGB}{213,150,95}

\path[fill=fillColor] (295.80,362.47) rectangle (304.50,371.17);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (295.80,379.86) rectangle (304.50,388.56);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (295.80,371.17) rectangle (304.50,379.86);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (295.80,388.56) rectangle (304.50,397.25);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (295.80,397.25) rectangle (304.50,405.95);
\definecolor{fillColor}{RGB}{198,152,115}

\path[fill=fillColor] (295.80,414.64) rectangle (304.50,423.34);
\definecolor{fillColor}{RGB}{175,156,141}

\path[fill=fillColor] (295.80,405.95) rectangle (304.50,414.64);
\definecolor{fillColor}{RGB}{230,145,19}

\path[fill=fillColor] (295.80,423.34) rectangle (304.50,432.04);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (295.80,432.04) rectangle (304.50,440.73);
\definecolor{fillColor}{RGB}{193,153,122}

\path[fill=fillColor] (295.80,440.73) rectangle (304.50,449.43);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (295.80,449.43) rectangle (304.50,458.12);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (295.80,458.12) rectangle (304.50,466.82);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (304.50,318.99) rectangle (313.19,327.69);
\definecolor{fillColor}{RGB}{185,155,131}

\path[fill=fillColor] (304.50,327.69) rectangle (313.19,336.38);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (304.50,345.08) rectangle (313.19,353.77);
\definecolor{fillColor}{RGB}{168,157,148}

\path[fill=fillColor] (304.50,336.38) rectangle (313.19,345.08);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (304.50,353.77) rectangle (313.19,362.47);
\definecolor{fillColor}{RGB}{175,156,142}

\path[fill=fillColor] (304.50,362.47) rectangle (313.19,371.17);
\definecolor{fillColor}{RGB}{247,141,19}

\path[fill=fillColor] (304.50,379.86) rectangle (313.19,388.56);
\definecolor{fillColor}{RGB}{195,153,119}

\path[fill=fillColor] (304.50,371.17) rectangle (313.19,379.86);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (304.50,388.56) rectangle (313.19,397.25);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (304.50,397.25) rectangle (313.19,405.95);
\definecolor{fillColor}{RGB}{227,147,72}

\path[fill=fillColor] (304.50,414.64) rectangle (313.19,423.34);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (304.50,405.95) rectangle (313.19,414.64);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (304.50,423.34) rectangle (313.19,432.04);
\definecolor{fillColor}{RGB}{147,157,53}

\path[fill=fillColor] (304.50,432.04) rectangle (313.19,440.73);
\definecolor{fillColor}{RGB}{240,143,44}

\path[fill=fillColor] (304.50,440.73) rectangle (313.19,449.43);
\definecolor{fillColor}{RGB}{136,157,56}

\path[fill=fillColor] (304.50,449.43) rectangle (313.19,458.12);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (304.50,458.12) rectangle (313.19,466.82);
\definecolor{fillColor}{RGB}{227,146,70}

\path[fill=fillColor] (313.19,318.99) rectangle (321.89,327.69);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (313.19,327.69) rectangle (321.89,336.38);
\definecolor{fillColor}{RGB}{219,148,86}

\path[fill=fillColor] (313.19,345.08) rectangle (321.89,353.77);

\path[fill=fillColor] (313.19,336.38) rectangle (321.89,345.08);
\definecolor{fillColor}{RGB}{207,151,104}

\path[fill=fillColor] (313.19,353.77) rectangle (321.89,362.47);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (313.19,362.47) rectangle (321.89,371.17);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (313.19,379.86) rectangle (321.89,388.56);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (313.19,371.17) rectangle (321.89,379.86);
\definecolor{fillColor}{RGB}{181,155,135}

\path[fill=fillColor] (313.19,388.56) rectangle (321.89,397.25);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (313.19,397.25) rectangle (321.89,405.95);
\definecolor{fillColor}{RGB}{230,146,65}

\path[fill=fillColor] (313.19,414.64) rectangle (321.89,423.34);
\definecolor{fillColor}{RGB}{218,149,87}

\path[fill=fillColor] (313.19,405.95) rectangle (321.89,414.64);
\definecolor{fillColor}{RGB}{167,157,150}

\path[fill=fillColor] (313.19,423.34) rectangle (321.89,432.04);
\definecolor{fillColor}{RGB}{155,156,51}

\path[fill=fillColor] (313.19,432.04) rectangle (321.89,440.73);
\definecolor{fillColor}{RGB}{48,135,81}

\path[fill=fillColor] (313.19,440.73) rectangle (321.89,449.43);
\definecolor{fillColor}{RGB}{196,153,117}

\path[fill=fillColor] (313.19,449.43) rectangle (321.89,458.12);
\definecolor{fillColor}{RGB}{237,144,51}

\path[fill=fillColor] (313.19,458.12) rectangle (321.89,466.82);
\definecolor{fillColor}{RGB}{199,152,114}

\path[fill=fillColor] (321.89,318.99) rectangle (330.58,327.69);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (321.89,327.69) rectangle (330.58,336.38);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (321.89,345.08) rectangle (330.58,353.77);

\path[fill=fillColor] (321.89,336.38) rectangle (330.58,345.08);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (321.89,353.77) rectangle (330.58,362.47);
\definecolor{fillColor}{RGB}{215,149,91}

\path[fill=fillColor] (321.89,362.47) rectangle (330.58,371.17);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (321.89,379.86) rectangle (330.58,388.56);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (321.89,371.17) rectangle (330.58,379.86);
\definecolor{fillColor}{RGB}{179,155,138}

\path[fill=fillColor] (321.89,388.56) rectangle (330.58,397.25);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (321.89,397.25) rectangle (330.58,405.95);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (321.89,414.64) rectangle (330.58,423.34);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (321.89,405.95) rectangle (330.58,414.64);
\definecolor{fillColor}{RGB}{236,144,14}

\path[fill=fillColor] (321.89,423.34) rectangle (330.58,432.04);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (321.89,432.04) rectangle (330.58,440.73);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (321.89,440.73) rectangle (330.58,449.43);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (321.89,449.43) rectangle (330.58,458.12);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (321.89,458.12) rectangle (330.58,466.82);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (330.58,318.99) rectangle (339.28,327.69);

\path[fill=fillColor] (330.58,327.69) rectangle (339.28,336.38);
\definecolor{fillColor}{RGB}{235,144,15}

\path[fill=fillColor] (330.58,345.08) rectangle (339.28,353.77);

\path[fill=fillColor] (330.58,336.38) rectangle (339.28,345.08);
\definecolor{fillColor}{RGB}{246,141,24}

\path[fill=fillColor] (330.58,353.77) rectangle (339.28,362.47);
\definecolor{fillColor}{RGB}{158,156,50}

\path[fill=fillColor] (330.58,362.47) rectangle (339.28,371.17);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (330.58,379.86) rectangle (339.28,388.56);
\definecolor{fillColor}{RGB}{246,141,5}

\path[fill=fillColor] (330.58,371.17) rectangle (339.28,379.86);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (330.58,388.56) rectangle (339.28,397.25);
\definecolor{fillColor}{RGB}{231,145,18}

\path[fill=fillColor] (330.58,397.25) rectangle (339.28,405.95);
\definecolor{fillColor}{RGB}{232,145,63}

\path[fill=fillColor] (330.58,414.64) rectangle (339.28,423.34);
\definecolor{fillColor}{RGB}{250,140,0}

\path[fill=fillColor] (330.58,405.95) rectangle (339.28,414.64);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (330.58,423.34) rectangle (339.28,432.04);
\definecolor{fillColor}{RGB}{50,137,80}

\path[fill=fillColor] (330.58,432.04) rectangle (339.28,440.73);
\definecolor{fillColor}{RGB}{139,157,56}

\path[fill=fillColor] (330.58,440.73) rectangle (339.28,449.43);
\definecolor{fillColor}{RGB}{67,159,70}

\path[fill=fillColor] (330.58,449.43) rectangle (339.28,458.12);
\definecolor{fillColor}{RGB}{235,144,15}

\path[fill=fillColor] (330.58,458.12) rectangle (339.28,466.82);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,434.96) -- (153.75,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,437.81) -- (153.75,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,443.65) -- (153.75,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,446.51) -- (153.75,443.65);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (161.01,334.25) --
	(162.94,330.92) --
	(159.09,330.92) --
	cycle;

\path[fill=fillColor] (161.01,351.64) --
	(162.94,348.32) --
	(159.09,348.32) --
	cycle;

\path[fill=fillColor] (161.01,342.95) --
	(162.94,339.62) --
	(159.09,339.62) --
	cycle;

\path[fill=fillColor] (161.01,366.82) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,382.78) -- (162.44,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,385.64) -- (162.44,382.78);

\path[fill=fillColor] (161.01,377.73) --
	(162.94,374.40) --
	(159.09,374.40) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,400.17) -- (162.44,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,403.03) -- (162.44,400.17);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,417.57) -- (162.44,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,420.42) -- (162.44,417.57);

\path[fill=fillColor] (161.01,412.52) --
	(162.94,409.19) --
	(159.09,409.19) --
	cycle;

\path[fill=fillColor] (161.01,429.91) --
	(162.94,426.58) --
	(159.09,426.58) --
	cycle;

\path[fill=fillColor] (161.01,436.38) circle (  1.43);

\path[fill=fillColor] (161.01,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,330.61) -- (171.14,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,333.46) -- (171.14,330.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,348.00) -- (171.14,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,350.85) -- (171.14,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,339.30) -- (171.14,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,342.16) -- (171.14,339.30);

\path[fill=fillColor] (169.71,360.34) --
	(171.63,357.01) --
	(167.79,357.01) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,365.39) -- (171.14,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,368.24) -- (171.14,365.39);

\path[fill=fillColor] (169.71,386.43) --
	(171.63,383.10) --
	(167.79,383.10) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,374.09) -- (171.14,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,376.94) -- (171.14,374.09);

\path[fill=fillColor] (169.71,395.12) --
	(171.63,391.80) --
	(167.79,391.80) --
	cycle;

\path[fill=fillColor] (169.71,403.82) --
	(171.63,400.49) --
	(167.79,400.49) --
	cycle;

\path[fill=fillColor] (169.71,421.21) --
	(171.63,417.88) --
	(167.79,417.88) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,408.87) -- (171.14,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (168.28,411.72) -- (171.14,408.87);

\path[fill=fillColor] (169.71,436.38) circle (  1.43);

\path[fill=fillColor] (169.71,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,434.96) -- (179.83,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,437.81) -- (179.83,434.96);

\path[fill=fillColor] (178.41,447.30) --
	(180.33,443.97) --
	(176.48,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,452.35) -- (179.83,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (176.98,455.20) -- (179.83,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,356.69) -- (188.53,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,359.55) -- (188.53,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,365.39) -- (188.53,368.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,368.24) -- (188.53,365.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,391.48) -- (188.53,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,394.33) -- (188.53,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,400.17) -- (188.53,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,403.03) -- (188.53,400.17);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,417.57) -- (188.53,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,420.42) -- (188.53,417.57);

\path[fill=fillColor] (187.10,438.60) --
	(189.02,435.27) --
	(185.18,435.27) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,374.09) -- (197.22,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,376.94) -- (197.22,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,408.87) -- (197.22,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,411.72) -- (197.22,408.87);

\path[fill=fillColor] (195.80,438.60) --
	(197.72,435.27) --
	(193.88,435.27) --
	cycle;

\path[fill=fillColor] (195.80,447.30) --
	(197.72,443.97) --
	(193.88,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,434.96) -- (232.01,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,437.81) -- (232.01,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,417.57) -- (240.70,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (237.85,420.42) -- (240.70,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,348.00) -- (249.40,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,350.85) -- (249.40,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,339.30) -- (249.40,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,342.16) -- (249.40,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,374.09) -- (249.40,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,376.94) -- (249.40,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,391.48) -- (249.40,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,394.33) -- (249.40,391.48);

\path[fill=fillColor] (247.97,412.52) --
	(249.89,409.19) --
	(246.05,409.19) --
	cycle;

\path[fill=fillColor] (247.97,436.38) circle (  1.43);

\path[fill=fillColor] (247.97,445.08) circle (  1.43);

\path[fill=fillColor] (256.67,325.56) --
	(258.59,322.23) --
	(254.75,322.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,339.30) -- (258.10,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,342.16) -- (258.10,339.30);

\path[fill=fillColor] (256.67,377.73) --
	(258.59,374.40) --
	(254.75,374.40) --
	cycle;

\path[fill=fillColor] (256.67,412.52) --
	(258.59,409.19) --
	(254.75,409.19) --
	cycle;

\path[fill=fillColor] (256.67,436.38) circle (  1.43);

\path[fill=fillColor] (256.67,447.30) --
	(258.59,443.97) --
	(254.75,443.97) --
	cycle;

\path[fill=fillColor] (256.67,464.69) --
	(258.59,461.36) --
	(254.75,461.36) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,452.35) -- (266.79,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,455.20) -- (266.79,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,382.78) -- (284.18,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,385.64) -- (284.18,382.78);

\path[fill=fillColor] (282.76,447.30) --
	(284.68,443.97) --
	(280.84,443.97) --
	cycle;

\path[fill=fillColor] (300.15,453.78) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (316.11,443.65) -- (318.97,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (316.11,446.51) -- (318.97,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,434.96) -- (336.36,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,437.81) -- (336.36,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,452.35) -- (336.36,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,455.20) -- (336.36,452.35);
\end{scope}
\begin{scope}
\path[clip] (129.71,163.05) rectangle (340.15,312.62);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,168.27) --
	(340.15,168.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,176.97) --
	(340.15,176.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,185.66) --
	(340.15,185.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,194.36) --
	(340.15,194.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,203.05) --
	(340.15,203.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,211.75) --
	(340.15,211.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,220.44) --
	(340.15,220.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,229.14) --
	(340.15,229.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,237.84) --
	(340.15,237.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,246.53) --
	(340.15,246.53);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,255.23) --
	(340.15,255.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,263.92) --
	(340.15,263.92);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,272.62) --
	(340.15,272.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,281.32) --
	(340.15,281.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,290.01) --
	(340.15,290.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,298.71) --
	(340.15,298.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (129.71,307.40) --
	(340.15,307.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (134.93,163.05) --
	(134.93,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (143.62,163.05) --
	(143.62,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.32,163.05) --
	(152.32,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (161.01,163.05) --
	(161.01,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (169.71,163.05) --
	(169.71,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (178.41,163.05) --
	(178.41,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (187.10,163.05) --
	(187.10,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (195.80,163.05) --
	(195.80,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (204.49,163.05) --
	(204.49,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (213.19,163.05) --
	(213.19,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (221.89,163.05) --
	(221.89,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (230.58,163.05) --
	(230.58,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (239.28,163.05) --
	(239.28,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (247.97,163.05) --
	(247.97,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (256.67,163.05) --
	(256.67,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.36,163.05) --
	(265.36,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (274.06,163.05) --
	(274.06,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (282.76,163.05) --
	(282.76,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (291.45,163.05) --
	(291.45,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (300.15,163.05) --
	(300.15,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (308.84,163.05) --
	(308.84,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (317.54,163.05) --
	(317.54,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (326.24,163.05) --
	(326.24,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (334.93,163.05) --
	(334.93,312.62);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (130.58,163.92) rectangle (139.27,172.62);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (130.58,172.62) rectangle (139.27,181.31);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (130.58,190.01) rectangle (139.27,198.70);

\path[fill=fillColor] (130.58,181.31) rectangle (139.27,190.01);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (130.58,198.70) rectangle (139.27,207.40);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (130.58,207.40) rectangle (139.27,216.10);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (130.58,224.79) rectangle (139.27,233.49);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (130.58,216.10) rectangle (139.27,224.79);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (130.58,233.49) rectangle (139.27,242.18);
\definecolor{fillColor}{RGB}{213,150,95}

\path[fill=fillColor] (130.58,242.18) rectangle (139.27,250.88);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (130.58,259.58) rectangle (139.27,268.27);
\definecolor{fillColor}{RGB}{202,151,34}

\path[fill=fillColor] (130.58,250.88) rectangle (139.27,259.58);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (130.58,268.27) rectangle (139.27,276.97);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (130.58,276.97) rectangle (139.27,285.66);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (130.58,285.66) rectangle (139.27,294.36);
\definecolor{fillColor}{RGB}{190,152,39}

\path[fill=fillColor] (130.58,294.36) rectangle (139.27,303.06);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (130.58,303.06) rectangle (139.27,311.75);
\definecolor{fillColor}{RGB}{57,145,77}

\path[fill=fillColor] (139.27,163.92) rectangle (147.97,172.62);
\definecolor{fillColor}{RGB}{98,159,65}

\path[fill=fillColor] (139.27,172.62) rectangle (147.97,181.31);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (139.27,190.01) rectangle (147.97,198.70);
\definecolor{fillColor}{RGB}{130,158,58}

\path[fill=fillColor] (139.27,181.31) rectangle (147.97,190.01);
\definecolor{fillColor}{RGB}{62,152,73}

\path[fill=fillColor] (139.27,198.70) rectangle (147.97,207.40);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (139.27,207.40) rectangle (147.97,216.10);
\definecolor{fillColor}{RGB}{29,117,87}

\path[fill=fillColor] (139.27,224.79) rectangle (147.97,233.49);
\definecolor{fillColor}{RGB}{79,159,68}

\path[fill=fillColor] (139.27,216.10) rectangle (147.97,224.79);
\definecolor{fillColor}{RGB}{98,159,65}

\path[fill=fillColor] (139.27,233.49) rectangle (147.97,242.18);
\definecolor{fillColor}{RGB}{45,131,82}

\path[fill=fillColor] (139.27,242.18) rectangle (147.97,250.88);
\definecolor{fillColor}{RGB}{62,152,73}

\path[fill=fillColor] (139.27,259.58) rectangle (147.97,268.27);
\definecolor{fillColor}{RGB}{57,145,77}

\path[fill=fillColor] (139.27,250.88) rectangle (147.97,259.58);
\definecolor{fillColor}{RGB}{130,158,58}

\path[fill=fillColor] (139.27,268.27) rectangle (147.97,276.97);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (139.27,276.97) rectangle (147.97,285.66);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (139.27,285.66) rectangle (147.97,294.36);
\definecolor{fillColor}{RGB}{216,149,90}

\path[fill=fillColor] (139.27,294.36) rectangle (147.97,303.06);
\definecolor{fillColor}{RGB}{57,145,77}

\path[fill=fillColor] (139.27,303.06) rectangle (147.97,311.75);
\definecolor{fillColor}{RGB}{218,148,26}

\path[fill=fillColor] (147.97,163.92) rectangle (156.67,172.62);
\definecolor{fillColor}{RGB}{126,158,59}

\path[fill=fillColor] (147.97,172.62) rectangle (156.67,181.31);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (147.97,190.01) rectangle (156.67,198.70);

\path[fill=fillColor] (147.97,181.31) rectangle (156.67,190.01);
\definecolor{fillColor}{RGB}{126,158,59}

\path[fill=fillColor] (147.97,198.70) rectangle (156.67,207.40);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (147.97,207.40) rectangle (156.67,216.10);
\definecolor{fillColor}{RGB}{240,143,43}

\path[fill=fillColor] (147.97,224.79) rectangle (156.67,233.49);

\path[fill=fillColor] (147.97,216.10) rectangle (156.67,224.79);
\definecolor{fillColor}{RGB}{126,158,59}

\path[fill=fillColor] (147.97,233.49) rectangle (156.67,242.18);
\definecolor{fillColor}{RGB}{202,152,111}

\path[fill=fillColor] (147.97,242.18) rectangle (156.67,250.88);
\definecolor{fillColor}{RGB}{235,144,15}

\path[fill=fillColor] (147.97,259.58) rectangle (156.67,268.27);
\definecolor{fillColor}{RGB}{231,145,64}

\path[fill=fillColor] (147.97,250.88) rectangle (156.67,259.58);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (147.97,268.27) rectangle (156.67,276.97);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (147.97,276.97) rectangle (156.67,285.66);
\definecolor{fillColor}{RGB}{198,151,36}

\path[fill=fillColor] (147.97,285.66) rectangle (156.67,294.36);
\definecolor{fillColor}{RGB}{236,144,54}

\path[fill=fillColor] (147.97,294.36) rectangle (156.67,303.06);
\definecolor{fillColor}{RGB}{218,148,26}

\path[fill=fillColor] (147.97,303.06) rectangle (156.67,311.75);
\definecolor{fillColor}{RGB}{153,156,52}

\path[fill=fillColor] (156.67,163.92) rectangle (165.36,172.62);
\definecolor{fillColor}{RGB}{62,152,73}

\path[fill=fillColor] (156.67,172.62) rectangle (165.36,181.31);
\definecolor{fillColor}{RGB}{49,135,81}

\path[fill=fillColor] (156.67,190.01) rectangle (165.36,198.70);

\path[fill=fillColor] (156.67,181.31) rectangle (165.36,190.01);
\definecolor{fillColor}{RGB}{62,151,74}

\path[fill=fillColor] (156.67,198.70) rectangle (165.36,207.40);
\definecolor{fillColor}{RGB}{230,145,19}

\path[fill=fillColor] (156.67,207.40) rectangle (165.36,216.10);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,224.79) rectangle (165.36,233.49);
\definecolor{fillColor}{RGB}{62,152,73}

\path[fill=fillColor] (156.67,216.10) rectangle (165.36,224.79);
\definecolor{fillColor}{RGB}{62,151,74}

\path[fill=fillColor] (156.67,233.49) rectangle (165.36,242.18);
\definecolor{fillColor}{RGB}{182,155,134}

\path[fill=fillColor] (156.67,242.18) rectangle (165.36,250.88);
\definecolor{fillColor}{RGB}{197,151,36}

\path[fill=fillColor] (156.67,259.58) rectangle (165.36,268.27);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (156.67,250.88) rectangle (165.36,259.58);
\definecolor{fillColor}{RGB}{26,115,88}

\path[fill=fillColor] (156.67,268.27) rectangle (165.36,276.97);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (156.67,276.97) rectangle (165.36,285.66);
\definecolor{fillColor}{RGB}{29,117,87}

\path[fill=fillColor] (156.67,285.66) rectangle (165.36,294.36);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (156.67,294.36) rectangle (165.36,303.06);
\definecolor{fillColor}{RGB}{153,156,52}

\path[fill=fillColor] (156.67,303.06) rectangle (165.36,311.75);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (165.36,163.92) rectangle (174.06,172.62);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (165.36,172.62) rectangle (174.06,181.31);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (165.36,190.01) rectangle (174.06,198.70);

\path[fill=fillColor] (165.36,181.31) rectangle (174.06,190.01);
\definecolor{fillColor}{RGB}{239,143,46}

\path[fill=fillColor] (165.36,198.70) rectangle (174.06,207.40);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (165.36,207.40) rectangle (174.06,216.10);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (165.36,224.79) rectangle (174.06,233.49);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (165.36,216.10) rectangle (174.06,224.79);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (165.36,233.49) rectangle (174.06,242.18);
\definecolor{fillColor}{RGB}{218,148,86}

\path[fill=fillColor] (165.36,242.18) rectangle (174.06,250.88);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (165.36,259.58) rectangle (174.06,268.27);
\definecolor{fillColor}{RGB}{239,143,46}

\path[fill=fillColor] (165.36,250.88) rectangle (174.06,259.58);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (165.36,268.27) rectangle (174.06,276.97);
\definecolor{fillColor}{RGB}{193,152,38}

\path[fill=fillColor] (165.36,276.97) rectangle (174.06,285.66);
\definecolor{fillColor}{RGB}{230,145,19}

\path[fill=fillColor] (165.36,285.66) rectangle (174.06,294.36);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (165.36,294.36) rectangle (174.06,303.06);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (165.36,303.06) rectangle (174.06,311.75);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (174.06,163.92) rectangle (182.75,172.62);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (174.06,172.62) rectangle (182.75,181.31);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (174.06,190.01) rectangle (182.75,198.70);

\path[fill=fillColor] (174.06,181.31) rectangle (182.75,190.01);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (174.06,198.70) rectangle (182.75,207.40);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (174.06,207.40) rectangle (182.75,216.10);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (174.06,224.79) rectangle (182.75,233.49);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (174.06,216.10) rectangle (182.75,224.79);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (174.06,233.49) rectangle (182.75,242.18);
\definecolor{fillColor}{RGB}{239,143,46}

\path[fill=fillColor] (174.06,242.18) rectangle (182.75,250.88);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (174.06,259.58) rectangle (182.75,268.27);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (174.06,250.88) rectangle (182.75,259.58);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (174.06,268.27) rectangle (182.75,276.97);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (174.06,276.97) rectangle (182.75,285.66);
\definecolor{fillColor}{RGB}{212,149,29}

\path[fill=fillColor] (174.06,285.66) rectangle (182.75,294.36);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (174.06,294.36) rectangle (182.75,303.06);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (174.06,303.06) rectangle (182.75,311.75);
\definecolor{fillColor}{RGB}{1,104,91}

\path[fill=fillColor] (182.75,163.92) rectangle (191.45,172.62);
\definecolor{fillColor}{RGB}{26,115,88}

\path[fill=fillColor] (182.75,172.62) rectangle (191.45,181.31);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (182.75,190.01) rectangle (191.45,198.70);

\path[fill=fillColor] (182.75,181.31) rectangle (191.45,190.01);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,198.70) rectangle (191.45,207.40);

\path[fill=fillColor] (182.75,207.40) rectangle (191.45,216.10);

\path[fill=fillColor] (182.75,224.79) rectangle (191.45,233.49);
\definecolor{fillColor}{RGB}{16,110,89}

\path[fill=fillColor] (182.75,216.10) rectangle (191.45,224.79);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,233.49) rectangle (191.45,242.18);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (182.75,242.18) rectangle (191.45,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (182.75,259.58) rectangle (191.45,268.27);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (182.75,250.88) rectangle (191.45,259.58);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (182.75,268.27) rectangle (191.45,276.97);
\definecolor{fillColor}{RGB}{11,108,90}

\path[fill=fillColor] (182.75,276.97) rectangle (191.45,285.66);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (182.75,285.66) rectangle (191.45,294.36);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (182.75,294.36) rectangle (191.45,303.06);
\definecolor{fillColor}{RGB}{1,104,91}

\path[fill=fillColor] (182.75,303.06) rectangle (191.45,311.75);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (191.45,163.92) rectangle (200.15,172.62);
\definecolor{fillColor}{RGB}{190,152,39}

\path[fill=fillColor] (191.45,172.62) rectangle (200.15,181.31);
\definecolor{fillColor}{RGB}{226,147,73}

\path[fill=fillColor] (191.45,190.01) rectangle (200.15,198.70);

\path[fill=fillColor] (191.45,181.31) rectangle (200.15,190.01);
\definecolor{fillColor}{RGB}{190,154,126}

\path[fill=fillColor] (191.45,198.70) rectangle (200.15,207.40);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (191.45,207.40) rectangle (200.15,216.10);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (191.45,224.79) rectangle (200.15,233.49);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (191.45,216.10) rectangle (200.15,224.79);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (191.45,233.49) rectangle (200.15,242.18);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (191.45,242.18) rectangle (200.15,250.88);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (191.45,259.58) rectangle (200.15,268.27);
\definecolor{fillColor}{RGB}{210,150,99}

\path[fill=fillColor] (191.45,250.88) rectangle (200.15,259.58);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (191.45,268.27) rectangle (200.15,276.97);
\definecolor{fillColor}{RGB}{205,151,105}

\path[fill=fillColor] (191.45,276.97) rectangle (200.15,285.66);
\definecolor{fillColor}{RGB}{190,154,126}

\path[fill=fillColor] (191.45,285.66) rectangle (200.15,294.36);
\definecolor{fillColor}{RGB}{62,151,74}

\path[fill=fillColor] (191.45,294.36) rectangle (200.15,303.06);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (191.45,303.06) rectangle (200.15,311.75);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (200.15,163.92) rectangle (208.84,172.62);
\definecolor{fillColor}{RGB}{244,142,31}

\path[fill=fillColor] (200.15,172.62) rectangle (208.84,181.31);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (200.15,190.01) rectangle (208.84,198.70);

\path[fill=fillColor] (200.15,181.31) rectangle (208.84,190.01);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (200.15,198.70) rectangle (208.84,207.40);
\definecolor{fillColor}{RGB}{216,149,90}

\path[fill=fillColor] (200.15,207.40) rectangle (208.84,216.10);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (200.15,224.79) rectangle (208.84,233.49);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (200.15,216.10) rectangle (208.84,224.79);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (200.15,233.49) rectangle (208.84,242.18);
\definecolor{fillColor}{RGB}{206,151,105}

\path[fill=fillColor] (200.15,242.18) rectangle (208.84,250.88);
\definecolor{fillColor}{RGB}{194,153,121}

\path[fill=fillColor] (200.15,259.58) rectangle (208.84,268.27);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (200.15,250.88) rectangle (208.84,259.58);
\definecolor{fillColor}{RGB}{218,149,87}

\path[fill=fillColor] (200.15,268.27) rectangle (208.84,276.97);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (200.15,276.97) rectangle (208.84,285.66);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (200.15,285.66) rectangle (208.84,294.36);
\definecolor{fillColor}{RGB}{133,158,57}

\path[fill=fillColor] (200.15,294.36) rectangle (208.84,303.06);
\definecolor{fillColor}{RGB}{196,153,118}

\path[fill=fillColor] (200.15,303.06) rectangle (208.84,311.75);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (208.84,163.92) rectangle (217.54,172.62);
\definecolor{fillColor}{RGB}{139,157,56}

\path[fill=fillColor] (208.84,172.62) rectangle (217.54,181.31);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (208.84,190.01) rectangle (217.54,198.70);

\path[fill=fillColor] (208.84,181.31) rectangle (217.54,190.01);
\definecolor{fillColor}{RGB}{232,145,62}

\path[fill=fillColor] (208.84,198.70) rectangle (217.54,207.40);
\definecolor{fillColor}{RGB}{247,141,3}

\path[fill=fillColor] (208.84,207.40) rectangle (217.54,216.10);
\definecolor{fillColor}{RGB}{235,144,55}

\path[fill=fillColor] (208.84,224.79) rectangle (217.54,233.49);

\path[fill=fillColor] (208.84,216.10) rectangle (217.54,224.79);
\definecolor{fillColor}{RGB}{232,145,62}

\path[fill=fillColor] (208.84,233.49) rectangle (217.54,242.18);
\definecolor{fillColor}{RGB}{156,156,51}

\path[fill=fillColor] (208.84,242.18) rectangle (217.54,250.88);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (208.84,259.58) rectangle (217.54,268.27);
\definecolor{fillColor}{RGB}{235,144,55}

\path[fill=fillColor] (208.84,250.88) rectangle (217.54,259.58);
\definecolor{fillColor}{RGB}{212,150,96}

\path[fill=fillColor] (208.84,268.27) rectangle (217.54,276.97);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (208.84,276.97) rectangle (217.54,285.66);
\definecolor{fillColor}{RGB}{230,146,66}

\path[fill=fillColor] (208.84,285.66) rectangle (217.54,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (208.84,294.36) rectangle (217.54,303.06);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (208.84,303.06) rectangle (217.54,311.75);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (217.54,163.92) rectangle (226.23,172.62);

\path[fill=fillColor] (217.54,172.62) rectangle (226.23,181.31);

\path[fill=fillColor] (217.54,190.01) rectangle (226.23,198.70);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (217.54,181.31) rectangle (226.23,190.01);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (217.54,198.70) rectangle (226.23,207.40);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (217.54,207.40) rectangle (226.23,216.10);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (217.54,224.79) rectangle (226.23,233.49);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (217.54,216.10) rectangle (226.23,224.79);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (217.54,233.49) rectangle (226.23,242.18);
\definecolor{fillColor}{RGB}{175,156,142}

\path[fill=fillColor] (217.54,242.18) rectangle (226.23,250.88);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (217.54,259.58) rectangle (226.23,268.27);
\definecolor{fillColor}{RGB}{187,154,129}

\path[fill=fillColor] (217.54,250.88) rectangle (226.23,259.58);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (217.54,268.27) rectangle (226.23,276.97);
\definecolor{fillColor}{RGB}{192,153,123}

\path[fill=fillColor] (217.54,276.97) rectangle (226.23,285.66);
\definecolor{fillColor}{RGB}{190,154,126}

\path[fill=fillColor] (217.54,285.66) rectangle (226.23,294.36);
\definecolor{fillColor}{RGB}{241,142,9}

\path[fill=fillColor] (217.54,294.36) rectangle (226.23,303.06);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (217.54,303.06) rectangle (226.23,311.75);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (226.23,163.92) rectangle (234.93,172.62);
\definecolor{fillColor}{RGB}{237,143,13}

\path[fill=fillColor] (226.23,172.62) rectangle (234.93,181.31);
\definecolor{fillColor}{RGB}{242,142,8}

\path[fill=fillColor] (226.23,190.01) rectangle (234.93,198.70);

\path[fill=fillColor] (226.23,181.31) rectangle (234.93,190.01);
\definecolor{fillColor}{RGB}{231,145,64}

\path[fill=fillColor] (226.23,198.70) rectangle (234.93,207.40);
\definecolor{fillColor}{RGB}{243,142,7}

\path[fill=fillColor] (226.23,207.40) rectangle (234.93,216.10);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (226.23,224.79) rectangle (234.93,233.49);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (226.23,216.10) rectangle (234.93,224.79);
\definecolor{fillColor}{RGB}{246,141,22}

\path[fill=fillColor] (226.23,233.49) rectangle (234.93,242.18);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (226.23,242.18) rectangle (234.93,250.88);
\definecolor{fillColor}{RGB}{230,145,18}

\path[fill=fillColor] (226.23,259.58) rectangle (234.93,268.27);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (226.23,250.88) rectangle (234.93,259.58);
\definecolor{fillColor}{RGB}{202,152,110}

\path[fill=fillColor] (226.23,268.27) rectangle (234.93,276.97);
\definecolor{fillColor}{RGB}{218,148,86}

\path[fill=fillColor] (226.23,276.97) rectangle (234.93,285.66);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (226.23,285.66) rectangle (234.93,294.36);
\definecolor{fillColor}{RGB}{86,159,67}

\path[fill=fillColor] (226.23,294.36) rectangle (234.93,303.06);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (226.23,303.06) rectangle (234.93,311.75);
\definecolor{fillColor}{RGB}{236,144,54}

\path[fill=fillColor] (234.93,163.92) rectangle (243.63,172.62);
\definecolor{fillColor}{RGB}{246,141,4}

\path[fill=fillColor] (234.93,172.62) rectangle (243.63,181.31);
\definecolor{fillColor}{RGB}{218,148,26}

\path[fill=fillColor] (234.93,190.01) rectangle (243.63,198.70);

\path[fill=fillColor] (234.93,181.31) rectangle (243.63,190.01);
\definecolor{fillColor}{RGB}{246,141,22}

\path[fill=fillColor] (234.93,198.70) rectangle (243.63,207.40);
\definecolor{fillColor}{RGB}{237,143,13}

\path[fill=fillColor] (234.93,207.40) rectangle (243.63,216.10);
\definecolor{fillColor}{RGB}{218,148,26}

\path[fill=fillColor] (234.93,224.79) rectangle (243.63,233.49);
\definecolor{fillColor}{RGB}{155,156,51}

\path[fill=fillColor] (234.93,216.10) rectangle (243.63,224.79);
\definecolor{fillColor}{RGB}{218,148,26}

\path[fill=fillColor] (234.93,233.49) rectangle (243.63,242.18);
\definecolor{fillColor}{RGB}{190,154,125}

\path[fill=fillColor] (234.93,242.18) rectangle (243.63,250.88);
\definecolor{fillColor}{RGB}{204,150,33}

\path[fill=fillColor] (234.93,259.58) rectangle (243.63,268.27);
\definecolor{fillColor}{RGB}{155,156,51}

\path[fill=fillColor] (234.93,250.88) rectangle (243.63,259.58);
\definecolor{fillColor}{RGB}{218,149,87}

\path[fill=fillColor] (234.93,268.27) rectangle (243.63,276.97);
\definecolor{fillColor}{RGB}{169,155,47}

\path[fill=fillColor] (234.93,276.97) rectangle (243.63,285.66);
\definecolor{fillColor}{RGB}{155,156,51}

\path[fill=fillColor] (234.93,285.66) rectangle (243.63,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (234.93,294.36) rectangle (243.63,303.06);
\definecolor{fillColor}{RGB}{229,145,19}

\path[fill=fillColor] (234.93,303.06) rectangle (243.63,311.75);
\definecolor{fillColor}{RGB}{78,159,69}

\path[fill=fillColor] (243.63,163.92) rectangle (252.32,172.62);
\definecolor{fillColor}{RGB}{155,156,51}

\path[fill=fillColor] (243.63,172.62) rectangle (252.32,181.31);
\definecolor{fillColor}{RGB}{136,157,56}

\path[fill=fillColor] (243.63,190.01) rectangle (252.32,198.70);

\path[fill=fillColor] (243.63,181.31) rectangle (252.32,190.01);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (243.63,198.70) rectangle (252.32,207.40);
\definecolor{fillColor}{RGB}{138,157,56}

\path[fill=fillColor] (243.63,207.40) rectangle (252.32,216.10);
\definecolor{fillColor}{RGB}{39,125,84}

\path[fill=fillColor] (243.63,224.79) rectangle (252.32,233.49);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (243.63,216.10) rectangle (252.32,224.79);

\path[fill=fillColor] (243.63,233.49) rectangle (252.32,242.18);
\definecolor{fillColor}{RGB}{221,148,82}

\path[fill=fillColor] (243.63,242.18) rectangle (252.32,250.88);
\definecolor{fillColor}{RGB}{58,147,76}

\path[fill=fillColor] (243.63,259.58) rectangle (252.32,268.27);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (243.63,250.88) rectangle (252.32,259.58);
\definecolor{fillColor}{RGB}{44,130,83}

\path[fill=fillColor] (243.63,268.27) rectangle (252.32,276.97);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (243.63,276.97) rectangle (252.32,285.66);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (243.63,285.66) rectangle (252.32,294.36);
\definecolor{fillColor}{RGB}{53,140,78}

\path[fill=fillColor] (243.63,294.36) rectangle (252.32,303.06);
\definecolor{fillColor}{RGB}{78,159,69}

\path[fill=fillColor] (243.63,303.06) rectangle (252.32,311.75);
\definecolor{fillColor}{RGB}{208,150,31}

\path[fill=fillColor] (252.32,163.92) rectangle (261.02,172.62);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (252.32,172.62) rectangle (261.02,181.31);
\definecolor{fillColor}{RGB}{122,158,60}

\path[fill=fillColor] (252.32,190.01) rectangle (261.02,198.70);

\path[fill=fillColor] (252.32,181.31) rectangle (261.02,190.01);
\definecolor{fillColor}{RGB}{51,138,79}

\path[fill=fillColor] (252.32,198.70) rectangle (261.02,207.40);
\definecolor{fillColor}{RGB}{244,142,31}

\path[fill=fillColor] (252.32,207.40) rectangle (261.02,216.10);
\definecolor{fillColor}{RGB}{157,156,50}

\path[fill=fillColor] (252.32,224.79) rectangle (261.02,233.49);
\definecolor{fillColor}{RGB}{208,150,31}

\path[fill=fillColor] (252.32,216.10) rectangle (261.02,224.79);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (252.32,233.49) rectangle (261.02,242.18);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (252.32,242.18) rectangle (261.02,250.88);
\definecolor{fillColor}{RGB}{142,157,55}

\path[fill=fillColor] (252.32,259.58) rectangle (261.02,268.27);
\definecolor{fillColor}{RGB}{193,152,38}

\path[fill=fillColor] (252.32,250.88) rectangle (261.02,259.58);
\definecolor{fillColor}{RGB}{151,156,52}

\path[fill=fillColor] (252.32,268.27) rectangle (261.02,276.97);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (252.32,276.97) rectangle (261.02,285.66);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (252.32,285.66) rectangle (261.02,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (252.32,294.36) rectangle (261.02,303.06);
\definecolor{fillColor}{RGB}{208,150,31}

\path[fill=fillColor] (252.32,303.06) rectangle (261.02,311.75);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (261.02,163.92) rectangle (269.71,172.62);
\definecolor{fillColor}{RGB}{168,155,47}

\path[fill=fillColor] (261.02,172.62) rectangle (269.71,181.31);
\definecolor{fillColor}{RGB}{151,156,52}

\path[fill=fillColor] (261.02,190.01) rectangle (269.71,198.70);

\path[fill=fillColor] (261.02,181.31) rectangle (269.71,190.01);
\definecolor{fillColor}{RGB}{65,156,72}

\path[fill=fillColor] (261.02,198.70) rectangle (269.71,207.40);
\definecolor{fillColor}{RGB}{233,144,16}

\path[fill=fillColor] (261.02,207.40) rectangle (269.71,216.10);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (261.02,224.79) rectangle (269.71,233.49);
\definecolor{fillColor}{RGB}{122,158,60}

\path[fill=fillColor] (261.02,216.10) rectangle (269.71,224.79);
\definecolor{fillColor}{RGB}{93,159,66}

\path[fill=fillColor] (261.02,233.49) rectangle (269.71,242.18);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (261.02,242.18) rectangle (269.71,250.88);
\definecolor{fillColor}{RGB}{151,156,52}

\path[fill=fillColor] (261.02,259.58) rectangle (269.71,268.27);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (261.02,250.88) rectangle (269.71,259.58);
\definecolor{fillColor}{RGB}{151,156,52}

\path[fill=fillColor] (261.02,268.27) rectangle (269.71,276.97);
\definecolor{fillColor}{RGB}{61,150,74}

\path[fill=fillColor] (261.02,276.97) rectangle (269.71,285.66);
\definecolor{fillColor}{RGB}{51,138,79}

\path[fill=fillColor] (261.02,285.66) rectangle (269.71,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (261.02,294.36) rectangle (269.71,303.06);
\definecolor{fillColor}{RGB}{175,154,45}

\path[fill=fillColor] (261.02,303.06) rectangle (269.71,311.75);
\definecolor{fillColor}{RGB}{45,131,82}

\path[fill=fillColor] (269.71,163.92) rectangle (278.41,172.62);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (269.71,172.62) rectangle (278.41,181.31);

\path[fill=fillColor] (269.71,190.01) rectangle (278.41,198.70);

\path[fill=fillColor] (269.71,181.31) rectangle (278.41,190.01);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (269.71,198.70) rectangle (278.41,207.40);
\definecolor{fillColor}{RGB}{49,136,80}

\path[fill=fillColor] (269.71,207.40) rectangle (278.41,216.10);
\definecolor{fillColor}{RGB}{57,146,76}

\path[fill=fillColor] (269.71,224.79) rectangle (278.41,233.49);
\definecolor{fillColor}{RGB}{51,138,79}

\path[fill=fillColor] (269.71,216.10) rectangle (278.41,224.79);
\definecolor{fillColor}{RGB}{62,152,73}

\path[fill=fillColor] (269.71,233.49) rectangle (278.41,242.18);
\definecolor{fillColor}{RGB}{106,159,63}

\path[fill=fillColor] (269.71,242.18) rectangle (278.41,250.88);
\definecolor{fillColor}{RGB}{57,146,76}

\path[fill=fillColor] (269.71,259.58) rectangle (278.41,268.27);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (269.71,250.88) rectangle (278.41,259.58);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (269.71,268.27) rectangle (278.41,276.97);
\definecolor{fillColor}{RGB}{220,147,25}

\path[fill=fillColor] (269.71,276.97) rectangle (278.41,285.66);
\definecolor{fillColor}{RGB}{168,155,47}

\path[fill=fillColor] (269.71,285.66) rectangle (278.41,294.36);
\definecolor{fillColor}{RGB}{149,157,53}

\path[fill=fillColor] (269.71,294.36) rectangle (278.41,303.06);
\definecolor{fillColor}{RGB}{45,131,82}

\path[fill=fillColor] (269.71,303.06) rectangle (278.41,311.75);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (278.41,163.92) rectangle (287.10,172.62);
\definecolor{fillColor}{RGB}{242,142,8}

\path[fill=fillColor] (278.41,172.62) rectangle (287.10,181.31);

\path[fill=fillColor] (278.41,190.01) rectangle (287.10,198.70);
\definecolor{fillColor}{RGB}{246,141,22}

\path[fill=fillColor] (278.41,181.31) rectangle (287.10,190.01);
\definecolor{fillColor}{RGB}{102,159,64}

\path[fill=fillColor] (278.41,198.70) rectangle (287.10,207.40);
\definecolor{fillColor}{RGB}{224,147,23}

\path[fill=fillColor] (278.41,207.40) rectangle (287.10,216.10);
\definecolor{fillColor}{RGB}{165,155,48}

\path[fill=fillColor] (278.41,224.79) rectangle (287.10,233.49);
\definecolor{fillColor}{RGB}{202,151,34}

\path[fill=fillColor] (278.41,216.10) rectangle (287.10,224.79);
\definecolor{fillColor}{RGB}{138,157,56}

\path[fill=fillColor] (278.41,233.49) rectangle (287.10,242.18);
\definecolor{fillColor}{RGB}{246,141,22}

\path[fill=fillColor] (278.41,242.18) rectangle (287.10,250.88);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (278.41,259.58) rectangle (287.10,268.27);
\definecolor{fillColor}{RGB}{202,151,34}

\path[fill=fillColor] (278.41,250.88) rectangle (287.10,259.58);
\definecolor{fillColor}{RGB}{242,142,8}

\path[fill=fillColor] (278.41,268.27) rectangle (287.10,276.97);
\definecolor{fillColor}{RGB}{249,140,10}

\path[fill=fillColor] (278.41,276.97) rectangle (287.10,285.66);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (278.41,285.66) rectangle (287.10,294.36);
\definecolor{fillColor}{RGB}{40,126,84}

\path[fill=fillColor] (278.41,294.36) rectangle (287.10,303.06);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (278.41,303.06) rectangle (287.10,311.75);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,163.92) rectangle (295.80,172.62);
\definecolor{fillColor}{RGB}{162,158,154}

\path[fill=fillColor] (287.10,172.62) rectangle (295.80,181.31);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,190.01) rectangle (295.80,198.70);

\path[fill=fillColor] (287.10,181.31) rectangle (295.80,190.01);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (287.10,198.70) rectangle (295.80,207.40);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (287.10,207.40) rectangle (295.80,216.10);
\definecolor{fillColor}{RGB}{190,154,126}

\path[fill=fillColor] (287.10,224.79) rectangle (295.80,233.49);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (287.10,216.10) rectangle (295.80,224.79);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (287.10,233.49) rectangle (295.80,242.18);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,242.18) rectangle (295.80,250.88);

\path[fill=fillColor] (287.10,259.58) rectangle (295.80,268.27);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (287.10,250.88) rectangle (295.80,259.58);
\definecolor{fillColor}{RGB}{202,152,111}

\path[fill=fillColor] (287.10,268.27) rectangle (295.80,276.97);
\definecolor{fillColor}{RGB}{215,149,91}

\path[fill=fillColor] (287.10,276.97) rectangle (295.80,285.66);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (287.10,285.66) rectangle (295.80,294.36);
\definecolor{fillColor}{RGB}{50,136,80}

\path[fill=fillColor] (287.10,294.36) rectangle (295.80,303.06);
\definecolor{fillColor}{RGB}{178,156,139}

\path[fill=fillColor] (287.10,303.06) rectangle (295.80,311.75);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (295.80,163.92) rectangle (304.50,172.62);
\definecolor{fillColor}{RGB}{191,152,39}

\path[fill=fillColor] (295.80,172.62) rectangle (304.50,181.31);
\definecolor{fillColor}{RGB}{230,145,19}

\path[fill=fillColor] (295.80,190.01) rectangle (304.50,198.70);

\path[fill=fillColor] (295.80,181.31) rectangle (304.50,190.01);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (295.80,198.70) rectangle (304.50,207.40);
\definecolor{fillColor}{RGB}{245,142,29}

\path[fill=fillColor] (295.80,207.40) rectangle (304.50,216.10);
\definecolor{fillColor}{RGB}{229,146,67}

\path[fill=fillColor] (295.80,224.79) rectangle (304.50,233.49);
\definecolor{fillColor}{RGB}{230,146,66}

\path[fill=fillColor] (295.80,216.10) rectangle (304.50,224.79);
\definecolor{fillColor}{RGB}{216,149,90}

\path[fill=fillColor] (295.80,233.49) rectangle (304.50,242.18);
\definecolor{fillColor}{RGB}{220,147,25}

\path[fill=fillColor] (295.80,242.18) rectangle (304.50,250.88);
\definecolor{fillColor}{RGB}{229,146,67}

\path[fill=fillColor] (295.80,259.58) rectangle (304.50,268.27);
\definecolor{fillColor}{RGB}{230,146,66}

\path[fill=fillColor] (295.80,250.88) rectangle (304.50,259.58);
\definecolor{fillColor}{RGB}{238,143,12}

\path[fill=fillColor] (295.80,268.27) rectangle (304.50,276.97);
\definecolor{fillColor}{RGB}{208,151,102}

\path[fill=fillColor] (295.80,276.97) rectangle (304.50,285.66);
\definecolor{fillColor}{RGB}{229,146,67}

\path[fill=fillColor] (295.80,285.66) rectangle (304.50,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (295.80,294.36) rectangle (304.50,303.06);
\definecolor{fillColor}{RGB}{188,154,128}

\path[fill=fillColor] (295.80,303.06) rectangle (304.50,311.75);
\definecolor{fillColor}{RGB}{138,157,56}

\path[fill=fillColor] (304.50,163.92) rectangle (313.19,172.62);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (304.50,172.62) rectangle (313.19,181.31);
\definecolor{fillColor}{RGB}{243,142,7}

\path[fill=fillColor] (304.50,190.01) rectangle (313.19,198.70);
\definecolor{fillColor}{RGB}{229,145,19}

\path[fill=fillColor] (304.50,181.31) rectangle (313.19,190.01);
\definecolor{fillColor}{RGB}{246,141,22}

\path[fill=fillColor] (304.50,198.70) rectangle (313.19,207.40);
\definecolor{fillColor}{RGB}{123,158,60}

\path[fill=fillColor] (304.50,207.40) rectangle (313.19,216.10);
\definecolor{fillColor}{RGB}{246,141,22}

\path[fill=fillColor] (304.50,224.79) rectangle (313.19,233.49);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (304.50,216.10) rectangle (313.19,224.79);
\definecolor{fillColor}{RGB}{218,149,87}

\path[fill=fillColor] (304.50,233.49) rectangle (313.19,242.18);
\definecolor{fillColor}{RGB}{83,159,68}

\path[fill=fillColor] (304.50,242.18) rectangle (313.19,250.88);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (304.50,259.58) rectangle (313.19,268.27);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (304.50,250.88) rectangle (313.19,259.58);
\definecolor{fillColor}{RGB}{246,141,22}

\path[fill=fillColor] (304.50,268.27) rectangle (313.19,276.97);
\definecolor{fillColor}{RGB}{239,143,45}

\path[fill=fillColor] (304.50,276.97) rectangle (313.19,285.66);
\definecolor{fillColor}{RGB}{231,145,64}

\path[fill=fillColor] (304.50,285.66) rectangle (313.19,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (304.50,294.36) rectangle (313.19,303.06);
\definecolor{fillColor}{RGB}{138,157,56}

\path[fill=fillColor] (304.50,303.06) rectangle (313.19,311.75);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (313.19,163.92) rectangle (321.89,172.62);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (313.19,172.62) rectangle (321.89,181.31);
\definecolor{fillColor}{RGB}{170,157,147}

\path[fill=fillColor] (313.19,190.01) rectangle (321.89,198.70);

\path[fill=fillColor] (313.19,181.31) rectangle (321.89,190.01);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (313.19,198.70) rectangle (321.89,207.40);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (313.19,207.40) rectangle (321.89,216.10);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (313.19,224.79) rectangle (321.89,233.49);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (313.19,216.10) rectangle (321.89,224.79);
\definecolor{fillColor}{RGB}{209,150,100}

\path[fill=fillColor] (313.19,233.49) rectangle (321.89,242.18);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (313.19,242.18) rectangle (321.89,250.88);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (313.19,259.58) rectangle (321.89,268.27);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (313.19,250.88) rectangle (321.89,259.58);
\definecolor{fillColor}{RGB}{177,156,140}

\path[fill=fillColor] (313.19,268.27) rectangle (321.89,276.97);
\definecolor{fillColor}{RGB}{214,149,92}

\path[fill=fillColor] (313.19,276.97) rectangle (321.89,285.66);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (313.19,285.66) rectangle (321.89,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (313.19,294.36) rectangle (321.89,303.06);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (313.19,303.06) rectangle (321.89,311.75);
\definecolor{fillColor}{RGB}{230,145,18}

\path[fill=fillColor] (321.89,163.92) rectangle (330.58,172.62);
\definecolor{fillColor}{RGB}{186,153,40}

\path[fill=fillColor] (321.89,172.62) rectangle (330.58,181.31);
\definecolor{fillColor}{RGB}{222,147,24}

\path[fill=fillColor] (321.89,190.01) rectangle (330.58,198.70);
\definecolor{fillColor}{RGB}{173,155,45}

\path[fill=fillColor] (321.89,181.31) rectangle (330.58,190.01);
\definecolor{fillColor}{RGB}{210,150,98}

\path[fill=fillColor] (321.89,198.70) rectangle (330.58,207.40);
\definecolor{fillColor}{RGB}{164,157,152}

\path[fill=fillColor] (321.89,207.40) rectangle (330.58,216.10);
\definecolor{fillColor}{RGB}{209,150,101}

\path[fill=fillColor] (321.89,224.79) rectangle (330.58,233.49);
\definecolor{fillColor}{RGB}{145,157,54}

\path[fill=fillColor] (321.89,216.10) rectangle (330.58,224.79);
\definecolor{fillColor}{RGB}{222,148,81}

\path[fill=fillColor] (321.89,233.49) rectangle (330.58,242.18);
\definecolor{fillColor}{RGB}{183,155,133}

\path[fill=fillColor] (321.89,242.18) rectangle (330.58,250.88);
\definecolor{fillColor}{RGB}{249,140,1}

\path[fill=fillColor] (321.89,259.58) rectangle (330.58,268.27);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (321.89,250.88) rectangle (330.58,259.58);
\definecolor{fillColor}{RGB}{231,145,64}

\path[fill=fillColor] (321.89,268.27) rectangle (330.58,276.97);
\definecolor{fillColor}{RGB}{82,159,68}

\path[fill=fillColor] (321.89,276.97) rectangle (330.58,285.66);
\definecolor{fillColor}{RGB}{246,141,23}

\path[fill=fillColor] (321.89,285.66) rectangle (330.58,294.36);
\definecolor{fillColor}{RGB}{139,157,56}

\path[fill=fillColor] (321.89,294.36) rectangle (330.58,303.06);
\definecolor{fillColor}{RGB}{176,154,44}

\path[fill=fillColor] (321.89,303.06) rectangle (330.58,311.75);
\definecolor{fillColor}{RGB}{214,149,28}

\path[fill=fillColor] (330.58,163.92) rectangle (339.28,172.62);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (330.58,172.62) rectangle (339.28,181.31);
\definecolor{fillColor}{RGB}{235,144,56}

\path[fill=fillColor] (330.58,190.01) rectangle (339.28,198.70);

\path[fill=fillColor] (330.58,181.31) rectangle (339.28,190.01);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (330.58,198.70) rectangle (339.28,207.40);
\definecolor{fillColor}{RGB}{213,150,94}

\path[fill=fillColor] (330.58,207.40) rectangle (339.28,216.10);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (330.58,224.79) rectangle (339.28,233.49);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (330.58,216.10) rectangle (339.28,224.79);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (330.58,233.49) rectangle (339.28,242.18);
\definecolor{fillColor}{RGB}{203,152,109}

\path[fill=fillColor] (330.58,242.18) rectangle (339.28,250.88);
\definecolor{fillColor}{RGB}{213,150,94}

\path[fill=fillColor] (330.58,259.58) rectangle (339.28,268.27);
\definecolor{fillColor}{RGB}{243,142,34}

\path[fill=fillColor] (330.58,250.88) rectangle (339.28,259.58);
\definecolor{fillColor}{RGB}{222,148,80}

\path[fill=fillColor] (330.58,268.27) rectangle (339.28,276.97);
\definecolor{fillColor}{RGB}{236,144,52}

\path[fill=fillColor] (330.58,276.97) rectangle (339.28,285.66);
\definecolor{fillColor}{RGB}{236,144,54}

\path[fill=fillColor] (330.58,285.66) rectangle (339.28,294.36);
\definecolor{fillColor}{RGB}{117,158,61}

\path[fill=fillColor] (330.58,294.36) rectangle (339.28,303.06);
\definecolor{fillColor}{RGB}{214,149,28}

\path[fill=fillColor] (330.58,303.06) rectangle (339.28,311.75);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,166.84) -- (136.35,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,169.70) -- (136.35,166.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,305.98) -- (136.35,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (133.50,308.83) -- (136.35,305.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,166.84) -- (145.05,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,169.70) -- (145.05,166.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,175.54) -- (145.05,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,178.39) -- (145.05,175.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,192.93) -- (145.05,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,195.78) -- (145.05,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,201.63) -- (145.05,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,204.48) -- (145.05,201.63);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (143.62,211.75) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,227.71) -- (145.05,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,230.57) -- (145.05,227.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,219.02) -- (145.05,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,221.87) -- (145.05,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,236.41) -- (145.05,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,239.26) -- (145.05,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,245.11) -- (145.05,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,247.96) -- (145.05,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,262.50) -- (145.05,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,265.35) -- (145.05,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,253.80) -- (145.05,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,256.65) -- (145.05,253.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,279.89) -- (145.05,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,282.74) -- (145.05,279.89);

\path[fill=fillColor] (143.62,292.23) --
	(145.54,288.90) --
	(141.70,288.90) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,305.98) -- (145.05,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (142.20,308.83) -- (145.05,305.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,279.89) -- (153.75,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (150.89,282.74) -- (153.75,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,175.54) -- (162.44,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,178.39) -- (162.44,175.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,192.93) -- (162.44,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,195.78) -- (162.44,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,184.23) -- (162.44,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,187.09) -- (162.44,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,201.63) -- (162.44,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,204.48) -- (162.44,201.63);

\path[fill=fillColor] (161.01,231.36) --
	(162.94,228.03) --
	(159.09,228.03) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,219.02) -- (162.44,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,221.87) -- (162.44,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,236.41) -- (162.44,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,239.26) -- (162.44,236.41);

\path[fill=fillColor] (161.01,274.84) --
	(162.94,271.51) --
	(159.09,271.51) --
	cycle;

\path[fill=fillColor] (161.01,283.53) --
	(162.94,280.21) --
	(159.09,280.21) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,288.58) -- (162.44,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (159.59,291.44) -- (162.44,288.58);

\path[fill=fillColor] (187.10,170.49) --
	(189.02,167.16) --
	(185.18,167.16) --
	cycle;

\path[fill=fillColor] (187.10,179.18) --
	(189.02,175.86) --
	(185.18,175.86) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,192.93) -- (188.53,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,195.78) -- (188.53,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,184.23) -- (188.53,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,187.09) -- (188.53,184.23);

\path[fill=fillColor] (187.10,205.27) --
	(189.02,201.94) --
	(185.18,201.94) --
	cycle;

\path[fill=fillColor] (187.10,213.97) --
	(189.02,210.64) --
	(185.18,210.64) --
	cycle;

\path[fill=fillColor] (187.10,231.36) --
	(189.02,228.03) --
	(185.18,228.03) --
	cycle;

\path[fill=fillColor] (187.10,222.66) --
	(189.02,219.34) --
	(185.18,219.34) --
	cycle;

\path[fill=fillColor] (187.10,240.05) --
	(189.02,236.73) --
	(185.18,236.73) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,245.11) -- (188.53,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,247.96) -- (188.53,245.11);

\path[fill=fillColor] (187.10,266.14) --
	(189.02,262.81) --
	(185.18,262.81) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,253.80) -- (188.53,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,256.65) -- (188.53,253.80);

\path[fill=fillColor] (187.10,283.53) --
	(189.02,280.21) --
	(185.18,280.21) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,288.58) -- (188.53,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (185.68,291.44) -- (188.53,288.58);

\path[fill=fillColor] (187.10,309.62) --
	(189.02,306.29) --
	(185.18,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,297.28) -- (197.22,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (194.37,300.13) -- (197.22,297.28);

\path[fill=fillColor] (213.19,300.93) --
	(215.11,297.60) --
	(211.27,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,297.28) -- (232.01,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.15,300.13) -- (232.01,297.28);

\path[fill=fillColor] (239.28,298.71) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,166.84) -- (249.40,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,169.70) -- (249.40,166.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,227.71) -- (249.40,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,230.57) -- (249.40,227.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,262.50) -- (249.40,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,265.35) -- (249.40,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,271.19) -- (249.40,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,274.05) -- (249.40,271.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,279.89) -- (249.40,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,282.74) -- (249.40,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,297.28) -- (249.40,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,300.13) -- (249.40,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,305.98) -- (249.40,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (246.55,308.83) -- (249.40,305.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,201.63) -- (258.10,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,204.48) -- (258.10,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,279.89) -- (258.10,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (255.24,282.74) -- (258.10,279.89);

\path[fill=fillColor] (256.67,300.93) --
	(258.59,297.60) --
	(254.75,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,201.63) -- (266.79,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,204.48) -- (266.79,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,227.71) -- (266.79,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,230.57) -- (266.79,227.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,236.41) -- (266.79,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,239.26) -- (266.79,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,279.89) -- (266.79,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,282.74) -- (266.79,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,288.58) -- (266.79,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (263.94,291.44) -- (266.79,288.58);

\path[fill=fillColor] (265.36,300.93) --
	(267.29,297.60) --
	(263.44,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,166.84) -- (275.49,169.70);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,169.70) -- (275.49,166.84);

\path[fill=fillColor] (274.06,179.18) --
	(275.98,175.86) --
	(272.14,175.86) --
	cycle;

\path[fill=fillColor] (274.06,196.58) --
	(275.98,193.25) --
	(272.14,193.25) --
	cycle;

\path[fill=fillColor] (274.06,187.88) --
	(275.98,184.55) --
	(272.14,184.55) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,201.63) -- (275.49,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,204.48) -- (275.49,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,210.32) -- (275.49,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,213.18) -- (275.49,210.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,227.71) -- (275.49,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,230.57) -- (275.49,227.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,219.02) -- (275.49,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,221.87) -- (275.49,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,236.41) -- (275.49,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,239.26) -- (275.49,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,245.11) -- (275.49,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,247.96) -- (275.49,245.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,262.50) -- (275.49,265.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,265.35) -- (275.49,262.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,253.80) -- (275.49,256.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,256.65) -- (275.49,253.80);

\path[fill=fillColor] (274.06,274.84) --
	(275.98,271.51) --
	(272.14,271.51) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,305.98) -- (275.49,308.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (272.63,308.83) -- (275.49,305.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,201.63) -- (284.18,204.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,204.48) -- (284.18,201.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,297.28) -- (284.18,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (281.33,300.13) -- (284.18,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (290.03,297.28) -- (292.88,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (290.03,300.13) -- (292.88,297.28);

\path[fill=fillColor] (300.15,298.71) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,245.11) -- (310.27,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.42,247.96) -- (310.27,245.11);

\path[fill=fillColor] (308.84,300.93) --
	(310.77,297.60) --
	(306.92,297.60) --
	cycle;

\path[fill=fillColor] (317.54,300.93) --
	(319.46,297.60) --
	(315.62,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (324.81,279.89) -- (327.66,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (324.81,282.74) -- (327.66,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,297.28) -- (336.36,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.51,300.13) -- (336.36,297.28);
\end{scope}
\begin{scope}
\path[clip] (345.65,318.12) rectangle (556.09,467.69);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,323.34) --
	(556.09,323.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,332.03) --
	(556.09,332.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,340.73) --
	(556.09,340.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,349.43) --
	(556.09,349.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,358.12) --
	(556.09,358.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,366.82) --
	(556.09,366.82);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,375.51) --
	(556.09,375.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,384.21) --
	(556.09,384.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,392.90) --
	(556.09,392.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,401.60) --
	(556.09,401.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,410.30) --
	(556.09,410.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,418.99) --
	(556.09,418.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,427.69) --
	(556.09,427.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,436.38) --
	(556.09,436.38);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,445.08) --
	(556.09,445.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,453.78) --
	(556.09,453.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,462.47) --
	(556.09,462.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.87,318.12) --
	(350.87,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (359.56,318.12) --
	(359.56,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.26,318.12) --
	(368.26,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (376.95,318.12) --
	(376.95,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (385.65,318.12) --
	(385.65,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (394.35,318.12) --
	(394.35,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (403.04,318.12) --
	(403.04,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (411.74,318.12) --
	(411.74,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (420.43,318.12) --
	(420.43,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (429.13,318.12) --
	(429.13,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (437.83,318.12) --
	(437.83,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (446.52,318.12) --
	(446.52,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (455.22,318.12) --
	(455.22,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (463.91,318.12) --
	(463.91,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (472.61,318.12) --
	(472.61,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (481.30,318.12) --
	(481.30,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (490.00,318.12) --
	(490.00,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.70,318.12) --
	(498.70,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (507.39,318.12) --
	(507.39,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (516.09,318.12) --
	(516.09,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (524.78,318.12) --
	(524.78,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (533.48,318.12) --
	(533.48,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (542.18,318.12) --
	(542.18,467.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (550.87,318.12) --
	(550.87,467.69);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (346.52,318.99) rectangle (355.21,327.69);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (346.52,327.69) rectangle (355.21,336.38);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (346.52,345.08) rectangle (355.21,353.77);

\path[fill=fillColor] (346.52,336.38) rectangle (355.21,345.08);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (346.52,353.77) rectangle (355.21,362.47);

\path[fill=fillColor] (346.52,362.47) rectangle (355.21,371.17);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (346.52,379.86) rectangle (355.21,388.56);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (346.52,371.17) rectangle (355.21,379.86);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (346.52,388.56) rectangle (355.21,397.25);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (346.52,397.25) rectangle (355.21,405.95);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (346.52,414.64) rectangle (355.21,423.34);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (346.52,405.95) rectangle (355.21,414.64);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (346.52,423.34) rectangle (355.21,432.04);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (346.52,432.04) rectangle (355.21,440.73);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (346.52,440.73) rectangle (355.21,449.43);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (346.52,449.43) rectangle (355.21,458.12);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (346.52,458.12) rectangle (355.21,466.82);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (355.21,318.99) rectangle (363.91,327.69);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (355.21,327.69) rectangle (363.91,336.38);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (355.21,345.08) rectangle (363.91,353.77);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (355.21,336.38) rectangle (363.91,345.08);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (355.21,353.77) rectangle (363.91,362.47);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (355.21,362.47) rectangle (363.91,371.17);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (355.21,379.86) rectangle (363.91,388.56);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (355.21,371.17) rectangle (363.91,379.86);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (355.21,388.56) rectangle (363.91,397.25);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (355.21,397.25) rectangle (363.91,405.95);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (355.21,414.64) rectangle (363.91,423.34);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (355.21,405.95) rectangle (363.91,414.64);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (355.21,423.34) rectangle (363.91,432.04);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (355.21,432.04) rectangle (363.91,440.73);

\path[fill=fillColor] (355.21,440.73) rectangle (363.91,449.43);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (355.21,449.43) rectangle (363.91,458.12);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (355.21,458.12) rectangle (363.91,466.82);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (363.91,318.99) rectangle (372.61,327.69);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (363.91,327.69) rectangle (372.61,336.38);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (363.91,345.08) rectangle (372.61,353.77);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (363.91,336.38) rectangle (372.61,345.08);

\path[fill=fillColor] (363.91,353.77) rectangle (372.61,362.47);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (363.91,362.47) rectangle (372.61,371.17);

\path[fill=fillColor] (363.91,379.86) rectangle (372.61,388.56);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (363.91,371.17) rectangle (372.61,379.86);

\path[fill=fillColor] (363.91,388.56) rectangle (372.61,397.25);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (363.91,397.25) rectangle (372.61,405.95);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (363.91,414.64) rectangle (372.61,423.34);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (363.91,405.95) rectangle (372.61,414.64);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (363.91,423.34) rectangle (372.61,432.04);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (363.91,432.04) rectangle (372.61,440.73);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (363.91,440.73) rectangle (372.61,449.43);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (363.91,449.43) rectangle (372.61,458.12);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (363.91,458.12) rectangle (372.61,466.82);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (372.61,318.99) rectangle (381.30,327.69);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (372.61,327.69) rectangle (381.30,336.38);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (372.61,345.08) rectangle (381.30,353.77);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (372.61,336.38) rectangle (381.30,345.08);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (372.61,353.77) rectangle (381.30,362.47);
\definecolor{fillColor}{RGB}{4,105,91}

\path[fill=fillColor] (372.61,362.47) rectangle (381.30,371.17);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (372.61,379.86) rectangle (381.30,388.56);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (372.61,371.17) rectangle (381.30,379.86);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (372.61,388.56) rectangle (381.30,397.25);

\path[fill=fillColor] (372.61,397.25) rectangle (381.30,405.95);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (372.61,414.64) rectangle (381.30,423.34);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (372.61,405.95) rectangle (381.30,414.64);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (372.61,423.34) rectangle (381.30,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (372.61,432.04) rectangle (381.30,440.73);

\path[fill=fillColor] (372.61,440.73) rectangle (381.30,449.43);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (372.61,449.43) rectangle (381.30,458.12);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (372.61,458.12) rectangle (381.30,466.82);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (381.30,318.99) rectangle (390.00,327.69);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (381.30,327.69) rectangle (390.00,336.38);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (381.30,345.08) rectangle (390.00,353.77);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (381.30,336.38) rectangle (390.00,345.08);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (381.30,353.77) rectangle (390.00,362.47);
\definecolor{fillColor}{RGB}{58,146,76}

\path[fill=fillColor] (381.30,362.47) rectangle (390.00,371.17);
\definecolor{fillColor}{RGB}{24,114,88}

\path[fill=fillColor] (381.30,379.86) rectangle (390.00,388.56);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (381.30,371.17) rectangle (390.00,379.86);
\definecolor{fillColor}{RGB}{44,130,82}

\path[fill=fillColor] (381.30,388.56) rectangle (390.00,397.25);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (381.30,397.25) rectangle (390.00,405.95);
\definecolor{fillColor}{RGB}{36,122,85}

\path[fill=fillColor] (381.30,414.64) rectangle (390.00,423.34);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (381.30,405.95) rectangle (390.00,414.64);

\path[fill=fillColor] (381.30,423.34) rectangle (390.00,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (381.30,432.04) rectangle (390.00,440.73);

\path[fill=fillColor] (381.30,440.73) rectangle (390.00,449.43);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (381.30,449.43) rectangle (390.00,458.12);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (381.30,458.12) rectangle (390.00,466.82);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (390.00,318.99) rectangle (398.69,327.69);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (390.00,327.69) rectangle (398.69,336.38);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (390.00,345.08) rectangle (398.69,353.77);

\path[fill=fillColor] (390.00,336.38) rectangle (398.69,345.08);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (390.00,353.77) rectangle (398.69,362.47);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (390.00,362.47) rectangle (398.69,371.17);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (390.00,379.86) rectangle (398.69,388.56);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (390.00,371.17) rectangle (398.69,379.86);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (390.00,388.56) rectangle (398.69,397.25);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (390.00,397.25) rectangle (398.69,405.95);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (390.00,414.64) rectangle (398.69,423.34);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (390.00,405.95) rectangle (398.69,414.64);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (390.00,423.34) rectangle (398.69,432.04);
\definecolor{fillColor}{RGB}{36,122,85}

\path[fill=fillColor] (390.00,432.04) rectangle (398.69,440.73);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (390.00,440.73) rectangle (398.69,449.43);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (390.00,449.43) rectangle (398.69,458.12);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (390.00,458.12) rectangle (398.69,466.82);

\path[fill=fillColor] (398.69,318.99) rectangle (407.39,327.69);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (398.69,327.69) rectangle (407.39,336.38);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (398.69,345.08) rectangle (407.39,353.77);

\path[fill=fillColor] (398.69,336.38) rectangle (407.39,345.08);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (398.69,353.77) rectangle (407.39,362.47);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (398.69,362.47) rectangle (407.39,371.17);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (398.69,379.86) rectangle (407.39,388.56);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (398.69,371.17) rectangle (407.39,379.86);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (398.69,388.56) rectangle (407.39,397.25);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (398.69,397.25) rectangle (407.39,405.95);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (398.69,414.64) rectangle (407.39,423.34);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (398.69,405.95) rectangle (407.39,414.64);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (398.69,423.34) rectangle (407.39,432.04);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (398.69,432.04) rectangle (407.39,440.73);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (398.69,440.73) rectangle (407.39,449.43);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (398.69,449.43) rectangle (407.39,458.12);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (398.69,458.12) rectangle (407.39,466.82);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (407.39,318.99) rectangle (416.09,327.69);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (407.39,327.69) rectangle (416.09,336.38);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (407.39,345.08) rectangle (416.09,353.77);

\path[fill=fillColor] (407.39,336.38) rectangle (416.09,345.08);

\path[fill=fillColor] (407.39,353.77) rectangle (416.09,362.47);

\path[fill=fillColor] (407.39,362.47) rectangle (416.09,371.17);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (407.39,379.86) rectangle (416.09,388.56);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (407.39,371.17) rectangle (416.09,379.86);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (407.39,388.56) rectangle (416.09,397.25);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (407.39,397.25) rectangle (416.09,405.95);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (407.39,414.64) rectangle (416.09,423.34);
\definecolor{fillColor}{RGB}{113,158,62}

\path[fill=fillColor] (407.39,405.95) rectangle (416.09,414.64);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (407.39,423.34) rectangle (416.09,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (407.39,432.04) rectangle (416.09,440.73);
\definecolor{fillColor}{RGB}{36,122,85}

\path[fill=fillColor] (407.39,440.73) rectangle (416.09,449.43);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (407.39,449.43) rectangle (416.09,458.12);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (407.39,458.12) rectangle (416.09,466.82);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (416.09,318.99) rectangle (424.78,327.69);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (416.09,327.69) rectangle (424.78,336.38);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,345.08) rectangle (424.78,353.77);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (416.09,336.38) rectangle (424.78,345.08);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (416.09,353.77) rectangle (424.78,362.47);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,362.47) rectangle (424.78,371.17);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (416.09,379.86) rectangle (424.78,388.56);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (416.09,371.17) rectangle (424.78,379.86);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (416.09,388.56) rectangle (424.78,397.25);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (416.09,397.25) rectangle (424.78,405.95);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,414.64) rectangle (424.78,423.34);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (416.09,405.95) rectangle (424.78,414.64);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (416.09,423.34) rectangle (424.78,432.04);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,432.04) rectangle (424.78,440.73);

\path[fill=fillColor] (416.09,440.73) rectangle (424.78,449.43);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (416.09,449.43) rectangle (424.78,458.12);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (416.09,458.12) rectangle (424.78,466.82);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (424.78,318.99) rectangle (433.48,327.69);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,327.69) rectangle (433.48,336.38);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (424.78,345.08) rectangle (433.48,353.77);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,336.38) rectangle (433.48,345.08);

\path[fill=fillColor] (424.78,353.77) rectangle (433.48,362.47);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (424.78,362.47) rectangle (433.48,371.17);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (424.78,379.86) rectangle (433.48,388.56);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (424.78,371.17) rectangle (433.48,379.86);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (424.78,388.56) rectangle (433.48,397.25);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (424.78,397.25) rectangle (433.48,405.95);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (424.78,414.64) rectangle (433.48,423.34);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (424.78,405.95) rectangle (433.48,414.64);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (424.78,423.34) rectangle (433.48,432.04);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (424.78,432.04) rectangle (433.48,440.73);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (424.78,440.73) rectangle (433.48,449.43);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (424.78,449.43) rectangle (433.48,458.12);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (424.78,458.12) rectangle (433.48,466.82);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (433.48,318.99) rectangle (442.17,327.69);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (433.48,327.69) rectangle (442.17,336.38);

\path[fill=fillColor] (433.48,345.08) rectangle (442.17,353.77);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (433.48,336.38) rectangle (442.17,345.08);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (433.48,353.77) rectangle (442.17,362.47);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (433.48,362.47) rectangle (442.17,371.17);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (433.48,379.86) rectangle (442.17,388.56);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (433.48,371.17) rectangle (442.17,379.86);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (433.48,388.56) rectangle (442.17,397.25);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (433.48,397.25) rectangle (442.17,405.95);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (433.48,414.64) rectangle (442.17,423.34);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (433.48,405.95) rectangle (442.17,414.64);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (433.48,423.34) rectangle (442.17,432.04);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (433.48,432.04) rectangle (442.17,440.73);

\path[fill=fillColor] (433.48,440.73) rectangle (442.17,449.43);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (433.48,449.43) rectangle (442.17,458.12);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (433.48,458.12) rectangle (442.17,466.82);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (442.17,318.99) rectangle (450.87,327.69);

\path[fill=fillColor] (442.17,327.69) rectangle (450.87,336.38);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (442.17,345.08) rectangle (450.87,353.77);

\path[fill=fillColor] (442.17,336.38) rectangle (450.87,345.08);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (442.17,353.77) rectangle (450.87,362.47);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (442.17,362.47) rectangle (450.87,371.17);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (442.17,379.86) rectangle (450.87,388.56);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (442.17,371.17) rectangle (450.87,379.86);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (442.17,388.56) rectangle (450.87,397.25);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (442.17,397.25) rectangle (450.87,405.95);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (442.17,414.64) rectangle (450.87,423.34);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (442.17,405.95) rectangle (450.87,414.64);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (442.17,423.34) rectangle (450.87,432.04);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (442.17,432.04) rectangle (450.87,440.73);
\definecolor{fillColor}{RGB}{243,142,8}

\path[fill=fillColor] (442.17,440.73) rectangle (450.87,449.43);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (442.17,449.43) rectangle (450.87,458.12);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (442.17,458.12) rectangle (450.87,466.82);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (450.87,318.99) rectangle (459.56,327.69);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (450.87,327.69) rectangle (459.56,336.38);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (450.87,345.08) rectangle (459.56,353.77);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (450.87,336.38) rectangle (459.56,345.08);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (450.87,353.77) rectangle (459.56,362.47);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (450.87,362.47) rectangle (459.56,371.17);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (450.87,379.86) rectangle (459.56,388.56);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (450.87,371.17) rectangle (459.56,379.86);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (450.87,388.56) rectangle (459.56,397.25);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (450.87,397.25) rectangle (459.56,405.95);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (450.87,414.64) rectangle (459.56,423.34);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (450.87,405.95) rectangle (459.56,414.64);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (450.87,423.34) rectangle (459.56,432.04);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (450.87,432.04) rectangle (459.56,440.73);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (450.87,440.73) rectangle (459.56,449.43);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (450.87,449.43) rectangle (459.56,458.12);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (450.87,458.12) rectangle (459.56,466.82);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (459.56,318.99) rectangle (468.26,327.69);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (459.56,327.69) rectangle (468.26,336.38);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (459.56,345.08) rectangle (468.26,353.77);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (459.56,336.38) rectangle (468.26,345.08);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (459.56,353.77) rectangle (468.26,362.47);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (459.56,362.47) rectangle (468.26,371.17);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (459.56,379.86) rectangle (468.26,388.56);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (459.56,371.17) rectangle (468.26,379.86);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (459.56,388.56) rectangle (468.26,397.25);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (459.56,397.25) rectangle (468.26,405.95);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (459.56,414.64) rectangle (468.26,423.34);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (459.56,405.95) rectangle (468.26,414.64);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (459.56,423.34) rectangle (468.26,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (459.56,432.04) rectangle (468.26,440.73);

\path[fill=fillColor] (459.56,440.73) rectangle (468.26,449.43);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (459.56,449.43) rectangle (468.26,458.12);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (459.56,458.12) rectangle (468.26,466.82);
\definecolor{fillColor}{RGB}{247,141,20}

\path[fill=fillColor] (468.26,318.99) rectangle (476.96,327.69);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (468.26,327.69) rectangle (476.96,336.38);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (468.26,345.08) rectangle (476.96,353.77);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (468.26,336.38) rectangle (476.96,345.08);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (468.26,353.77) rectangle (476.96,362.47);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (468.26,362.47) rectangle (476.96,371.17);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (468.26,379.86) rectangle (476.96,388.56);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (468.26,371.17) rectangle (476.96,379.86);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (468.26,388.56) rectangle (476.96,397.25);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (468.26,397.25) rectangle (476.96,405.95);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (468.26,414.64) rectangle (476.96,423.34);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (468.26,405.95) rectangle (476.96,414.64);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (468.26,423.34) rectangle (476.96,432.04);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (468.26,432.04) rectangle (476.96,440.73);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (468.26,440.73) rectangle (476.96,449.43);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (468.26,449.43) rectangle (476.96,458.12);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (468.26,458.12) rectangle (476.96,466.82);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,318.99) rectangle (485.65,327.69);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (476.96,327.69) rectangle (485.65,336.38);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (476.96,345.08) rectangle (485.65,353.77);

\path[fill=fillColor] (476.96,336.38) rectangle (485.65,345.08);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,353.77) rectangle (485.65,362.47);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (476.96,362.47) rectangle (485.65,371.17);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (476.96,379.86) rectangle (485.65,388.56);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (476.96,371.17) rectangle (485.65,379.86);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (476.96,388.56) rectangle (485.65,397.25);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (476.96,397.25) rectangle (485.65,405.95);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (476.96,414.64) rectangle (485.65,423.34);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (476.96,405.95) rectangle (485.65,414.64);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (476.96,423.34) rectangle (485.65,432.04);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (476.96,432.04) rectangle (485.65,440.73);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (476.96,440.73) rectangle (485.65,449.43);
\definecolor{fillColor}{RGB}{64,154,72}

\path[fill=fillColor] (476.96,449.43) rectangle (485.65,458.12);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,458.12) rectangle (485.65,466.82);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (485.65,318.99) rectangle (494.35,327.69);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (485.65,327.69) rectangle (494.35,336.38);

\path[fill=fillColor] (485.65,345.08) rectangle (494.35,353.77);

\path[fill=fillColor] (485.65,336.38) rectangle (494.35,345.08);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (485.65,353.77) rectangle (494.35,362.47);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (485.65,362.47) rectangle (494.35,371.17);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (485.65,379.86) rectangle (494.35,388.56);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (485.65,371.17) rectangle (494.35,379.86);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (485.65,388.56) rectangle (494.35,397.25);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (485.65,397.25) rectangle (494.35,405.95);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (485.65,414.64) rectangle (494.35,423.34);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (485.65,405.95) rectangle (494.35,414.64);

\path[fill=fillColor] (485.65,423.34) rectangle (494.35,432.04);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (485.65,432.04) rectangle (494.35,440.73);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (485.65,440.73) rectangle (494.35,449.43);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (485.65,449.43) rectangle (494.35,458.12);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (485.65,458.12) rectangle (494.35,466.82);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (494.35,318.99) rectangle (503.04,327.69);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (494.35,327.69) rectangle (503.04,336.38);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (494.35,345.08) rectangle (503.04,353.77);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (494.35,336.38) rectangle (503.04,345.08);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (494.35,353.77) rectangle (503.04,362.47);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (494.35,362.47) rectangle (503.04,371.17);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (494.35,379.86) rectangle (503.04,388.56);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (494.35,371.17) rectangle (503.04,379.86);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (494.35,388.56) rectangle (503.04,397.25);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,397.25) rectangle (503.04,405.95);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (494.35,414.64) rectangle (503.04,423.34);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (494.35,405.95) rectangle (503.04,414.64);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (494.35,423.34) rectangle (503.04,432.04);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (494.35,432.04) rectangle (503.04,440.73);
\definecolor{fillColor}{RGB}{213,149,29}

\path[fill=fillColor] (494.35,440.73) rectangle (503.04,449.43);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (494.35,449.43) rectangle (503.04,458.12);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (494.35,458.12) rectangle (503.04,466.82);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (503.04,318.99) rectangle (511.74,327.69);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (503.04,327.69) rectangle (511.74,336.38);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (503.04,345.08) rectangle (511.74,353.77);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (503.04,336.38) rectangle (511.74,345.08);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (503.04,353.77) rectangle (511.74,362.47);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (503.04,362.47) rectangle (511.74,371.17);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (503.04,379.86) rectangle (511.74,388.56);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (503.04,371.17) rectangle (511.74,379.86);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (503.04,388.56) rectangle (511.74,397.25);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (503.04,397.25) rectangle (511.74,405.95);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (503.04,414.64) rectangle (511.74,423.34);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (503.04,405.95) rectangle (511.74,414.64);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (503.04,423.34) rectangle (511.74,432.04);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (503.04,432.04) rectangle (511.74,440.73);

\path[fill=fillColor] (503.04,440.73) rectangle (511.74,449.43);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (503.04,449.43) rectangle (511.74,458.12);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (503.04,458.12) rectangle (511.74,466.82);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (511.74,318.99) rectangle (520.44,327.69);
\definecolor{fillColor}{RGB}{228,146,20}

\path[fill=fillColor] (511.74,327.69) rectangle (520.44,336.38);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (511.74,345.08) rectangle (520.44,353.77);

\path[fill=fillColor] (511.74,336.38) rectangle (520.44,345.08);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (511.74,353.77) rectangle (520.44,362.47);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (511.74,362.47) rectangle (520.44,371.17);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (511.74,379.86) rectangle (520.44,388.56);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (511.74,371.17) rectangle (520.44,379.86);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (511.74,388.56) rectangle (520.44,397.25);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (511.74,397.25) rectangle (520.44,405.95);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (511.74,414.64) rectangle (520.44,423.34);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (511.74,405.95) rectangle (520.44,414.64);
\definecolor{fillColor}{RGB}{241,143,42}

\path[fill=fillColor] (511.74,423.34) rectangle (520.44,432.04);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (511.74,432.04) rectangle (520.44,440.73);

\path[fill=fillColor] (511.74,440.73) rectangle (520.44,449.43);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (511.74,449.43) rectangle (520.44,458.12);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (511.74,458.12) rectangle (520.44,466.82);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (520.44,318.99) rectangle (529.13,327.69);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (520.44,327.69) rectangle (529.13,336.38);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (520.44,345.08) rectangle (529.13,353.77);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (520.44,336.38) rectangle (529.13,345.08);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (520.44,353.77) rectangle (529.13,362.47);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (520.44,362.47) rectangle (529.13,371.17);
\definecolor{fillColor}{RGB}{211,150,98}

\path[fill=fillColor] (520.44,379.86) rectangle (529.13,388.56);
\definecolor{fillColor}{RGB}{189,154,126}

\path[fill=fillColor] (520.44,371.17) rectangle (529.13,379.86);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (520.44,388.56) rectangle (529.13,397.25);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (520.44,397.25) rectangle (529.13,405.95);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (520.44,414.64) rectangle (529.13,423.34);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (520.44,405.95) rectangle (529.13,414.64);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (520.44,423.34) rectangle (529.13,432.04);
\definecolor{fillColor}{RGB}{178,154,43}

\path[fill=fillColor] (520.44,432.04) rectangle (529.13,440.73);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (520.44,440.73) rectangle (529.13,449.43);
\definecolor{fillColor}{RGB}{137,157,56}

\path[fill=fillColor] (520.44,449.43) rectangle (529.13,458.12);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (520.44,458.12) rectangle (529.13,466.82);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (529.13,318.99) rectangle (537.83,327.69);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (529.13,327.69) rectangle (537.83,336.38);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (529.13,345.08) rectangle (537.83,353.77);

\path[fill=fillColor] (529.13,336.38) rectangle (537.83,345.08);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (529.13,353.77) rectangle (537.83,362.47);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (529.13,362.47) rectangle (537.83,371.17);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (529.13,379.86) rectangle (537.83,388.56);
\definecolor{fillColor}{RGB}{222,148,79}

\path[fill=fillColor] (529.13,371.17) rectangle (537.83,379.86);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (529.13,388.56) rectangle (537.83,397.25);
\definecolor{fillColor}{RGB}{184,155,132}

\path[fill=fillColor] (529.13,397.25) rectangle (537.83,405.95);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (529.13,414.64) rectangle (537.83,423.34);
\definecolor{fillColor}{RGB}{217,149,89}

\path[fill=fillColor] (529.13,405.95) rectangle (537.83,414.64);
\definecolor{fillColor}{RGB}{165,157,151}

\path[fill=fillColor] (529.13,423.34) rectangle (537.83,432.04);
\definecolor{fillColor}{RGB}{159,156,50}

\path[fill=fillColor] (529.13,432.04) rectangle (537.83,440.73);
\definecolor{fillColor}{RGB}{52,138,79}

\path[fill=fillColor] (529.13,440.73) rectangle (537.83,449.43);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (529.13,449.43) rectangle (537.83,458.12);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (529.13,458.12) rectangle (537.83,466.82);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (537.83,318.99) rectangle (546.52,327.69);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (537.83,327.69) rectangle (546.52,336.38);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (537.83,345.08) rectangle (546.52,353.77);

\path[fill=fillColor] (537.83,336.38) rectangle (546.52,345.08);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,353.77) rectangle (546.52,362.47);
\definecolor{fillColor}{RGB}{200,152,113}

\path[fill=fillColor] (537.83,362.47) rectangle (546.52,371.17);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (537.83,379.86) rectangle (546.52,388.56);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,371.17) rectangle (546.52,379.86);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,388.56) rectangle (546.52,397.25);
\definecolor{fillColor}{RGB}{194,153,120}

\path[fill=fillColor] (537.83,397.25) rectangle (546.52,405.95);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,414.64) rectangle (546.52,423.34);

\path[fill=fillColor] (537.83,405.95) rectangle (546.52,414.64);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (537.83,423.34) rectangle (546.52,432.04);
\definecolor{fillColor}{RGB}{180,155,137}

\path[fill=fillColor] (537.83,432.04) rectangle (546.52,440.73);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (537.83,440.73) rectangle (546.52,449.43);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (537.83,449.43) rectangle (546.52,458.12);
\definecolor{fillColor}{RGB}{159,158,157}

\path[fill=fillColor] (537.83,458.12) rectangle (546.52,466.82);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,318.99) rectangle (555.22,327.69);

\path[fill=fillColor] (546.52,327.69) rectangle (555.22,336.38);

\path[fill=fillColor] (546.52,345.08) rectangle (555.22,353.77);

\path[fill=fillColor] (546.52,336.38) rectangle (555.22,345.08);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (546.52,353.77) rectangle (555.22,362.47);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (546.52,362.47) rectangle (555.22,371.17);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (546.52,379.86) rectangle (555.22,388.56);
\definecolor{fillColor}{RGB}{176,156,141}

\path[fill=fillColor] (546.52,371.17) rectangle (555.22,379.86);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (546.52,388.56) rectangle (555.22,397.25);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (546.52,397.25) rectangle (555.22,405.95);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,414.64) rectangle (555.22,423.34);
\definecolor{fillColor}{RGB}{172,156,145}

\path[fill=fillColor] (546.52,405.95) rectangle (555.22,414.64);
\definecolor{fillColor}{RGB}{161,158,156}

\path[fill=fillColor] (546.52,423.34) rectangle (555.22,432.04);
\definecolor{fillColor}{RGB}{235,145,56}

\path[fill=fillColor] (546.52,432.04) rectangle (555.22,440.73);
\definecolor{fillColor}{RGB}{228,146,69}

\path[fill=fillColor] (546.52,440.73) rectangle (555.22,449.43);
\definecolor{fillColor}{RGB}{81,159,68}

\path[fill=fillColor] (546.52,449.43) rectangle (555.22,458.12);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,458.12) rectangle (555.22,466.82);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,434.96) -- (360.99,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,437.81) -- (360.99,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,443.65) -- (360.99,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,446.51) -- (360.99,443.65);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (368.26,438.60) --
	(370.18,435.27) --
	(366.34,435.27) --
	cycle;

\path[fill=fillColor] (368.26,447.30) --
	(370.18,443.97) --
	(366.34,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,321.91) -- (378.38,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,324.76) -- (378.38,321.91);

\path[fill=fillColor] (376.95,334.25) --
	(378.88,330.92) --
	(375.03,330.92) --
	cycle;

\path[fill=fillColor] (376.95,351.64) --
	(378.88,348.32) --
	(375.03,348.32) --
	cycle;

\path[fill=fillColor] (376.95,342.95) --
	(378.88,339.62) --
	(375.03,339.62) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,356.69) -- (378.38,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,359.55) -- (378.38,356.69);

\path[fill=fillColor] (376.95,369.04) --
	(378.88,365.71) --
	(375.03,365.71) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,382.78) -- (378.38,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,385.64) -- (378.38,382.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,374.09) -- (378.38,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,376.94) -- (378.38,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,417.57) -- (378.38,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,420.42) -- (378.38,417.57);

\path[fill=fillColor] (376.95,412.52) --
	(378.88,409.19) --
	(375.03,409.19) --
	cycle;

\path[fill=fillColor] (376.95,429.91) --
	(378.88,426.58) --
	(375.03,426.58) --
	cycle;

\path[fill=fillColor] (376.95,436.38) circle (  1.43);

\path[fill=fillColor] (376.95,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,461.05) -- (378.38,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,463.90) -- (378.38,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,330.61) -- (387.08,333.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,333.46) -- (387.08,330.61);

\path[fill=fillColor] (385.65,351.64) --
	(387.57,348.32) --
	(383.73,348.32) --
	cycle;

\path[fill=fillColor] (385.65,342.95) --
	(387.57,339.62) --
	(383.73,339.62) --
	cycle;

\path[fill=fillColor] (385.65,360.34) --
	(387.57,357.01) --
	(383.73,357.01) --
	cycle;

\path[fill=fillColor] (385.65,369.04) --
	(387.57,365.71) --
	(383.73,365.71) --
	cycle;

\path[fill=fillColor] (385.65,386.43) --
	(387.57,383.10) --
	(383.73,383.10) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,374.09) -- (387.08,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,376.94) -- (387.08,374.09);

\path[fill=fillColor] (385.65,395.12) --
	(387.57,391.80) --
	(383.73,391.80) --
	cycle;

\path[fill=fillColor] (385.65,403.82) --
	(387.57,400.49) --
	(383.73,400.49) --
	cycle;

\path[fill=fillColor] (385.65,421.21) --
	(387.57,417.88) --
	(383.73,417.88) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,408.87) -- (387.08,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,411.72) -- (387.08,408.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,426.26) -- (387.08,429.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (384.22,429.11) -- (387.08,426.26);

\path[fill=fillColor] (385.65,436.38) circle (  1.43);

\path[fill=fillColor] (385.65,445.08) circle (  1.43);

\path[fill=fillColor] (394.35,438.60) --
	(396.27,435.27) --
	(392.42,435.27) --
	cycle;

\path[fill=fillColor] (394.35,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,356.69) -- (404.47,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,359.55) -- (404.47,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,391.48) -- (404.47,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,394.33) -- (404.47,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,434.96) -- (404.47,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,437.81) -- (404.47,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,374.09) -- (413.16,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,376.94) -- (413.16,374.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,391.48) -- (413.16,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,394.33) -- (413.16,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,400.17) -- (413.16,403.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,403.03) -- (413.16,400.17);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,417.57) -- (413.16,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,420.42) -- (413.16,417.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,408.87) -- (413.16,411.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,411.72) -- (413.16,408.87);

\path[fill=fillColor] (411.74,436.38) circle (  1.43);

\path[fill=fillColor] (411.74,447.30) --
	(413.66,443.97) --
	(409.82,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,434.96) -- (447.95,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,437.81) -- (447.95,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (453.79,443.65) -- (456.64,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (453.79,446.51) -- (456.64,443.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,321.91) -- (465.34,324.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,324.76) -- (465.34,321.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,348.00) -- (465.34,350.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,350.85) -- (465.34,348.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,339.30) -- (465.34,342.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,342.16) -- (465.34,339.30);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,356.69) -- (465.34,359.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,359.55) -- (465.34,356.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,382.78) -- (465.34,385.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,385.64) -- (465.34,382.78);

\path[fill=fillColor] (463.91,377.73) --
	(465.83,374.40) --
	(461.99,374.40) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,391.48) -- (465.34,394.33);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,394.33) -- (465.34,391.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,417.57) -- (465.34,420.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,420.42) -- (465.34,417.57);

\path[fill=fillColor] (463.91,412.52) --
	(465.83,409.19) --
	(461.99,409.19) --
	cycle;

\path[fill=fillColor] (463.91,436.38) circle (  1.43);

\path[fill=fillColor] (463.91,445.08) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,461.05) -- (465.34,463.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (462.49,463.90) -- (465.34,461.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,374.09) -- (474.04,376.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,376.94) -- (474.04,374.09);

\path[fill=fillColor] (472.61,438.60) --
	(474.53,435.27) --
	(470.69,435.27) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,443.65) -- (474.04,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (471.18,446.51) -- (474.04,443.65);

\path[fill=fillColor] (481.30,455.99) --
	(483.23,452.67) --
	(479.38,452.67) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (497.27,443.65) -- (500.12,446.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (497.27,446.51) -- (500.12,443.65);

\path[fill=fillColor] (516.09,453.78) circle (  1.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,434.96) -- (526.21,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,437.81) -- (526.21,434.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,452.35) -- (526.21,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (523.36,455.20) -- (526.21,452.35);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,434.96) -- (534.91,437.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (532.05,437.81) -- (534.91,434.96);

\path[fill=fillColor] (533.48,447.30) --
	(535.40,443.97) --
	(531.56,443.97) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,452.35) -- (552.30,455.20);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,455.20) -- (552.30,452.35);
\end{scope}
\begin{scope}
\path[clip] (345.65,163.05) rectangle (556.09,312.62);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,168.27) --
	(556.09,168.27);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,176.97) --
	(556.09,176.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,185.66) --
	(556.09,185.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,194.36) --
	(556.09,194.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,203.05) --
	(556.09,203.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,211.75) --
	(556.09,211.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,220.44) --
	(556.09,220.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,229.14) --
	(556.09,229.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,237.84) --
	(556.09,237.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,246.53) --
	(556.09,246.53);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,255.23) --
	(556.09,255.23);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,263.92) --
	(556.09,263.92);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,272.62) --
	(556.09,272.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,281.32) --
	(556.09,281.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,290.01) --
	(556.09,290.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,298.71) --
	(556.09,298.71);

\path[draw=drawColor,line width= 0.6pt,line join=round] (345.65,307.40) --
	(556.09,307.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (350.87,163.05) --
	(350.87,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (359.56,163.05) --
	(359.56,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (368.26,163.05) --
	(368.26,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (376.95,163.05) --
	(376.95,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (385.65,163.05) --
	(385.65,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (394.35,163.05) --
	(394.35,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (403.04,163.05) --
	(403.04,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (411.74,163.05) --
	(411.74,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (420.43,163.05) --
	(420.43,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (429.13,163.05) --
	(429.13,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (437.83,163.05) --
	(437.83,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (446.52,163.05) --
	(446.52,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (455.22,163.05) --
	(455.22,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (463.91,163.05) --
	(463.91,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (472.61,163.05) --
	(472.61,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (481.30,163.05) --
	(481.30,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (490.00,163.05) --
	(490.00,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (498.70,163.05) --
	(498.70,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (507.39,163.05) --
	(507.39,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (516.09,163.05) --
	(516.09,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (524.78,163.05) --
	(524.78,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (533.48,163.05) --
	(533.48,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (542.18,163.05) --
	(542.18,312.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (550.87,163.05) --
	(550.87,312.62);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (346.52,163.92) rectangle (355.21,172.62);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (346.52,172.62) rectangle (355.21,181.31);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (346.52,190.01) rectangle (355.21,198.70);

\path[fill=fillColor] (346.52,181.31) rectangle (355.21,190.01);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (346.52,198.70) rectangle (355.21,207.40);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (346.52,207.40) rectangle (355.21,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (346.52,224.79) rectangle (355.21,233.49);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (346.52,216.10) rectangle (355.21,224.79);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (346.52,233.49) rectangle (355.21,242.18);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (346.52,242.18) rectangle (355.21,250.88);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (346.52,259.58) rectangle (355.21,268.27);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (346.52,250.88) rectangle (355.21,259.58);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (346.52,268.27) rectangle (355.21,276.97);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (346.52,276.97) rectangle (355.21,285.66);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (346.52,285.66) rectangle (355.21,294.36);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (346.52,294.36) rectangle (355.21,303.06);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (346.52,303.06) rectangle (355.21,311.75);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (355.21,163.92) rectangle (363.91,172.62);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (355.21,172.62) rectangle (363.91,181.31);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (355.21,190.01) rectangle (363.91,198.70);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (355.21,181.31) rectangle (363.91,190.01);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (355.21,198.70) rectangle (363.91,207.40);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (355.21,207.40) rectangle (363.91,216.10);

\path[fill=fillColor] (355.21,224.79) rectangle (363.91,233.49);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (355.21,216.10) rectangle (363.91,224.79);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (355.21,233.49) rectangle (363.91,242.18);
\definecolor{fillColor}{RGB}{162,156,49}

\path[fill=fillColor] (355.21,242.18) rectangle (363.91,250.88);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (355.21,259.58) rectangle (363.91,268.27);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (355.21,250.88) rectangle (363.91,259.58);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (355.21,268.27) rectangle (363.91,276.97);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (355.21,276.97) rectangle (363.91,285.66);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (355.21,285.66) rectangle (363.91,294.36);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (355.21,294.36) rectangle (363.91,303.06);
\definecolor{fillColor}{RGB}{66,158,71}

\path[fill=fillColor] (355.21,303.06) rectangle (363.91,311.75);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (363.91,163.92) rectangle (372.61,172.62);

\path[fill=fillColor] (363.91,172.62) rectangle (372.61,181.31);

\path[fill=fillColor] (363.91,190.01) rectangle (372.61,198.70);

\path[fill=fillColor] (363.91,181.31) rectangle (372.61,190.01);

\path[fill=fillColor] (363.91,198.70) rectangle (372.61,207.40);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (363.91,207.40) rectangle (372.61,216.10);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (363.91,224.79) rectangle (372.61,233.49);

\path[fill=fillColor] (363.91,216.10) rectangle (372.61,224.79);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (363.91,233.49) rectangle (372.61,242.18);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (363.91,242.18) rectangle (372.61,250.88);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (363.91,259.58) rectangle (372.61,268.27);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (363.91,250.88) rectangle (372.61,259.58);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (363.91,268.27) rectangle (372.61,276.97);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (363.91,276.97) rectangle (372.61,285.66);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (363.91,285.66) rectangle (372.61,294.36);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (363.91,294.36) rectangle (372.61,303.06);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (363.91,303.06) rectangle (372.61,311.75);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (372.61,163.92) rectangle (381.30,172.62);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (372.61,172.62) rectangle (381.30,181.31);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (372.61,190.01) rectangle (381.30,198.70);

\path[fill=fillColor] (372.61,181.31) rectangle (381.30,190.01);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (372.61,198.70) rectangle (381.30,207.40);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (372.61,207.40) rectangle (381.30,216.10);
\definecolor{fillColor}{RGB}{225,146,22}

\path[fill=fillColor] (372.61,224.79) rectangle (381.30,233.49);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (372.61,216.10) rectangle (381.30,224.79);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (372.61,233.49) rectangle (381.30,242.18);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (372.61,242.18) rectangle (381.30,250.88);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (372.61,259.58) rectangle (381.30,268.27);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (372.61,250.88) rectangle (381.30,259.58);

\path[fill=fillColor] (372.61,268.27) rectangle (381.30,276.97);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (372.61,276.97) rectangle (381.30,285.66);
\definecolor{fillColor}{RGB}{195,152,37}

\path[fill=fillColor] (372.61,285.66) rectangle (381.30,294.36);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (372.61,294.36) rectangle (381.30,303.06);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (372.61,303.06) rectangle (381.30,311.75);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (381.30,163.92) rectangle (390.00,172.62);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (381.30,172.62) rectangle (390.00,181.31);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (381.30,190.01) rectangle (390.00,198.70);

\path[fill=fillColor] (381.30,181.31) rectangle (390.00,190.01);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (381.30,198.70) rectangle (390.00,207.40);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (381.30,207.40) rectangle (390.00,216.10);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (381.30,224.79) rectangle (390.00,233.49);

\path[fill=fillColor] (381.30,216.10) rectangle (390.00,224.79);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (381.30,233.49) rectangle (390.00,242.18);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (381.30,242.18) rectangle (390.00,250.88);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (381.30,259.58) rectangle (390.00,268.27);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (381.30,250.88) rectangle (390.00,259.58);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (381.30,268.27) rectangle (390.00,276.97);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (381.30,276.97) rectangle (390.00,285.66);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (381.30,285.66) rectangle (390.00,294.36);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (381.30,294.36) rectangle (390.00,303.06);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (381.30,303.06) rectangle (390.00,311.75);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (390.00,163.92) rectangle (398.69,172.62);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (390.00,172.62) rectangle (398.69,181.31);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (390.00,190.01) rectangle (398.69,198.70);

\path[fill=fillColor] (390.00,181.31) rectangle (398.69,190.01);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (390.00,198.70) rectangle (398.69,207.40);

\path[fill=fillColor] (390.00,207.40) rectangle (398.69,216.10);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (390.00,224.79) rectangle (398.69,233.49);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (390.00,216.10) rectangle (398.69,224.79);

\path[fill=fillColor] (390.00,233.49) rectangle (398.69,242.18);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (390.00,242.18) rectangle (398.69,250.88);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (390.00,259.58) rectangle (398.69,268.27);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (390.00,250.88) rectangle (398.69,259.58);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (390.00,268.27) rectangle (398.69,276.97);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (390.00,276.97) rectangle (398.69,285.66);
\definecolor{fillColor}{RGB}{250,140,3}

\path[fill=fillColor] (390.00,285.66) rectangle (398.69,294.36);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (390.00,294.36) rectangle (398.69,303.06);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (390.00,303.06) rectangle (398.69,311.75);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (398.69,163.92) rectangle (407.39,172.62);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (398.69,172.62) rectangle (407.39,181.31);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (398.69,190.01) rectangle (407.39,198.70);

\path[fill=fillColor] (398.69,181.31) rectangle (407.39,190.01);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (398.69,198.70) rectangle (407.39,207.40);
\definecolor{fillColor}{RGB}{238,143,48}

\path[fill=fillColor] (398.69,207.40) rectangle (407.39,216.10);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (398.69,224.79) rectangle (407.39,233.49);
\definecolor{fillColor}{RGB}{42,128,83}

\path[fill=fillColor] (398.69,216.10) rectangle (407.39,224.79);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,233.49) rectangle (407.39,242.18);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (398.69,242.18) rectangle (407.39,250.88);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (398.69,259.58) rectangle (407.39,268.27);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (398.69,250.88) rectangle (407.39,259.58);
\definecolor{fillColor}{RGB}{228,146,70}

\path[fill=fillColor] (398.69,268.27) rectangle (407.39,276.97);
\definecolor{fillColor}{RGB}{22,112,89}

\path[fill=fillColor] (398.69,276.97) rectangle (407.39,285.66);
\definecolor{fillColor}{RGB}{121,158,60}

\path[fill=fillColor] (398.69,285.66) rectangle (407.39,294.36);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (398.69,294.36) rectangle (407.39,303.06);
\definecolor{fillColor}{RGB}{55,143,77}

\path[fill=fillColor] (398.69,303.06) rectangle (407.39,311.75);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (407.39,163.92) rectangle (416.09,172.62);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (407.39,172.62) rectangle (416.09,181.31);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (407.39,190.01) rectangle (416.09,198.70);

\path[fill=fillColor] (407.39,181.31) rectangle (416.09,190.01);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (407.39,198.70) rectangle (416.09,207.40);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (407.39,207.40) rectangle (416.09,216.10);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (407.39,224.79) rectangle (416.09,233.49);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (407.39,216.10) rectangle (416.09,224.79);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (407.39,233.49) rectangle (416.09,242.18);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (407.39,242.18) rectangle (416.09,250.88);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (407.39,259.58) rectangle (416.09,268.27);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (407.39,250.88) rectangle (416.09,259.58);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (407.39,268.27) rectangle (416.09,276.97);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (407.39,276.97) rectangle (416.09,285.66);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (407.39,285.66) rectangle (416.09,294.36);
\definecolor{fillColor}{RGB}{63,153,73}

\path[fill=fillColor] (407.39,294.36) rectangle (416.09,303.06);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (407.39,303.06) rectangle (416.09,311.75);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (416.09,163.92) rectangle (424.78,172.62);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (416.09,172.62) rectangle (424.78,181.31);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (416.09,190.01) rectangle (424.78,198.70);

\path[fill=fillColor] (416.09,181.31) rectangle (424.78,190.01);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (416.09,198.70) rectangle (424.78,207.40);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (416.09,207.40) rectangle (424.78,216.10);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (416.09,224.79) rectangle (424.78,233.49);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (416.09,216.10) rectangle (424.78,224.79);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (416.09,233.49) rectangle (424.78,242.18);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (416.09,242.18) rectangle (424.78,250.88);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (416.09,259.58) rectangle (424.78,268.27);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (416.09,250.88) rectangle (424.78,259.58);

\path[fill=fillColor] (416.09,268.27) rectangle (424.78,276.97);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (416.09,276.97) rectangle (424.78,285.66);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (416.09,285.66) rectangle (424.78,294.36);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (416.09,294.36) rectangle (424.78,303.06);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (416.09,303.06) rectangle (424.78,311.75);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (424.78,163.92) rectangle (433.48,172.62);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (424.78,172.62) rectangle (433.48,181.31);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (424.78,190.01) rectangle (433.48,198.70);

\path[fill=fillColor] (424.78,181.31) rectangle (433.48,190.01);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (424.78,198.70) rectangle (433.48,207.40);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (424.78,207.40) rectangle (433.48,216.10);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (424.78,224.79) rectangle (433.48,233.49);

\path[fill=fillColor] (424.78,216.10) rectangle (433.48,224.79);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (424.78,233.49) rectangle (433.48,242.18);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (424.78,242.18) rectangle (433.48,250.88);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (424.78,259.58) rectangle (433.48,268.27);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (424.78,250.88) rectangle (433.48,259.58);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (424.78,268.27) rectangle (433.48,276.97);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (424.78,276.97) rectangle (433.48,285.66);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (424.78,285.66) rectangle (433.48,294.36);
\definecolor{fillColor}{RGB}{28,117,87}

\path[fill=fillColor] (424.78,294.36) rectangle (433.48,303.06);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (424.78,303.06) rectangle (433.48,311.75);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (433.48,163.92) rectangle (442.17,172.62);

\path[fill=fillColor] (433.48,172.62) rectangle (442.17,181.31);

\path[fill=fillColor] (433.48,190.01) rectangle (442.17,198.70);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (433.48,181.31) rectangle (442.17,190.01);

\path[fill=fillColor] (433.48,198.70) rectangle (442.17,207.40);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (433.48,207.40) rectangle (442.17,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (433.48,224.79) rectangle (442.17,233.49);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (433.48,216.10) rectangle (442.17,224.79);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (433.48,233.49) rectangle (442.17,242.18);

\path[fill=fillColor] (433.48,242.18) rectangle (442.17,250.88);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (433.48,259.58) rectangle (442.17,268.27);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (433.48,250.88) rectangle (442.17,259.58);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (433.48,268.27) rectangle (442.17,276.97);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (433.48,276.97) rectangle (442.17,285.66);

\path[fill=fillColor] (433.48,285.66) rectangle (442.17,294.36);
\definecolor{fillColor}{RGB}{244,142,6}

\path[fill=fillColor] (433.48,294.36) rectangle (442.17,303.06);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (433.48,303.06) rectangle (442.17,311.75);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (442.17,163.92) rectangle (450.87,172.62);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (442.17,172.62) rectangle (450.87,181.31);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (442.17,190.01) rectangle (450.87,198.70);

\path[fill=fillColor] (442.17,181.31) rectangle (450.87,190.01);

\path[fill=fillColor] (442.17,198.70) rectangle (450.87,207.40);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (442.17,207.40) rectangle (450.87,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (442.17,224.79) rectangle (450.87,233.49);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (442.17,216.10) rectangle (450.87,224.79);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (442.17,233.49) rectangle (450.87,242.18);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (442.17,242.18) rectangle (450.87,250.88);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (442.17,259.58) rectangle (450.87,268.27);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (442.17,250.88) rectangle (450.87,259.58);

\path[fill=fillColor] (442.17,268.27) rectangle (450.87,276.97);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (442.17,276.97) rectangle (450.87,285.66);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (442.17,285.66) rectangle (450.87,294.36);
\definecolor{fillColor}{RGB}{94,159,66}

\path[fill=fillColor] (442.17,294.36) rectangle (450.87,303.06);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (442.17,303.06) rectangle (450.87,311.75);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (450.87,163.92) rectangle (459.56,172.62);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (450.87,172.62) rectangle (459.56,181.31);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (450.87,190.01) rectangle (459.56,198.70);

\path[fill=fillColor] (450.87,181.31) rectangle (459.56,190.01);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (450.87,198.70) rectangle (459.56,207.40);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (450.87,207.40) rectangle (459.56,216.10);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (450.87,224.79) rectangle (459.56,233.49);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (450.87,216.10) rectangle (459.56,224.79);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (450.87,233.49) rectangle (459.56,242.18);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (450.87,242.18) rectangle (459.56,250.88);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (450.87,259.58) rectangle (459.56,268.27);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (450.87,250.88) rectangle (459.56,259.58);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (450.87,268.27) rectangle (459.56,276.97);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (450.87,276.97) rectangle (459.56,285.66);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (450.87,285.66) rectangle (459.56,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (450.87,294.36) rectangle (459.56,303.06);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (450.87,303.06) rectangle (459.56,311.75);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (459.56,163.92) rectangle (468.26,172.62);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (459.56,172.62) rectangle (468.26,181.31);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (459.56,190.01) rectangle (468.26,198.70);

\path[fill=fillColor] (459.56,181.31) rectangle (468.26,190.01);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (459.56,198.70) rectangle (468.26,207.40);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (459.56,207.40) rectangle (468.26,216.10);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (459.56,224.79) rectangle (468.26,233.49);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (459.56,216.10) rectangle (468.26,224.79);

\path[fill=fillColor] (459.56,233.49) rectangle (468.26,242.18);

\path[fill=fillColor] (459.56,242.18) rectangle (468.26,250.88);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (459.56,259.58) rectangle (468.26,268.27);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (459.56,250.88) rectangle (468.26,259.58);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (459.56,268.27) rectangle (468.26,276.97);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (459.56,276.97) rectangle (468.26,285.66);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (459.56,285.66) rectangle (468.26,294.36);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (459.56,294.36) rectangle (468.26,303.06);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (459.56,303.06) rectangle (468.26,311.75);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (468.26,163.92) rectangle (476.96,172.62);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (468.26,172.62) rectangle (476.96,181.31);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (468.26,190.01) rectangle (476.96,198.70);

\path[fill=fillColor] (468.26,181.31) rectangle (476.96,190.01);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (468.26,198.70) rectangle (476.96,207.40);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (468.26,207.40) rectangle (476.96,216.10);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (468.26,224.79) rectangle (476.96,233.49);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (468.26,216.10) rectangle (476.96,224.79);

\path[fill=fillColor] (468.26,233.49) rectangle (476.96,242.18);

\path[fill=fillColor] (468.26,242.18) rectangle (476.96,250.88);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (468.26,259.58) rectangle (476.96,268.27);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (468.26,250.88) rectangle (476.96,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (468.26,268.27) rectangle (476.96,276.97);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (468.26,276.97) rectangle (476.96,285.66);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (468.26,285.66) rectangle (476.96,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (468.26,294.36) rectangle (476.96,303.06);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (468.26,303.06) rectangle (476.96,311.75);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (476.96,163.92) rectangle (485.65,172.62);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (476.96,172.62) rectangle (485.65,181.31);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,190.01) rectangle (485.65,198.70);

\path[fill=fillColor] (476.96,181.31) rectangle (485.65,190.01);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (476.96,198.70) rectangle (485.65,207.40);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,207.40) rectangle (485.65,216.10);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (476.96,224.79) rectangle (485.65,233.49);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,216.10) rectangle (485.65,224.79);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (476.96,233.49) rectangle (485.65,242.18);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (476.96,242.18) rectangle (485.65,250.88);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,259.58) rectangle (485.65,268.27);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (476.96,250.88) rectangle (485.65,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (476.96,268.27) rectangle (485.65,276.97);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (476.96,276.97) rectangle (485.65,285.66);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (476.96,285.66) rectangle (485.65,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (476.96,294.36) rectangle (485.65,303.06);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (476.96,303.06) rectangle (485.65,311.75);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (485.65,163.92) rectangle (494.35,172.62);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (485.65,172.62) rectangle (494.35,181.31);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (485.65,190.01) rectangle (494.35,198.70);

\path[fill=fillColor] (485.65,181.31) rectangle (494.35,190.01);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (485.65,198.70) rectangle (494.35,207.40);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (485.65,207.40) rectangle (494.35,216.10);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (485.65,224.79) rectangle (494.35,233.49);
\definecolor{fillColor}{RGB}{168,157,149}

\path[fill=fillColor] (485.65,216.10) rectangle (494.35,224.79);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (485.65,233.49) rectangle (494.35,242.18);
\definecolor{fillColor}{RGB}{214,149,93}

\path[fill=fillColor] (485.65,242.18) rectangle (494.35,250.88);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (485.65,259.58) rectangle (494.35,268.27);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (485.65,250.88) rectangle (494.35,259.58);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (485.65,268.27) rectangle (494.35,276.97);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (485.65,276.97) rectangle (494.35,285.66);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (485.65,285.66) rectangle (494.35,294.36);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (485.65,294.36) rectangle (494.35,303.06);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (485.65,303.06) rectangle (494.35,311.75);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (494.35,163.92) rectangle (503.04,172.62);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,172.62) rectangle (503.04,181.31);

\path[fill=fillColor] (494.35,190.01) rectangle (503.04,198.70);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (494.35,181.31) rectangle (503.04,190.01);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (494.35,198.70) rectangle (503.04,207.40);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,207.40) rectangle (503.04,216.10);

\path[fill=fillColor] (494.35,224.79) rectangle (503.04,233.49);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (494.35,216.10) rectangle (503.04,224.79);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,233.49) rectangle (503.04,242.18);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (494.35,242.18) rectangle (503.04,250.88);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (494.35,259.58) rectangle (503.04,268.27);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (494.35,250.88) rectangle (503.04,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (494.35,268.27) rectangle (503.04,276.97);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (494.35,276.97) rectangle (503.04,285.66);

\path[fill=fillColor] (494.35,285.66) rectangle (503.04,294.36);
\definecolor{fillColor}{RGB}{43,129,83}

\path[fill=fillColor] (494.35,294.36) rectangle (503.04,303.06);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (494.35,303.06) rectangle (503.04,311.75);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (503.04,163.92) rectangle (511.74,172.62);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (503.04,172.62) rectangle (511.74,181.31);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (503.04,190.01) rectangle (511.74,198.70);

\path[fill=fillColor] (503.04,181.31) rectangle (511.74,190.01);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (503.04,198.70) rectangle (511.74,207.40);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (503.04,207.40) rectangle (511.74,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (503.04,224.79) rectangle (511.74,233.49);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (503.04,216.10) rectangle (511.74,224.79);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (503.04,233.49) rectangle (511.74,242.18);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (503.04,242.18) rectangle (511.74,250.88);

\path[fill=fillColor] (503.04,259.58) rectangle (511.74,268.27);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (503.04,250.88) rectangle (511.74,259.58);

\path[fill=fillColor] (503.04,268.27) rectangle (511.74,276.97);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (503.04,276.97) rectangle (511.74,285.66);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (503.04,285.66) rectangle (511.74,294.36);
\definecolor{fillColor}{RGB}{54,141,78}

\path[fill=fillColor] (503.04,294.36) rectangle (511.74,303.06);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (503.04,303.06) rectangle (511.74,311.75);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (511.74,163.92) rectangle (520.44,172.62);
\definecolor{fillColor}{RGB}{221,147,24}

\path[fill=fillColor] (511.74,172.62) rectangle (520.44,181.31);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (511.74,190.01) rectangle (520.44,198.70);

\path[fill=fillColor] (511.74,181.31) rectangle (520.44,190.01);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (511.74,198.70) rectangle (520.44,207.40);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (511.74,207.40) rectangle (520.44,216.10);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (511.74,224.79) rectangle (520.44,233.49);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (511.74,216.10) rectangle (520.44,224.79);
\definecolor{fillColor}{RGB}{205,151,106}

\path[fill=fillColor] (511.74,233.49) rectangle (520.44,242.18);
\definecolor{fillColor}{RGB}{243,142,35}

\path[fill=fillColor] (511.74,242.18) rectangle (520.44,250.88);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (511.74,259.58) rectangle (520.44,268.27);
\definecolor{fillColor}{RGB}{197,153,117}

\path[fill=fillColor] (511.74,250.88) rectangle (520.44,259.58);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (511.74,268.27) rectangle (520.44,276.97);
\definecolor{fillColor}{RGB}{181,155,136}

\path[fill=fillColor] (511.74,276.97) rectangle (520.44,285.66);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (511.74,285.66) rectangle (520.44,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (511.74,294.36) rectangle (520.44,303.06);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (511.74,303.06) rectangle (520.44,311.75);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (520.44,163.92) rectangle (529.13,172.62);
\definecolor{fillColor}{RGB}{233,145,59}

\path[fill=fillColor] (520.44,172.62) rectangle (529.13,181.31);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (520.44,190.01) rectangle (529.13,198.70);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (520.44,181.31) rectangle (529.13,190.01);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (520.44,198.70) rectangle (529.13,207.40);
\definecolor{fillColor}{RGB}{224,147,77}

\path[fill=fillColor] (520.44,207.40) rectangle (529.13,216.10);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (520.44,224.79) rectangle (529.13,233.49);

\path[fill=fillColor] (520.44,216.10) rectangle (529.13,224.79);

\path[fill=fillColor] (520.44,233.49) rectangle (529.13,242.18);
\definecolor{fillColor}{RGB}{188,154,127}

\path[fill=fillColor] (520.44,242.18) rectangle (529.13,250.88);
\definecolor{fillColor}{RGB}{163,157,153}

\path[fill=fillColor] (520.44,259.58) rectangle (529.13,268.27);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (520.44,250.88) rectangle (529.13,259.58);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (520.44,268.27) rectangle (529.13,276.97);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (520.44,276.97) rectangle (529.13,285.66);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (520.44,285.66) rectangle (529.13,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (520.44,294.36) rectangle (529.13,303.06);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (520.44,303.06) rectangle (529.13,311.75);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (529.13,163.92) rectangle (537.83,172.62);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (529.13,172.62) rectangle (537.83,181.31);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (529.13,190.01) rectangle (537.83,198.70);

\path[fill=fillColor] (529.13,181.31) rectangle (537.83,190.01);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (529.13,198.70) rectangle (537.83,207.40);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (529.13,207.40) rectangle (537.83,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (529.13,224.79) rectangle (537.83,233.49);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (529.13,216.10) rectangle (537.83,224.79);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (529.13,233.49) rectangle (537.83,242.18);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (529.13,242.18) rectangle (537.83,250.88);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (529.13,259.58) rectangle (537.83,268.27);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (529.13,250.88) rectangle (537.83,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (529.13,268.27) rectangle (537.83,276.97);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (529.13,276.97) rectangle (537.83,285.66);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (529.13,285.66) rectangle (537.83,294.36);
\definecolor{fillColor}{RGB}{0,104,91}

\path[fill=fillColor] (529.13,294.36) rectangle (537.83,303.06);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (529.13,303.06) rectangle (537.83,311.75);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (537.83,163.92) rectangle (546.52,172.62);
\definecolor{fillColor}{RGB}{160,158,156}

\path[fill=fillColor] (537.83,172.62) rectangle (546.52,181.31);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (537.83,190.01) rectangle (546.52,198.70);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (537.83,181.31) rectangle (546.52,190.01);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (537.83,198.70) rectangle (546.52,207.40);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (537.83,207.40) rectangle (546.52,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (537.83,224.79) rectangle (546.52,233.49);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (537.83,216.10) rectangle (546.52,224.79);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (537.83,233.49) rectangle (546.52,242.18);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (537.83,242.18) rectangle (546.52,250.88);
\definecolor{fillColor}{RGB}{180,155,136}

\path[fill=fillColor] (537.83,259.58) rectangle (546.52,268.27);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (537.83,250.88) rectangle (546.52,259.58);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (537.83,268.27) rectangle (546.52,276.97);
\definecolor{fillColor}{RGB}{197,153,116}

\path[fill=fillColor] (537.83,276.97) rectangle (546.52,285.66);
\definecolor{fillColor}{RGB}{217,149,88}

\path[fill=fillColor] (537.83,285.66) rectangle (546.52,294.36);
\definecolor{fillColor}{RGB}{196,152,37}

\path[fill=fillColor] (537.83,294.36) rectangle (546.52,303.06);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (537.83,303.06) rectangle (546.52,311.75);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,163.92) rectangle (555.22,172.62);
\definecolor{fillColor}{RGB}{174,156,143}

\path[fill=fillColor] (546.52,172.62) rectangle (555.22,181.31);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,190.01) rectangle (555.22,198.70);

\path[fill=fillColor] (546.52,181.31) rectangle (555.22,190.01);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (546.52,198.70) rectangle (555.22,207.40);
\definecolor{fillColor}{RGB}{173,156,144}

\path[fill=fillColor] (546.52,207.40) rectangle (555.22,216.10);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (546.52,224.79) rectangle (555.22,233.49);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (546.52,216.10) rectangle (555.22,224.79);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (546.52,233.49) rectangle (555.22,242.18);
\definecolor{fillColor}{RGB}{167,157,149}

\path[fill=fillColor] (546.52,242.18) rectangle (555.22,250.88);
\definecolor{fillColor}{RGB}{160,158,157}

\path[fill=fillColor] (546.52,259.58) rectangle (555.22,268.27);

\path[fill=fillColor] (546.52,250.88) rectangle (555.22,259.58);
\definecolor{fillColor}{RGB}{163,157,154}

\path[fill=fillColor] (546.52,268.27) rectangle (555.22,276.97);
\definecolor{fillColor}{RGB}{189,154,127}

\path[fill=fillColor] (546.52,276.97) rectangle (555.22,285.66);
\definecolor{fillColor}{RGB}{207,151,103}

\path[fill=fillColor] (546.52,285.66) rectangle (555.22,294.36);
\definecolor{fillColor}{RGB}{135,157,57}

\path[fill=fillColor] (546.52,294.36) rectangle (555.22,303.06);
\definecolor{fillColor}{gray}{0.62}

\path[fill=fillColor] (546.52,303.06) rectangle (555.22,311.75);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,297.28) -- (352.29,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.44,300.13) -- (352.29,297.28);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (359.56,170.49) --
	(361.48,167.16) --
	(357.64,167.16) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,175.54) -- (360.99,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,178.39) -- (360.99,175.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,192.93) -- (360.99,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,195.78) -- (360.99,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,184.23) -- (360.99,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,187.09) -- (360.99,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,210.32) -- (360.99,213.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,213.18) -- (360.99,210.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,227.71) -- (360.99,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,230.57) -- (360.99,227.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,219.02) -- (360.99,221.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,221.87) -- (360.99,219.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,236.41) -- (360.99,239.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,239.26) -- (360.99,236.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,245.11) -- (360.99,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,247.96) -- (360.99,245.11);

\path[fill=fillColor] (359.56,257.45) --
	(361.48,254.12) --
	(357.64,254.12) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,271.19) -- (360.99,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,274.05) -- (360.99,271.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,279.89) -- (360.99,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (358.14,282.74) -- (360.99,279.89);

\path[fill=fillColor] (359.56,292.23) --
	(361.48,288.90) --
	(357.64,288.90) --
	cycle;

\path[fill=fillColor] (359.56,309.62) --
	(361.48,306.29) --
	(357.64,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,271.19) -- (369.69,274.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,274.05) -- (369.69,271.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,279.89) -- (369.69,282.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,282.74) -- (369.69,279.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,288.58) -- (369.69,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.83,291.44) -- (369.69,288.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,192.93) -- (378.38,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,195.78) -- (378.38,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,184.23) -- (378.38,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,187.09) -- (378.38,184.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,227.71) -- (378.38,230.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,230.57) -- (378.38,227.71);

\path[fill=fillColor] (376.95,283.53) --
	(378.88,280.21) --
	(375.03,280.21) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,288.58) -- (378.38,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (375.53,291.44) -- (378.38,288.58);

\path[fill=fillColor] (403.04,170.49) --
	(404.96,167.16) --
	(401.12,167.16) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,192.93) -- (404.47,195.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,195.78) -- (404.47,192.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,184.23) -- (404.47,187.09);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,187.09) -- (404.47,184.23);

\path[fill=fillColor] (403.04,205.27) --
	(404.96,201.94) --
	(401.12,201.94) --
	cycle;

\path[fill=fillColor] (403.04,231.36) --
	(404.96,228.03) --
	(401.12,228.03) --
	cycle;

\path[fill=fillColor] (403.04,222.66) --
	(404.96,219.34) --
	(401.12,219.34) --
	cycle;

\path[fill=fillColor] (403.04,240.05) --
	(404.96,236.73) --
	(401.12,236.73) --
	cycle;

\path[fill=fillColor] (403.04,263.92) circle (  1.43);

\path[fill=fillColor] (403.04,257.45) --
	(404.96,254.12) --
	(401.12,254.12) --
	cycle;

\path[fill=fillColor] (403.04,283.53) --
	(404.96,280.21) --
	(401.12,280.21) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,288.58) -- (404.47,291.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (401.62,291.44) -- (404.47,288.58);

\path[fill=fillColor] (403.04,309.62) --
	(404.96,306.29) --
	(401.12,306.29) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,175.54) -- (413.16,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.31,178.39) -- (413.16,175.54);

\path[fill=fillColor] (411.74,300.93) --
	(413.66,297.60) --
	(409.82,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (419.01,297.28) -- (421.86,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (419.01,300.13) -- (421.86,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,175.54) -- (430.56,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,178.39) -- (430.56,175.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,245.11) -- (430.56,247.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (427.70,247.96) -- (430.56,245.11);

\path[fill=fillColor] (429.13,300.93) --
	(431.05,297.60) --
	(427.21,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,297.28) -- (447.95,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (445.09,300.13) -- (447.95,297.28);

\path[fill=fillColor] (455.22,298.71) circle (  1.43);

\path[fill=fillColor] (463.91,300.93) --
	(465.83,297.60) --
	(461.99,297.60) --
	cycle;

\path[fill=fillColor] (472.61,300.93) --
	(474.53,297.60) --
	(470.69,297.60) --
	cycle;

\path[fill=fillColor] (481.30,300.93) --
	(483.23,297.60) --
	(479.38,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (488.57,297.28) -- (491.43,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (488.57,300.13) -- (491.43,297.28);

\path[fill=fillColor] (498.70,300.93) --
	(500.62,297.60) --
	(496.77,297.60) --
	cycle;

\path[fill=fillColor] (507.39,300.93) --
	(509.31,297.60) --
	(505.47,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.66,175.54) -- (517.51,178.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.66,178.39) -- (517.51,175.54);

\path[fill=fillColor] (516.09,298.71) circle (  1.43);

\path[fill=fillColor] (524.78,300.93) --
	(526.71,297.60) --
	(522.86,297.60) --
	cycle;

\path[fill=fillColor] (533.48,300.93) --
	(535.40,297.60) --
	(531.56,297.60) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.75,297.28) -- (543.60,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.75,300.13) -- (543.60,297.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,297.28) -- (552.30,300.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (549.44,300.13) -- (552.30,297.28);
\end{scope}
\begin{scope}
\path[clip] (129.71,467.69) rectangle (340.15,484.26);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (129.71,467.69) rectangle (340.15,484.26);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (234.93,472.94) {christoffersen};
\end{scope}
\begin{scope}
\path[clip] (345.65,467.69) rectangle (556.09,484.26);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (345.65,467.69) rectangle (556.09,484.26);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (450.87,472.94) {kupiec};
\end{scope}
\begin{scope}
\path[clip] (556.09,318.12) rectangle (572.66,467.69);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (556.09,318.12) rectangle (572.66,467.69);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (561.34,392.90) {0.5};
\end{scope}
\begin{scope}
\path[clip] (556.09,163.05) rectangle (572.66,312.62);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (556.09,163.05) rectangle (572.66,312.62);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (561.34,237.84) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (139.21,153.82) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (147.91,153.82) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (156.60,153.82) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (165.30,153.82) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (174.00,153.82) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (182.69,153.82) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (191.39,153.82) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (200.08,153.82) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (208.78,153.82) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (217.48,153.82) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (226.17,153.82) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (234.87,153.82) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (243.56,153.82) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (252.26,153.82) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (260.95,153.82) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (269.65,153.82) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (278.35,153.82) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (287.04,153.82) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (295.74,153.82) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (304.43,153.82) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (313.13,153.82) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (321.83,153.82) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (330.52,153.82) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (339.22,153.82) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (355.15,153.82) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (363.85,153.82) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (372.54,153.82) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (381.24,153.82) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (389.94,153.82) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (398.63,153.82) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (407.33,153.82) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (416.02,153.82) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (424.72,153.82) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (433.41,153.82) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (442.11,153.82) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (450.81,153.82) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (459.50,153.82) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (468.20,153.82) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (476.89,153.82) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (485.59,153.82) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (494.29,153.82) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (502.98,153.82) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (511.68,153.82) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (520.37,153.82) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (529.07,153.82) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (537.77,153.82) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (546.46,153.82) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (555.16,153.82) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,320.31) {bayesian fix - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,329.00) {bayesian fix - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,337.70) {bayesian fix - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,346.40) {bayesian fix - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,355.09) {bayesian online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,363.79) {bayesian online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,372.48) {bayesian online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,381.18) {bayesian online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,389.87) {sampling online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,398.57) {sampling online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,407.27) {sampling online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,415.96) {sampling online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,424.66) {specials - b constant mv};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,433.35) {specials - b constant pr};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,442.05) {specials - constant};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,450.75) {specials - ftl};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,459.44) {specials - pointwise};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,165.24) {bayesian fix - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,173.93) {bayesian fix - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,182.63) {bayesian fix - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,191.33) {bayesian fix - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,200.02) {bayesian online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,208.72) {bayesian online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,217.41) {bayesian online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,226.11) {bayesian online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,234.81) {sampling online - forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,243.50) {sampling online - full};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,252.20) {sampling online - smooth};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,260.89) {sampling online - smooth.forget};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,269.59) {specials - b constant mv};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,278.29) {specials - b constant pr};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,286.98) {specials - constant};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,295.68) {specials - ftl};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  0.73] at (124.76,304.37) {specials - pointwise};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.92] at (171.15,117.56) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (240.36,121.34) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (288.33,126.89) --
	(293.14,118.57) --
	(283.52,118.57) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (328.42,117.77) -- (335.56,124.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (328.42,124.91) -- (335.56,117.77);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (254.54,118.31) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (302.50,118.31) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.73] at (346.16,118.31) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at (427.92, 112.67) {
	\pgfimage[width= 86.72pt,height= 17.34pt,interpolate=true]{coverage_plot_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (428.07,101.11) {0.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (449.68,101.11) {2.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (471.28,101.11) {5.0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (492.89,101.11) {7.5};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  0.73] at (514.50,101.11) {10.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  0.92] at (383.48,117.83) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,578.16);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] (428.07,112.67) -- (428.07,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (449.68,112.67) -- (449.68,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (471.28,112.67) -- (471.28,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (492.89,112.67) -- (492.89,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (514.50,112.67) -- (514.50,116.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (428.07,126.55) -- (428.07,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (449.68,126.55) -- (449.68,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (471.28,126.55) -- (471.28,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (492.89,126.55) -- (492.89,130.02);

\path[draw=drawColor,line width= 0.2pt,line join=round] (514.50,126.55) -- (514.50,130.02);
\end{scope}
\end{tikzpicture}


==> anc/Norm1_Norm4/coverage_plot_christoffersen.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,867.24);
\begin{scope}
\path[clip] (194.80,474.98) rectangle (552.55,841.63);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,484.89) --
	(552.55,484.89);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,501.41) --
	(552.55,501.41);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,517.93) --
	(552.55,517.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,534.44) --
	(552.55,534.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,550.96) --
	(552.55,550.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,567.47) --
	(552.55,567.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,583.99) --
	(552.55,583.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,600.50) --
	(552.55,600.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,617.02) --
	(552.55,617.02);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,633.54) --
	(552.55,633.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,650.05) --
	(552.55,650.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,666.57) --
	(552.55,666.57);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,683.08) --
	(552.55,683.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,699.60) --
	(552.55,699.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,716.11) --
	(552.55,716.11);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,732.63) --
	(552.55,732.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,749.14) --
	(552.55,749.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,765.66) --
	(552.55,765.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,782.18) --
	(552.55,782.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,798.69) --
	(552.55,798.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,815.21) --
	(552.55,815.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,831.72) --
	(552.55,831.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,474.98) --
	(203.67,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,474.98) --
	(218.46,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,474.98) --
	(233.24,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,474.98) --
	(248.02,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,474.98) --
	(262.81,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,474.98) --
	(277.59,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,474.98) --
	(292.37,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,474.98) --
	(307.16,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,474.98) --
	(321.94,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,474.98) --
	(336.72,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,474.98) --
	(351.50,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,474.98) --
	(366.29,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,474.98) --
	(381.07,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,474.98) --
	(395.85,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,474.98) --
	(410.64,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,474.98) --
	(425.42,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,474.98) --
	(440.20,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,474.98) --
	(454.99,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,474.98) --
	(469.77,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,474.98) --
	(484.55,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,474.98) --
	(499.33,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,474.98) --
	(514.12,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,474.98) --
	(528.90,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,474.98) --
	(543.68,841.63);
\definecolor{fillColor}{RGB}{255,203,65}

\path[fill=fillColor] (196.28,823.47) rectangle (211.07,839.98);
\definecolor{fillColor}{RGB}{156,204,101}

\path[fill=fillColor] (196.28,806.95) rectangle (211.07,823.47);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (196.28,790.43) rectangle (211.07,806.95);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (196.28,773.92) rectangle (211.07,790.43);
\definecolor{fillColor}{RGB}{255,200,62}

\path[fill=fillColor] (196.28,757.40) rectangle (211.07,773.92);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (196.28,740.89) rectangle (211.07,757.40);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (196.28,724.37) rectangle (211.07,740.89);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (196.28,707.86) rectangle (211.07,724.37);

\path[fill=fillColor] (196.28,691.34) rectangle (211.07,707.86);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (196.28,674.82) rectangle (211.07,691.34);
\definecolor{fillColor}{RGB}{79,148,64}

\path[fill=fillColor] (196.28,658.31) rectangle (211.07,674.82);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (196.28,641.79) rectangle (211.07,658.31);
\definecolor{fillColor}{RGB}{51,128,52}

\path[fill=fillColor] (196.28,625.28) rectangle (211.07,641.79);
\definecolor{fillColor}{RGB}{65,137,58}

\path[fill=fillColor] (196.28,608.76) rectangle (211.07,625.28);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (196.28,592.25) rectangle (211.07,608.76);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (196.28,575.73) rectangle (211.07,592.25);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (196.28,559.21) rectangle (211.07,575.73);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (196.28,542.70) rectangle (211.07,559.21);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (196.28,526.18) rectangle (211.07,542.70);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (196.28,509.67) rectangle (211.07,526.18);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (196.28,493.15) rectangle (211.07,509.67);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (196.28,476.64) rectangle (211.07,493.15);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (211.07,823.47) rectangle (225.85,839.98);
\definecolor{fillColor}{RGB}{255,219,75}

\path[fill=fillColor] (211.07,806.95) rectangle (225.85,823.47);
\definecolor{fillColor}{RGB}{255,230,83}

\path[fill=fillColor] (211.07,790.43) rectangle (225.85,806.95);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (211.07,773.92) rectangle (225.85,790.43);
\definecolor{fillColor}{RGB}{255,225,79}

\path[fill=fillColor] (211.07,757.40) rectangle (225.85,773.92);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (211.07,740.89) rectangle (225.85,757.40);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (211.07,724.37) rectangle (225.85,740.89);
\definecolor{fillColor}{RGB}{62,136,57}

\path[fill=fillColor] (211.07,707.86) rectangle (225.85,724.37);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (211.07,691.34) rectangle (225.85,707.86);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (211.07,674.82) rectangle (225.85,691.34);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (211.07,658.31) rectangle (225.85,674.82);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (211.07,641.79) rectangle (225.85,658.31);
\definecolor{fillColor}{RGB}{54,131,53}

\path[fill=fillColor] (211.07,625.28) rectangle (225.85,641.79);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (211.07,608.76) rectangle (225.85,625.28);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (211.07,592.25) rectangle (225.85,608.76);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (211.07,575.73) rectangle (225.85,592.25);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (211.07,559.21) rectangle (225.85,575.73);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (211.07,542.70) rectangle (225.85,559.21);
\definecolor{fillColor}{RGB}{207,221,95}

\path[fill=fillColor] (211.07,526.18) rectangle (225.85,542.70);
\definecolor{fillColor}{RGB}{152,202,99}

\path[fill=fillColor] (211.07,509.67) rectangle (225.85,526.18);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (211.07,493.15) rectangle (225.85,509.67);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (211.07,476.64) rectangle (225.85,493.15);
\definecolor{fillColor}{RGB}{156,204,101}

\path[fill=fillColor] (225.85,823.47) rectangle (240.63,839.98);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (225.85,806.95) rectangle (240.63,823.47);
\definecolor{fillColor}{RGB}{254,163,41}

\path[fill=fillColor] (225.85,790.43) rectangle (240.63,806.95);
\definecolor{fillColor}{RGB}{59,134,55}

\path[fill=fillColor] (225.85,773.92) rectangle (240.63,790.43);
\definecolor{fillColor}{RGB}{146,197,96}

\path[fill=fillColor] (225.85,757.40) rectangle (240.63,773.92);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (225.85,740.89) rectangle (240.63,757.40);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (225.85,724.37) rectangle (240.63,740.89);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (225.85,707.86) rectangle (240.63,724.37);
\definecolor{fillColor}{RGB}{97,160,72}

\path[fill=fillColor] (225.85,691.34) rectangle (240.63,707.86);
\definecolor{fillColor}{RGB}{100,163,74}

\path[fill=fillColor] (225.85,674.82) rectangle (240.63,691.34);
\definecolor{fillColor}{RGB}{138,191,93}

\path[fill=fillColor] (225.85,658.31) rectangle (240.63,674.82);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (225.85,641.79) rectangle (240.63,658.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (225.85,625.28) rectangle (240.63,641.79);

\path[fill=fillColor] (225.85,608.76) rectangle (240.63,625.28);
\definecolor{fillColor}{RGB}{123,180,85}

\path[fill=fillColor] (225.85,592.25) rectangle (240.63,608.76);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (225.85,575.73) rectangle (240.63,592.25);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (225.85,559.21) rectangle (240.63,575.73);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (225.85,542.70) rectangle (240.63,559.21);
\definecolor{fillColor}{RGB}{255,206,66}

\path[fill=fillColor] (225.85,526.18) rectangle (240.63,542.70);
\definecolor{fillColor}{RGB}{255,196,59}

\path[fill=fillColor] (225.85,509.67) rectangle (240.63,526.18);
\definecolor{fillColor}{RGB}{100,163,74}

\path[fill=fillColor] (225.85,493.15) rectangle (240.63,509.67);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (225.85,476.64) rectangle (240.63,493.15);
\definecolor{fillColor}{RGB}{99,162,73}

\path[fill=fillColor] (240.63,823.47) rectangle (255.42,839.98);
\definecolor{fillColor}{RGB}{161,206,100}

\path[fill=fillColor] (240.63,806.95) rectangle (255.42,823.47);
\definecolor{fillColor}{RGB}{248,130,63}

\path[fill=fillColor] (240.63,790.43) rectangle (255.42,806.95);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (240.63,773.92) rectangle (255.42,790.43);
\definecolor{fillColor}{RGB}{180,212,99}

\path[fill=fillColor] (240.63,757.40) rectangle (255.42,773.92);
\definecolor{fillColor}{RGB}{220,225,94}

\path[fill=fillColor] (240.63,740.89) rectangle (255.42,757.40);
\definecolor{fillColor}{RGB}{250,141,57}

\path[fill=fillColor] (240.63,724.37) rectangle (255.42,740.89);
\definecolor{fillColor}{RGB}{249,133,61}

\path[fill=fillColor] (240.63,707.86) rectangle (255.42,724.37);
\definecolor{fillColor}{RGB}{250,141,57}

\path[fill=fillColor] (240.63,691.34) rectangle (255.42,707.86);
\definecolor{fillColor}{RGB}{195,217,97}

\path[fill=fillColor] (240.63,674.82) rectangle (255.42,691.34);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,658.31) rectangle (255.42,674.82);
\definecolor{fillColor}{RGB}{255,207,67}

\path[fill=fillColor] (240.63,641.79) rectangle (255.42,658.31);
\definecolor{fillColor}{RGB}{244,110,71}

\path[fill=fillColor] (240.63,625.28) rectangle (255.42,641.79);
\definecolor{fillColor}{RGB}{145,197,96}

\path[fill=fillColor] (240.63,608.76) rectangle (255.42,625.28);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (240.63,592.25) rectangle (255.42,608.76);
\definecolor{fillColor}{RGB}{255,171,42}

\path[fill=fillColor] (240.63,575.73) rectangle (255.42,592.25);
\definecolor{fillColor}{RGB}{243,103,74}

\path[fill=fillColor] (240.63,559.21) rectangle (255.42,575.73);
\definecolor{fillColor}{RGB}{252,148,53}

\path[fill=fillColor] (240.63,542.70) rectangle (255.42,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,526.18) rectangle (255.42,542.70);

\path[fill=fillColor] (240.63,509.67) rectangle (255.42,526.18);
\definecolor{fillColor}{RGB}{107,167,77}

\path[fill=fillColor] (240.63,493.15) rectangle (255.42,509.67);
\definecolor{fillColor}{RGB}{249,235,89}

\path[fill=fillColor] (240.63,476.64) rectangle (255.42,493.15);
\definecolor{fillColor}{RGB}{69,140,60}

\path[fill=fillColor] (255.42,823.47) rectangle (270.20,839.98);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (255.42,806.95) rectangle (270.20,823.47);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (255.42,790.43) rectangle (270.20,806.95);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (255.42,773.92) rectangle (270.20,790.43);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (255.42,757.40) rectangle (270.20,773.92);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (255.42,740.89) rectangle (270.20,757.40);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (255.42,724.37) rectangle (270.20,740.89);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (255.42,707.86) rectangle (270.20,724.37);
\definecolor{fillColor}{RGB}{255,212,71}

\path[fill=fillColor] (255.42,691.34) rectangle (270.20,707.86);
\definecolor{fillColor}{RGB}{253,154,48}

\path[fill=fillColor] (255.42,674.82) rectangle (270.20,691.34);
\definecolor{fillColor}{RGB}{255,179,47}

\path[fill=fillColor] (255.42,658.31) rectangle (270.20,674.82);
\definecolor{fillColor}{RGB}{251,145,54}

\path[fill=fillColor] (255.42,641.79) rectangle (270.20,658.31);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (255.42,625.28) rectangle (270.20,641.79);
\definecolor{fillColor}{RGB}{254,161,43}

\path[fill=fillColor] (255.42,608.76) rectangle (270.20,625.28);
\definecolor{fillColor}{RGB}{254,158,45}

\path[fill=fillColor] (255.42,592.25) rectangle (270.20,608.76);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (255.42,575.73) rectangle (270.20,592.25);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (255.42,559.21) rectangle (270.20,575.73);
\definecolor{fillColor}{RGB}{233,230,92}

\path[fill=fillColor] (255.42,542.70) rectangle (270.20,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,526.18) rectangle (270.20,542.70);

\path[fill=fillColor] (255.42,509.67) rectangle (270.20,526.18);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (255.42,493.15) rectangle (270.20,509.67);
\definecolor{fillColor}{RGB}{136,190,92}

\path[fill=fillColor] (255.42,476.64) rectangle (270.20,493.15);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (270.20,823.47) rectangle (284.98,839.98);
\definecolor{fillColor}{RGB}{159,205,101}

\path[fill=fillColor] (270.20,806.95) rectangle (284.98,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,790.43) rectangle (284.98,806.95);
\definecolor{fillColor}{RGB}{255,230,83}

\path[fill=fillColor] (270.20,773.92) rectangle (284.98,790.43);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (270.20,757.40) rectangle (284.98,773.92);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (270.20,740.89) rectangle (284.98,757.40);
\definecolor{fillColor}{RGB}{137,191,92}

\path[fill=fillColor] (270.20,724.37) rectangle (284.98,740.89);
\definecolor{fillColor}{RGB}{124,180,85}

\path[fill=fillColor] (270.20,707.86) rectangle (284.98,724.37);

\path[fill=fillColor] (270.20,691.34) rectangle (284.98,707.86);
\definecolor{fillColor}{RGB}{130,185,88}

\path[fill=fillColor] (270.20,674.82) rectangle (284.98,691.34);
\definecolor{fillColor}{RGB}{144,196,96}

\path[fill=fillColor] (270.20,658.31) rectangle (284.98,674.82);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (270.20,641.79) rectangle (284.98,658.31);
\definecolor{fillColor}{RGB}{133,188,90}

\path[fill=fillColor] (270.20,625.28) rectangle (284.98,641.79);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (270.20,608.76) rectangle (284.98,625.28);
\definecolor{fillColor}{RGB}{130,185,89}

\path[fill=fillColor] (270.20,592.25) rectangle (284.98,608.76);
\definecolor{fillColor}{RGB}{137,190,92}

\path[fill=fillColor] (270.20,575.73) rectangle (284.98,592.25);
\definecolor{fillColor}{RGB}{124,180,85}

\path[fill=fillColor] (270.20,559.21) rectangle (284.98,575.73);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (270.20,542.70) rectangle (284.98,559.21);
\definecolor{fillColor}{RGB}{255,173,43}

\path[fill=fillColor] (270.20,526.18) rectangle (284.98,542.70);
\definecolor{fillColor}{RGB}{244,109,72}

\path[fill=fillColor] (270.20,509.67) rectangle (284.98,526.18);
\definecolor{fillColor}{RGB}{255,232,85}

\path[fill=fillColor] (270.20,493.15) rectangle (284.98,509.67);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (270.20,476.64) rectangle (284.98,493.15);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (284.98,823.47) rectangle (299.76,839.98);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (284.98,806.95) rectangle (299.76,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,790.43) rectangle (299.76,806.95);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (284.98,773.92) rectangle (299.76,790.43);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (284.98,757.40) rectangle (299.76,773.92);
\definecolor{fillColor}{RGB}{169,209,100}

\path[fill=fillColor] (284.98,740.89) rectangle (299.76,757.40);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (284.98,724.37) rectangle (299.76,740.89);
\definecolor{fillColor}{RGB}{240,232,91}

\path[fill=fillColor] (284.98,707.86) rectangle (299.76,724.37);

\path[fill=fillColor] (284.98,691.34) rectangle (299.76,707.86);
\definecolor{fillColor}{RGB}{255,193,57}

\path[fill=fillColor] (284.98,674.82) rectangle (299.76,691.34);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (284.98,658.31) rectangle (299.76,674.82);
\definecolor{fillColor}{RGB}{237,231,91}

\path[fill=fillColor] (284.98,641.79) rectangle (299.76,658.31);
\definecolor{fillColor}{RGB}{155,204,101}

\path[fill=fillColor] (284.98,625.28) rectangle (299.76,641.79);
\definecolor{fillColor}{RGB}{255,209,69}

\path[fill=fillColor] (284.98,608.76) rectangle (299.76,625.28);
\definecolor{fillColor}{RGB}{255,235,87}

\path[fill=fillColor] (284.98,592.25) rectangle (299.76,608.76);
\definecolor{fillColor}{RGB}{255,212,71}

\path[fill=fillColor] (284.98,575.73) rectangle (299.76,592.25);
\definecolor{fillColor}{RGB}{216,224,94}

\path[fill=fillColor] (284.98,559.21) rectangle (299.76,575.73);
\definecolor{fillColor}{RGB}{128,184,88}

\path[fill=fillColor] (284.98,542.70) rectangle (299.76,559.21);
\definecolor{fillColor}{RGB}{253,156,47}

\path[fill=fillColor] (284.98,526.18) rectangle (299.76,542.70);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (284.98,509.67) rectangle (299.76,526.18);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (284.98,493.15) rectangle (299.76,509.67);
\definecolor{fillColor}{RGB}{176,211,99}

\path[fill=fillColor] (284.98,476.64) rectangle (299.76,493.15);
\definecolor{fillColor}{RGB}{112,171,80}

\path[fill=fillColor] (299.76,823.47) rectangle (314.55,839.98);
\definecolor{fillColor}{RGB}{165,207,100}

\path[fill=fillColor] (299.76,806.95) rectangle (314.55,823.47);
\definecolor{fillColor}{RGB}{255,165,39}

\path[fill=fillColor] (299.76,790.43) rectangle (314.55,806.95);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (299.76,773.92) rectangle (314.55,790.43);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (299.76,757.40) rectangle (314.55,773.92);
\definecolor{fillColor}{RGB}{150,200,99}

\path[fill=fillColor] (299.76,740.89) rectangle (314.55,757.40);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (299.76,724.37) rectangle (314.55,740.89);
\definecolor{fillColor}{RGB}{137,191,92}

\path[fill=fillColor] (299.76,707.86) rectangle (314.55,724.37);

\path[fill=fillColor] (299.76,691.34) rectangle (314.55,707.86);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (299.76,674.82) rectangle (314.55,691.34);

\path[fill=fillColor] (299.76,658.31) rectangle (314.55,674.82);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (299.76,641.79) rectangle (314.55,658.31);
\definecolor{fillColor}{RGB}{255,223,78}

\path[fill=fillColor] (299.76,625.28) rectangle (314.55,641.79);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (299.76,608.76) rectangle (314.55,625.28);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (299.76,592.25) rectangle (314.55,608.76);
\definecolor{fillColor}{RGB}{178,211,99}

\path[fill=fillColor] (299.76,575.73) rectangle (314.55,592.25);
\definecolor{fillColor}{RGB}{255,232,84}

\path[fill=fillColor] (299.76,559.21) rectangle (314.55,575.73);
\definecolor{fillColor}{RGB}{130,185,89}

\path[fill=fillColor] (299.76,542.70) rectangle (314.55,559.21);
\definecolor{fillColor}{RGB}{242,102,74}

\path[fill=fillColor] (299.76,526.18) rectangle (314.55,542.70);
\definecolor{fillColor}{RGB}{254,162,42}

\path[fill=fillColor] (299.76,509.67) rectangle (314.55,526.18);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (299.76,493.15) rectangle (314.55,509.67);
\definecolor{fillColor}{RGB}{153,202,100}

\path[fill=fillColor] (299.76,476.64) rectangle (314.55,493.15);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (314.55,823.47) rectangle (329.33,839.98);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (314.55,806.95) rectangle (329.33,823.47);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (314.55,790.43) rectangle (329.33,806.95);
\definecolor{fillColor}{RGB}{238,231,91}

\path[fill=fillColor] (314.55,773.92) rectangle (329.33,790.43);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (314.55,757.40) rectangle (329.33,773.92);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (314.55,740.89) rectangle (329.33,757.40);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (314.55,724.37) rectangle (329.33,740.89);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (314.55,707.86) rectangle (329.33,724.37);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (314.55,691.34) rectangle (329.33,707.86);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (314.55,674.82) rectangle (329.33,691.34);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (314.55,658.31) rectangle (329.33,674.82);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (314.55,641.79) rectangle (329.33,658.31);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (314.55,625.28) rectangle (329.33,641.79);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (314.55,608.76) rectangle (329.33,625.28);
\definecolor{fillColor}{RGB}{68,139,59}

\path[fill=fillColor] (314.55,592.25) rectangle (329.33,608.76);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (314.55,575.73) rectangle (329.33,592.25);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (314.55,559.21) rectangle (329.33,575.73);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (314.55,542.70) rectangle (329.33,559.21);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (314.55,526.18) rectangle (329.33,542.70);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (314.55,509.67) rectangle (329.33,526.18);
\definecolor{fillColor}{RGB}{92,156,70}

\path[fill=fillColor] (314.55,493.15) rectangle (329.33,509.67);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (314.55,476.64) rectangle (329.33,493.15);
\definecolor{fillColor}{RGB}{211,222,95}

\path[fill=fillColor] (329.33,823.47) rectangle (344.11,839.98);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (329.33,806.95) rectangle (344.11,823.47);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (329.33,790.43) rectangle (344.11,806.95);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (329.33,773.92) rectangle (344.11,790.43);
\definecolor{fillColor}{RGB}{66,139,59}

\path[fill=fillColor] (329.33,757.40) rectangle (344.11,773.92);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (329.33,740.89) rectangle (344.11,757.40);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,724.37) rectangle (344.11,740.89);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (329.33,707.86) rectangle (344.11,724.37);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (329.33,691.34) rectangle (344.11,707.86);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (329.33,674.82) rectangle (344.11,691.34);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (329.33,658.31) rectangle (344.11,674.82);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (329.33,641.79) rectangle (344.11,658.31);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (329.33,625.28) rectangle (344.11,641.79);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (329.33,608.76) rectangle (344.11,625.28);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (329.33,592.25) rectangle (344.11,608.76);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (329.33,575.73) rectangle (344.11,592.25);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (329.33,559.21) rectangle (344.11,575.73);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (329.33,542.70) rectangle (344.11,559.21);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (329.33,526.18) rectangle (344.11,542.70);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (329.33,509.67) rectangle (344.11,526.18);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (329.33,493.15) rectangle (344.11,509.67);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (329.33,476.64) rectangle (344.11,493.15);
\definecolor{fillColor}{RGB}{140,192,93}

\path[fill=fillColor] (344.11,823.47) rectangle (358.90,839.98);
\definecolor{fillColor}{RGB}{137,191,92}

\path[fill=fillColor] (344.11,806.95) rectangle (358.90,823.47);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (344.11,790.43) rectangle (358.90,806.95);
\definecolor{fillColor}{RGB}{116,175,82}

\path[fill=fillColor] (344.11,773.92) rectangle (358.90,790.43);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (344.11,757.40) rectangle (358.90,773.92);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (344.11,740.89) rectangle (358.90,757.40);
\definecolor{fillColor}{RGB}{113,172,80}

\path[fill=fillColor] (344.11,724.37) rectangle (358.90,740.89);
\definecolor{fillColor}{RGB}{95,159,71}

\path[fill=fillColor] (344.11,707.86) rectangle (358.90,724.37);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (344.11,691.34) rectangle (358.90,707.86);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (344.11,674.82) rectangle (358.90,691.34);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (344.11,658.31) rectangle (358.90,674.82);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (344.11,641.79) rectangle (358.90,658.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,625.28) rectangle (358.90,641.79);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (344.11,608.76) rectangle (358.90,625.28);
\definecolor{fillColor}{RGB}{65,137,58}

\path[fill=fillColor] (344.11,592.25) rectangle (358.90,608.76);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (344.11,575.73) rectangle (358.90,592.25);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (344.11,559.21) rectangle (358.90,575.73);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (344.11,542.70) rectangle (358.90,559.21);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (344.11,526.18) rectangle (358.90,542.70);
\definecolor{fillColor}{RGB}{124,180,85}

\path[fill=fillColor] (344.11,509.67) rectangle (358.90,526.18);
\definecolor{fillColor}{RGB}{59,134,55}

\path[fill=fillColor] (344.11,493.15) rectangle (358.90,509.67);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (344.11,476.64) rectangle (358.90,493.15);
\definecolor{fillColor}{RGB}{244,234,90}

\path[fill=fillColor] (358.90,823.47) rectangle (373.68,839.98);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (358.90,806.95) rectangle (373.68,823.47);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (358.90,790.43) rectangle (373.68,806.95);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (358.90,773.92) rectangle (373.68,790.43);
\definecolor{fillColor}{RGB}{146,197,97}

\path[fill=fillColor] (358.90,757.40) rectangle (373.68,773.92);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (358.90,740.89) rectangle (373.68,757.40);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (358.90,724.37) rectangle (373.68,740.89);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (358.90,707.86) rectangle (373.68,724.37);

\path[fill=fillColor] (358.90,691.34) rectangle (373.68,707.86);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (358.90,674.82) rectangle (373.68,691.34);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (358.90,658.31) rectangle (373.68,674.82);
\definecolor{fillColor}{RGB}{128,184,88}

\path[fill=fillColor] (358.90,641.79) rectangle (373.68,658.31);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (358.90,625.28) rectangle (373.68,641.79);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (358.90,608.76) rectangle (373.68,625.28);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (358.90,592.25) rectangle (373.68,608.76);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (358.90,575.73) rectangle (373.68,592.25);
\definecolor{fillColor}{RGB}{99,162,73}

\path[fill=fillColor] (358.90,559.21) rectangle (373.68,575.73);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (358.90,542.70) rectangle (373.68,559.21);
\definecolor{fillColor}{RGB}{255,219,76}

\path[fill=fillColor] (358.90,526.18) rectangle (373.68,542.70);
\definecolor{fillColor}{RGB}{130,185,89}

\path[fill=fillColor] (358.90,509.67) rectangle (373.68,526.18);
\definecolor{fillColor}{RGB}{86,153,68}

\path[fill=fillColor] (358.90,493.15) rectangle (373.68,509.67);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (358.90,476.64) rectangle (373.68,493.15);
\definecolor{fillColor}{RGB}{242,233,90}

\path[fill=fillColor] (373.68,823.47) rectangle (388.46,839.98);
\definecolor{fillColor}{RGB}{145,197,96}

\path[fill=fillColor] (373.68,806.95) rectangle (388.46,823.47);
\definecolor{fillColor}{RGB}{252,149,52}

\path[fill=fillColor] (373.68,790.43) rectangle (388.46,806.95);
\definecolor{fillColor}{RGB}{78,146,64}

\path[fill=fillColor] (373.68,773.92) rectangle (388.46,790.43);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (373.68,757.40) rectangle (388.46,773.92);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (373.68,740.89) rectangle (388.46,757.40);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (373.68,724.37) rectangle (388.46,740.89);
\definecolor{fillColor}{RGB}{127,183,87}

\path[fill=fillColor] (373.68,707.86) rectangle (388.46,724.37);
\definecolor{fillColor}{RGB}{124,180,85}

\path[fill=fillColor] (373.68,691.34) rectangle (388.46,707.86);
\definecolor{fillColor}{RGB}{159,205,101}

\path[fill=fillColor] (373.68,674.82) rectangle (388.46,691.34);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (373.68,658.31) rectangle (388.46,674.82);
\definecolor{fillColor}{RGB}{144,196,96}

\path[fill=fillColor] (373.68,641.79) rectangle (388.46,658.31);
\definecolor{fillColor}{RGB}{127,183,87}

\path[fill=fillColor] (373.68,625.28) rectangle (388.46,641.79);
\definecolor{fillColor}{RGB}{159,205,101}

\path[fill=fillColor] (373.68,608.76) rectangle (388.46,625.28);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (373.68,592.25) rectangle (388.46,608.76);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (373.68,575.73) rectangle (388.46,592.25);
\definecolor{fillColor}{RGB}{127,183,87}

\path[fill=fillColor] (373.68,559.21) rectangle (388.46,575.73);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (373.68,542.70) rectangle (388.46,559.21);

\path[fill=fillColor] (373.68,526.18) rectangle (388.46,542.70);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (373.68,509.67) rectangle (388.46,526.18);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (373.68,493.15) rectangle (388.46,509.67);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (373.68,476.64) rectangle (388.46,493.15);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (388.46,823.47) rectangle (403.24,839.98);
\definecolor{fillColor}{RGB}{170,209,100}

\path[fill=fillColor] (388.46,806.95) rectangle (403.24,823.47);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (388.46,790.43) rectangle (403.24,806.95);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (388.46,773.92) rectangle (403.24,790.43);
\definecolor{fillColor}{RGB}{117,175,82}

\path[fill=fillColor] (388.46,757.40) rectangle (403.24,773.92);
\definecolor{fillColor}{RGB}{158,205,101}

\path[fill=fillColor] (388.46,740.89) rectangle (403.24,757.40);
\definecolor{fillColor}{RGB}{130,185,88}

\path[fill=fillColor] (388.46,724.37) rectangle (403.24,740.89);
\definecolor{fillColor}{RGB}{255,216,74}

\path[fill=fillColor] (388.46,707.86) rectangle (403.24,724.37);
\definecolor{fillColor}{RGB}{255,209,69}

\path[fill=fillColor] (388.46,691.34) rectangle (403.24,707.86);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (388.46,674.82) rectangle (403.24,691.34);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (388.46,658.31) rectangle (403.24,674.82);
\definecolor{fillColor}{RGB}{185,214,98}

\path[fill=fillColor] (388.46,641.79) rectangle (403.24,658.31);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (388.46,625.28) rectangle (403.24,641.79);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (388.46,608.76) rectangle (403.24,625.28);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (388.46,592.25) rectangle (403.24,608.76);
\definecolor{fillColor}{RGB}{185,214,98}

\path[fill=fillColor] (388.46,575.73) rectangle (403.24,592.25);
\definecolor{fillColor}{RGB}{254,159,44}

\path[fill=fillColor] (388.46,559.21) rectangle (403.24,575.73);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (388.46,542.70) rectangle (403.24,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,526.18) rectangle (403.24,542.70);

\path[fill=fillColor] (388.46,509.67) rectangle (403.24,526.18);
\definecolor{fillColor}{RGB}{177,211,99}

\path[fill=fillColor] (388.46,493.15) rectangle (403.24,509.67);
\definecolor{fillColor}{RGB}{148,199,97}

\path[fill=fillColor] (388.46,476.64) rectangle (403.24,493.15);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (403.24,823.47) rectangle (418.03,839.98);
\definecolor{fillColor}{RGB}{252,148,53}

\path[fill=fillColor] (403.24,806.95) rectangle (418.03,823.47);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (403.24,790.43) rectangle (418.03,806.95);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (403.24,773.92) rectangle (418.03,790.43);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (403.24,757.40) rectangle (418.03,773.92);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (403.24,740.89) rectangle (418.03,757.40);
\definecolor{fillColor}{RGB}{190,215,97}

\path[fill=fillColor] (403.24,724.37) rectangle (418.03,740.89);
\definecolor{fillColor}{RGB}{200,219,96}

\path[fill=fillColor] (403.24,707.86) rectangle (418.03,724.37);
\definecolor{fillColor}{RGB}{255,228,82}

\path[fill=fillColor] (403.24,691.34) rectangle (418.03,707.86);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (403.24,674.82) rectangle (418.03,691.34);
\definecolor{fillColor}{RGB}{138,191,93}

\path[fill=fillColor] (403.24,658.31) rectangle (418.03,674.82);
\definecolor{fillColor}{RGB}{130,185,89}

\path[fill=fillColor] (403.24,641.79) rectangle (418.03,658.31);
\definecolor{fillColor}{RGB}{246,121,67}

\path[fill=fillColor] (403.24,625.28) rectangle (418.03,641.79);
\definecolor{fillColor}{RGB}{143,195,95}

\path[fill=fillColor] (403.24,608.76) rectangle (418.03,625.28);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (403.24,592.25) rectangle (418.03,608.76);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (403.24,575.73) rectangle (418.03,592.25);
\definecolor{fillColor}{RGB}{251,142,57}

\path[fill=fillColor] (403.24,559.21) rectangle (418.03,575.73);
\definecolor{fillColor}{RGB}{134,188,90}

\path[fill=fillColor] (403.24,542.70) rectangle (418.03,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (403.24,526.18) rectangle (418.03,542.70);
\definecolor{fillColor}{RGB}{252,147,53}

\path[fill=fillColor] (403.24,509.67) rectangle (418.03,526.18);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (403.24,493.15) rectangle (418.03,509.67);
\definecolor{fillColor}{RGB}{247,126,65}

\path[fill=fillColor] (403.24,476.64) rectangle (418.03,493.15);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (418.03,823.47) rectangle (432.81,839.98);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (418.03,806.95) rectangle (432.81,823.47);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (418.03,790.43) rectangle (432.81,806.95);
\definecolor{fillColor}{RGB}{255,175,44}

\path[fill=fillColor] (418.03,773.92) rectangle (432.81,790.43);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (418.03,757.40) rectangle (432.81,773.92);
\definecolor{fillColor}{RGB}{84,151,66}

\path[fill=fillColor] (418.03,740.89) rectangle (432.81,757.40);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (418.03,724.37) rectangle (432.81,740.89);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (418.03,707.86) rectangle (432.81,724.37);

\path[fill=fillColor] (418.03,691.34) rectangle (432.81,707.86);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,674.82) rectangle (432.81,691.34);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (418.03,658.31) rectangle (432.81,674.82);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (418.03,641.79) rectangle (432.81,658.31);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (418.03,625.28) rectangle (432.81,641.79);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (418.03,608.76) rectangle (432.81,625.28);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (418.03,592.25) rectangle (432.81,608.76);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (418.03,575.73) rectangle (432.81,592.25);
\definecolor{fillColor}{RGB}{82,149,66}

\path[fill=fillColor] (418.03,559.21) rectangle (432.81,575.73);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (418.03,542.70) rectangle (432.81,559.21);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (418.03,526.18) rectangle (432.81,542.70);
\definecolor{fillColor}{RGB}{68,140,60}

\path[fill=fillColor] (418.03,509.67) rectangle (432.81,526.18);
\definecolor{fillColor}{RGB}{255,193,57}

\path[fill=fillColor] (418.03,493.15) rectangle (432.81,509.67);
\definecolor{fillColor}{RGB}{94,158,71}

\path[fill=fillColor] (418.03,476.64) rectangle (432.81,493.15);
\definecolor{fillColor}{RGB}{158,205,101}

\path[fill=fillColor] (432.81,823.47) rectangle (447.59,839.98);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (432.81,806.95) rectangle (447.59,823.47);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (432.81,790.43) rectangle (447.59,806.95);
\definecolor{fillColor}{RGB}{255,230,83}

\path[fill=fillColor] (432.81,773.92) rectangle (447.59,790.43);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (432.81,757.40) rectangle (447.59,773.92);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (432.81,740.89) rectangle (447.59,757.40);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (432.81,724.37) rectangle (447.59,740.89);

\path[fill=fillColor] (432.81,707.86) rectangle (447.59,724.37);

\path[fill=fillColor] (432.81,691.34) rectangle (447.59,707.86);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (432.81,674.82) rectangle (447.59,691.34);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (432.81,658.31) rectangle (447.59,674.82);

\path[fill=fillColor] (432.81,641.79) rectangle (447.59,658.31);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (432.81,625.28) rectangle (447.59,641.79);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (432.81,608.76) rectangle (447.59,625.28);
\definecolor{fillColor}{RGB}{78,146,64}

\path[fill=fillColor] (432.81,592.25) rectangle (447.59,608.76);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (432.81,575.73) rectangle (447.59,592.25);
\definecolor{fillColor}{RGB}{52,130,53}

\path[fill=fillColor] (432.81,559.21) rectangle (447.59,575.73);

\path[fill=fillColor] (432.81,542.70) rectangle (447.59,559.21);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (432.81,526.18) rectangle (447.59,542.70);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (432.81,509.67) rectangle (447.59,526.18);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (432.81,493.15) rectangle (447.59,509.67);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (432.81,476.64) rectangle (447.59,493.15);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (447.59,823.47) rectangle (462.38,839.98);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (447.59,806.95) rectangle (462.38,823.47);
\definecolor{fillColor}{RGB}{103,165,75}

\path[fill=fillColor] (447.59,790.43) rectangle (462.38,806.95);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (447.59,773.92) rectangle (462.38,790.43);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (447.59,757.40) rectangle (462.38,773.92);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (447.59,740.89) rectangle (462.38,757.40);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (447.59,724.37) rectangle (462.38,740.89);
\definecolor{fillColor}{RGB}{129,185,88}

\path[fill=fillColor] (447.59,707.86) rectangle (462.38,724.37);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (447.59,691.34) rectangle (462.38,707.86);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (447.59,674.82) rectangle (462.38,691.34);
\definecolor{fillColor}{RGB}{144,196,96}

\path[fill=fillColor] (447.59,658.31) rectangle (462.38,674.82);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (447.59,641.79) rectangle (462.38,658.31);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (447.59,625.28) rectangle (462.38,641.79);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (447.59,608.76) rectangle (462.38,625.28);
\definecolor{fillColor}{RGB}{89,154,69}

\path[fill=fillColor] (447.59,592.25) rectangle (462.38,608.76);
\definecolor{fillColor}{RGB}{148,199,97}

\path[fill=fillColor] (447.59,575.73) rectangle (462.38,592.25);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (447.59,559.21) rectangle (462.38,575.73);
\definecolor{fillColor}{RGB}{127,183,87}

\path[fill=fillColor] (447.59,542.70) rectangle (462.38,559.21);
\definecolor{fillColor}{RGB}{239,232,91}

\path[fill=fillColor] (447.59,526.18) rectangle (462.38,542.70);
\definecolor{fillColor}{RGB}{251,144,55}

\path[fill=fillColor] (447.59,509.67) rectangle (462.38,526.18);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (447.59,493.15) rectangle (462.38,509.67);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (447.59,476.64) rectangle (462.38,493.15);
\definecolor{fillColor}{RGB}{128,183,88}

\path[fill=fillColor] (462.38,823.47) rectangle (477.16,839.98);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (462.38,806.95) rectangle (477.16,823.47);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (462.38,790.43) rectangle (477.16,806.95);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (462.38,773.92) rectangle (477.16,790.43);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (462.38,757.40) rectangle (477.16,773.92);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (462.38,740.89) rectangle (477.16,757.40);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (462.38,724.37) rectangle (477.16,740.89);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (462.38,707.86) rectangle (477.16,724.37);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (462.38,691.34) rectangle (477.16,707.86);
\definecolor{fillColor}{RGB}{97,161,73}

\path[fill=fillColor] (462.38,674.82) rectangle (477.16,691.34);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (462.38,658.31) rectangle (477.16,674.82);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (462.38,641.79) rectangle (477.16,658.31);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (462.38,625.28) rectangle (477.16,641.79);
\definecolor{fillColor}{RGB}{101,163,75}

\path[fill=fillColor] (462.38,608.76) rectangle (477.16,625.28);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (462.38,592.25) rectangle (477.16,608.76);
\definecolor{fillColor}{RGB}{88,154,69}

\path[fill=fillColor] (462.38,575.73) rectangle (477.16,592.25);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (462.38,559.21) rectangle (477.16,575.73);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (462.38,542.70) rectangle (477.16,559.21);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (462.38,526.18) rectangle (477.16,542.70);
\definecolor{fillColor}{RGB}{75,144,62}

\path[fill=fillColor] (462.38,509.67) rectangle (477.16,526.18);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (462.38,493.15) rectangle (477.16,509.67);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,476.64) rectangle (477.16,493.15);
\definecolor{fillColor}{RGB}{141,194,94}

\path[fill=fillColor] (477.16,823.47) rectangle (491.94,839.98);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (477.16,806.95) rectangle (491.94,823.47);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (477.16,790.43) rectangle (491.94,806.95);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (477.16,773.92) rectangle (491.94,790.43);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (477.16,757.40) rectangle (491.94,773.92);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (477.16,740.89) rectangle (491.94,757.40);
\definecolor{fillColor}{RGB}{152,202,100}

\path[fill=fillColor] (477.16,724.37) rectangle (491.94,740.89);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (477.16,707.86) rectangle (491.94,724.37);
\definecolor{fillColor}{RGB}{93,157,71}

\path[fill=fillColor] (477.16,691.34) rectangle (491.94,707.86);
\definecolor{fillColor}{RGB}{69,141,60}

\path[fill=fillColor] (477.16,674.82) rectangle (491.94,691.34);
\definecolor{fillColor}{RGB}{88,154,68}

\path[fill=fillColor] (477.16,658.31) rectangle (491.94,674.82);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (477.16,641.79) rectangle (491.94,658.31);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (477.16,625.28) rectangle (491.94,641.79);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (477.16,608.76) rectangle (491.94,625.28);
\definecolor{fillColor}{RGB}{103,165,75}

\path[fill=fillColor] (477.16,592.25) rectangle (491.94,608.76);
\definecolor{fillColor}{RGB}{75,145,62}

\path[fill=fillColor] (477.16,575.73) rectangle (491.94,592.25);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (477.16,559.21) rectangle (491.94,575.73);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (477.16,542.70) rectangle (491.94,559.21);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (477.16,526.18) rectangle (491.94,542.70);
\definecolor{fillColor}{RGB}{71,142,60}

\path[fill=fillColor] (477.16,509.67) rectangle (491.94,526.18);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,493.15) rectangle (491.94,509.67);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (477.16,476.64) rectangle (491.94,493.15);
\definecolor{fillColor}{RGB}{108,169,78}

\path[fill=fillColor] (491.94,823.47) rectangle (506.73,839.98);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (491.94,806.95) rectangle (506.73,823.47);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (491.94,790.43) rectangle (506.73,806.95);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (491.94,773.92) rectangle (506.73,790.43);
\definecolor{fillColor}{RGB}{99,162,74}

\path[fill=fillColor] (491.94,757.40) rectangle (506.73,773.92);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (491.94,740.89) rectangle (506.73,757.40);
\definecolor{fillColor}{RGB}{65,137,58}

\path[fill=fillColor] (491.94,724.37) rectangle (506.73,740.89);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (491.94,707.86) rectangle (506.73,724.37);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (491.94,691.34) rectangle (506.73,707.86);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (491.94,674.82) rectangle (506.73,691.34);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (491.94,658.31) rectangle (506.73,674.82);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (491.94,641.79) rectangle (506.73,658.31);
\definecolor{fillColor}{RGB}{72,143,61}

\path[fill=fillColor] (491.94,625.28) rectangle (506.73,641.79);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (491.94,608.76) rectangle (506.73,625.28);
\definecolor{fillColor}{RGB}{49,127,51}

\path[fill=fillColor] (491.94,592.25) rectangle (506.73,608.76);
\definecolor{fillColor}{RGB}{101,163,74}

\path[fill=fillColor] (491.94,575.73) rectangle (506.73,592.25);
\definecolor{fillColor}{RGB}{69,140,60}

\path[fill=fillColor] (491.94,559.21) rectangle (506.73,575.73);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (491.94,542.70) rectangle (506.73,559.21);
\definecolor{fillColor}{RGB}{220,225,93}

\path[fill=fillColor] (491.94,526.18) rectangle (506.73,542.70);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (491.94,509.67) rectangle (506.73,526.18);
\definecolor{fillColor}{RGB}{234,230,91}

\path[fill=fillColor] (491.94,493.15) rectangle (506.73,509.67);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (491.94,476.64) rectangle (506.73,493.15);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (506.73,823.47) rectangle (521.51,839.98);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (506.73,806.95) rectangle (521.51,823.47);
\definecolor{fillColor}{RGB}{255,210,69}

\path[fill=fillColor] (506.73,790.43) rectangle (521.51,806.95);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (506.73,773.92) rectangle (521.51,790.43);
\definecolor{fillColor}{RGB}{255,202,63}

\path[fill=fillColor] (506.73,757.40) rectangle (521.51,773.92);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (506.73,740.89) rectangle (521.51,757.40);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (506.73,724.37) rectangle (521.51,740.89);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (506.73,707.86) rectangle (521.51,724.37);

\path[fill=fillColor] (506.73,691.34) rectangle (521.51,707.86);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (506.73,674.82) rectangle (521.51,691.34);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (506.73,658.31) rectangle (521.51,674.82);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (506.73,641.79) rectangle (521.51,658.31);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (506.73,625.28) rectangle (521.51,641.79);
\definecolor{fillColor}{RGB}{61,135,57}

\path[fill=fillColor] (506.73,608.76) rectangle (521.51,625.28);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (506.73,592.25) rectangle (521.51,608.76);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (506.73,575.73) rectangle (521.51,592.25);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (506.73,559.21) rectangle (521.51,575.73);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (506.73,542.70) rectangle (521.51,559.21);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (506.73,526.18) rectangle (521.51,542.70);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (506.73,509.67) rectangle (521.51,526.18);
\definecolor{fillColor}{RGB}{73,143,62}

\path[fill=fillColor] (506.73,493.15) rectangle (521.51,509.67);
\definecolor{fillColor}{RGB}{112,171,80}

\path[fill=fillColor] (506.73,476.64) rectangle (521.51,493.15);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (521.51,823.47) rectangle (536.29,839.98);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (521.51,806.95) rectangle (536.29,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,790.43) rectangle (536.29,806.95);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (521.51,773.92) rectangle (536.29,790.43);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (521.51,757.40) rectangle (536.29,773.92);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (521.51,740.89) rectangle (536.29,757.40);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (521.51,724.37) rectangle (536.29,740.89);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (521.51,707.86) rectangle (536.29,724.37);

\path[fill=fillColor] (521.51,691.34) rectangle (536.29,707.86);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (521.51,674.82) rectangle (536.29,691.34);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (521.51,658.31) rectangle (536.29,674.82);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (521.51,641.79) rectangle (536.29,658.31);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (521.51,625.28) rectangle (536.29,641.79);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (521.51,608.76) rectangle (536.29,625.28);
\definecolor{fillColor}{RGB}{97,160,72}

\path[fill=fillColor] (521.51,592.25) rectangle (536.29,608.76);
\definecolor{fillColor}{RGB}{66,138,59}

\path[fill=fillColor] (521.51,575.73) rectangle (536.29,592.25);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (521.51,559.21) rectangle (536.29,575.73);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (521.51,542.70) rectangle (536.29,559.21);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (521.51,526.18) rectangle (536.29,542.70);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (521.51,509.67) rectangle (536.29,526.18);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (521.51,493.15) rectangle (536.29,509.67);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (521.51,476.64) rectangle (536.29,493.15);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (536.29,823.47) rectangle (551.07,839.98);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (536.29,806.95) rectangle (551.07,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,790.43) rectangle (551.07,806.95);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (536.29,773.92) rectangle (551.07,790.43);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,757.40) rectangle (551.07,773.92);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (536.29,740.89) rectangle (551.07,757.40);
\definecolor{fillColor}{RGB}{149,200,98}

\path[fill=fillColor] (536.29,724.37) rectangle (551.07,740.89);
\definecolor{fillColor}{RGB}{133,188,90}

\path[fill=fillColor] (536.29,707.86) rectangle (551.07,724.37);

\path[fill=fillColor] (536.29,691.34) rectangle (551.07,707.86);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (536.29,674.82) rectangle (551.07,691.34);
\definecolor{fillColor}{RGB}{206,221,95}

\path[fill=fillColor] (536.29,658.31) rectangle (551.07,674.82);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (536.29,641.79) rectangle (551.07,658.31);
\definecolor{fillColor}{RGB}{128,183,88}

\path[fill=fillColor] (536.29,625.28) rectangle (551.07,641.79);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (536.29,608.76) rectangle (551.07,625.28);
\definecolor{fillColor}{RGB}{135,189,91}

\path[fill=fillColor] (536.29,592.25) rectangle (551.07,608.76);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (536.29,575.73) rectangle (551.07,592.25);
\definecolor{fillColor}{RGB}{126,182,86}

\path[fill=fillColor] (536.29,559.21) rectangle (551.07,575.73);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (536.29,542.70) rectangle (551.07,559.21);
\definecolor{fillColor}{RGB}{255,193,58}

\path[fill=fillColor] (536.29,526.18) rectangle (551.07,542.70);
\definecolor{fillColor}{RGB}{231,229,92}

\path[fill=fillColor] (536.29,509.67) rectangle (551.07,526.18);
\definecolor{fillColor}{RGB}{255,222,78}

\path[fill=fillColor] (536.29,493.15) rectangle (551.07,509.67);
\definecolor{fillColor}{RGB}{133,188,90}

\path[fill=fillColor] (536.29,476.64) rectangle (551.07,493.15);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,829.23) -- (206.17,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,834.22) -- (206.17,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,815.21) -- (207.21,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,811.68) -- (203.67,818.74);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,763.16) -- (206.17,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,768.16) -- (206.17,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,812.71) -- (220.96,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,817.71) -- (220.96,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,796.19) -- (220.96,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,801.19) -- (220.96,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,763.16) -- (220.96,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,768.16) -- (220.96,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,534.44) -- (221.99,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,530.91) -- (218.46,537.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,831.72) -- (236.77,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,828.19) -- (233.24,835.26);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (233.24,802.58) --
	(236.60,796.75) --
	(229.88,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,531.94) -- (235.74,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,536.94) -- (235.74,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,515.43) -- (235.74,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,520.42) -- (235.74,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,815.21) -- (251.56,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,811.68) -- (248.02,818.74);

\path[fill=fillColor] (248.02,802.58) --
	(251.39,796.75) --
	(244.66,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,765.66) -- (251.56,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,762.13) -- (248.02,769.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,749.14) -- (251.56,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,745.61) -- (248.02,752.68);

\path[fill=fillColor] (248.02,736.51) --
	(251.39,730.69) --
	(244.66,730.69) --
	cycle;

\path[fill=fillColor] (248.02,720.00) --
	(251.39,714.17) --
	(244.66,714.17) --
	cycle;

\path[fill=fillColor] (248.02,703.48) --
	(251.39,697.66) --
	(244.66,697.66) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,683.08) -- (251.56,683.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,679.55) -- (248.02,686.61);

\path[fill=fillColor] (248.02,666.57) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,647.55) -- (250.52,652.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,652.55) -- (250.52,647.55);

\path[fill=fillColor] (248.02,637.42) --
	(251.39,631.59) --
	(244.66,631.59) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,598.01) -- (250.52,603.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,603.00) -- (250.52,598.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,581.49) -- (250.52,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,586.49) -- (250.52,581.49);

\path[fill=fillColor] (248.02,571.36) --
	(251.39,565.53) --
	(244.66,565.53) --
	cycle;

\path[fill=fillColor] (248.02,554.84) --
	(251.39,549.01) --
	(244.66,549.01) --
	cycle;

\path[fill=fillColor] (248.02,534.44) circle (  2.50);

\path[fill=fillColor] (248.02,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,484.89) -- (251.56,484.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,481.36) -- (248.02,488.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,796.19) -- (265.30,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,801.19) -- (265.30,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,730.13) -- (265.30,735.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,735.13) -- (265.30,730.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,713.62) -- (265.30,718.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,718.61) -- (265.30,713.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,697.10) -- (265.30,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,702.10) -- (265.30,697.10);

\path[fill=fillColor] (262.81,686.97) --
	(266.17,681.14) --
	(259.44,681.14) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,664.07) -- (265.30,669.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,669.06) -- (265.30,664.07);

\path[fill=fillColor] (262.81,653.93) --
	(266.17,648.11) --
	(259.44,648.11) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,631.04) -- (265.30,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,636.03) -- (265.30,631.04);

\path[fill=fillColor] (262.81,620.90) --
	(266.17,615.08) --
	(259.44,615.08) --
	cycle;

\path[fill=fillColor] (262.81,604.39) --
	(266.17,598.56) --
	(259.44,598.56) --
	cycle;

\path[fill=fillColor] (262.81,587.87) --
	(266.17,582.05) --
	(259.44,582.05) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,564.97) -- (265.30,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,569.97) -- (265.30,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,550.96) -- (266.34,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,547.42) -- (262.81,554.49);

\path[fill=fillColor] (262.81,534.44) circle (  2.50);

\path[fill=fillColor] (262.81,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,815.21) -- (281.12,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,811.68) -- (277.59,818.74);

\path[fill=fillColor] (277.59,798.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,779.68) -- (280.09,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,784.67) -- (280.09,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,531.94) -- (280.09,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,536.94) -- (280.09,531.94);

\path[fill=fillColor] (277.59,521.81) --
	(280.95,515.98) --
	(274.23,515.98) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,498.91) -- (280.09,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (275.09,503.91) -- (280.09,498.91);

\path[fill=fillColor] (292.37,798.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,749.14) -- (295.90,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,745.61) -- (292.37,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,716.11) -- (295.90,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,712.58) -- (292.37,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,699.60) -- (295.90,699.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,696.07) -- (292.37,703.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,680.58) -- (294.87,685.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,685.58) -- (294.87,680.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,664.07) -- (294.87,669.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,669.06) -- (294.87,664.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,650.05) -- (295.90,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,646.52) -- (292.37,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,633.54) -- (295.90,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,630.00) -- (292.37,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,614.52) -- (294.87,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,619.52) -- (294.87,614.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,598.01) -- (294.87,603.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,603.00) -- (294.87,598.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,581.49) -- (294.87,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,586.49) -- (294.87,581.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,567.47) -- (295.90,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,563.94) -- (292.37,571.00);

\path[fill=fillColor] (292.37,538.33) --
	(295.74,532.50) --
	(289.01,532.50) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,517.93) -- (295.90,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,514.39) -- (292.37,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,484.89) -- (295.90,484.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,481.36) -- (292.37,488.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,815.21) -- (310.69,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,811.68) -- (307.16,818.74);

\path[fill=fillColor] (307.16,802.58) --
	(310.52,796.75) --
	(303.79,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,631.04) -- (309.65,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,636.03) -- (309.65,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,600.50) -- (310.69,600.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,596.97) -- (307.16,604.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,583.99) -- (310.69,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,580.46) -- (307.16,587.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,564.97) -- (309.65,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,569.97) -- (309.65,564.97);

\path[fill=fillColor] (307.16,538.33) --
	(310.52,532.50) --
	(303.79,532.50) --
	cycle;

\path[fill=fillColor] (307.16,521.81) --
	(310.52,515.98) --
	(303.79,515.98) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,798.69) -- (325.47,798.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,795.16) -- (321.94,802.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,782.18) -- (325.47,782.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,778.64) -- (321.94,785.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,831.72) -- (340.25,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,828.19) -- (336.72,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,796.19) -- (339.22,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,801.19) -- (339.22,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,796.19) -- (354.00,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (349.01,801.19) -- (354.00,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,831.72) -- (369.82,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,828.19) -- (366.29,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,812.71) -- (368.78,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,817.71) -- (368.78,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,798.69) -- (369.82,798.69);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,795.16) -- (366.29,802.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,531.94) -- (368.78,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,536.94) -- (368.78,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,831.72) -- (384.60,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,828.19) -- (381.07,835.26);

\path[fill=fillColor] (381.07,802.58) --
	(384.43,796.75) --
	(377.71,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,763.16) -- (383.57,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,768.16) -- (383.57,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,683.08) -- (384.60,683.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,679.55) -- (381.07,686.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,617.02) -- (384.60,617.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,613.49) -- (381.07,620.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,581.49) -- (383.57,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,586.49) -- (383.57,581.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,517.93) -- (384.60,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,514.39) -- (381.07,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,815.21) -- (399.39,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,811.68) -- (395.85,818.74);

\path[fill=fillColor] (395.85,802.58) --
	(399.22,796.75) --
	(392.49,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,749.14) -- (399.39,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,745.61) -- (395.85,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,713.62) -- (398.35,718.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,718.61) -- (398.35,713.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,697.10) -- (398.35,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,702.10) -- (398.35,697.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,683.08) -- (399.39,683.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,679.55) -- (395.85,686.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,650.05) -- (399.39,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,646.52) -- (395.85,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,631.04) -- (398.35,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,636.03) -- (398.35,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,614.52) -- (398.35,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,619.52) -- (398.35,614.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,583.99) -- (399.39,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,580.46) -- (395.85,587.52);

\path[fill=fillColor] (395.85,571.36) --
	(399.22,565.53) --
	(392.49,565.53) --
	cycle;

\path[fill=fillColor] (395.85,534.44) circle (  2.50);

\path[fill=fillColor] (395.85,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,501.41) -- (399.39,501.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,497.88) -- (395.85,504.94);

\path[fill=fillColor] (410.64,819.09) --
	(414.00,813.27) --
	(407.27,813.27) --
	cycle;

\path[fill=fillColor] (410.64,802.58) --
	(414.00,796.75) --
	(407.27,796.75) --
	cycle;

\path[fill=fillColor] (410.64,753.03) --
	(414.00,747.20) --
	(407.27,747.20) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,732.63) -- (414.17,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,729.10) -- (410.64,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,716.11) -- (414.17,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,712.58) -- (410.64,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,697.10) -- (413.13,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,702.10) -- (413.13,697.10);

\path[fill=fillColor] (410.64,637.42) --
	(414.00,631.59) --
	(407.27,631.59) --
	cycle;

\path[fill=fillColor] (410.64,571.36) --
	(414.00,565.53) --
	(407.27,565.53) --
	cycle;

\path[fill=fillColor] (410.64,534.44) circle (  2.50);

\path[fill=fillColor] (410.64,521.81) --
	(414.00,515.98) --
	(407.27,515.98) --
	cycle;

\path[fill=fillColor] (410.64,488.78) --
	(414.00,482.95) --
	(407.27,482.95) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,779.68) -- (427.92,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,784.67) -- (427.92,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,763.16) -- (427.92,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,768.16) -- (427.92,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,498.91) -- (427.92,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,503.91) -- (427.92,498.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,831.72) -- (443.73,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,828.19) -- (440.20,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,779.68) -- (442.70,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,784.67) -- (442.70,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,829.23) -- (457.48,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,834.22) -- (457.48,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,779.68) -- (457.48,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,784.67) -- (457.48,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,647.55) -- (457.48,652.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,652.55) -- (457.48,647.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,633.54) -- (458.52,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,630.00) -- (454.99,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,567.47) -- (458.52,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,563.94) -- (454.99,571.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,534.44) -- (458.52,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,530.91) -- (454.99,537.97);

\path[fill=fillColor] (454.99,521.81) --
	(458.35,515.98) --
	(451.62,515.98) --
	cycle;

\path[fill=fillColor] (484.55,501.41) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,796.19) -- (501.83,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,801.19) -- (501.83,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,534.44) -- (502.87,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,530.91) -- (499.33,537.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,501.41) -- (502.87,501.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,497.88) -- (499.33,504.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,796.19) -- (516.61,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,801.19) -- (516.61,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,779.68) -- (516.61,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,784.67) -- (516.61,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,763.16) -- (516.61,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,768.16) -- (516.61,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (510.58,534.44) -- (517.65,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.12,530.91) -- (514.12,537.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,515.43) -- (516.61,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,520.42) -- (516.61,515.43);

\path[fill=fillColor] (528.90,798.69) circle (  2.50);

\path[fill=fillColor] (543.68,798.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,666.57) -- (547.21,666.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,663.03) -- (543.68,670.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,531.94) -- (546.18,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,536.94) -- (546.18,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (540.15,517.93) -- (547.21,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (543.68,514.39) -- (543.68,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,498.91) -- (546.18,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,503.91) -- (546.18,498.91);
\end{scope}
\begin{scope}
\path[clip] (194.80,102.84) rectangle (552.55,469.48);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,112.75) --
	(552.55,112.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,129.26) --
	(552.55,129.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,145.78) --
	(552.55,145.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,162.29) --
	(552.55,162.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,178.81) --
	(552.55,178.81);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,195.32) --
	(552.55,195.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,211.84) --
	(552.55,211.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,228.36) --
	(552.55,228.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,244.87) --
	(552.55,244.87);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,261.39) --
	(552.55,261.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,277.90) --
	(552.55,277.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,294.42) --
	(552.55,294.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,310.93) --
	(552.55,310.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,327.45) --
	(552.55,327.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,343.97) --
	(552.55,343.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,360.48) --
	(552.55,360.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,377.00) --
	(552.55,377.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,393.51) --
	(552.55,393.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,410.03) --
	(552.55,410.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,426.54) --
	(552.55,426.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,443.06) --
	(552.55,443.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,459.58) --
	(552.55,459.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,102.84) --
	(203.67,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,102.84) --
	(218.46,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,102.84) --
	(233.24,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,102.84) --
	(248.02,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,102.84) --
	(262.81,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,102.84) --
	(277.59,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,102.84) --
	(292.37,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,102.84) --
	(307.16,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,102.84) --
	(321.94,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,102.84) --
	(336.72,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,102.84) --
	(351.50,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,102.84) --
	(366.29,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,102.84) --
	(381.07,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,102.84) --
	(395.85,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,102.84) --
	(410.64,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,102.84) --
	(425.42,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,102.84) --
	(440.20,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,102.84) --
	(454.99,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,102.84) --
	(469.77,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,102.84) --
	(484.55,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,102.84) --
	(499.33,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,102.84) --
	(514.12,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,102.84) --
	(528.90,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,102.84) --
	(543.68,469.48);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (196.28,451.32) rectangle (211.07,467.83);

\path[fill=fillColor] (196.28,434.80) rectangle (211.07,451.32);

\path[fill=fillColor] (196.28,418.29) rectangle (211.07,434.80);

\path[fill=fillColor] (196.28,401.77) rectangle (211.07,418.29);

\path[fill=fillColor] (196.28,385.25) rectangle (211.07,401.77);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (196.28,368.74) rectangle (211.07,385.25);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (196.28,352.22) rectangle (211.07,368.74);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (196.28,335.71) rectangle (211.07,352.22);

\path[fill=fillColor] (196.28,319.19) rectangle (211.07,335.71);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (196.28,302.68) rectangle (211.07,319.19);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (196.28,286.16) rectangle (211.07,302.68);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (196.28,269.65) rectangle (211.07,286.16);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (196.28,253.13) rectangle (211.07,269.65);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (196.28,236.61) rectangle (211.07,253.13);
\definecolor{fillColor}{RGB}{88,154,68}

\path[fill=fillColor] (196.28,220.10) rectangle (211.07,236.61);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (196.28,203.58) rectangle (211.07,220.10);
\definecolor{fillColor}{RGB}{150,200,98}

\path[fill=fillColor] (196.28,187.07) rectangle (211.07,203.58);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (196.28,170.55) rectangle (211.07,187.07);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (196.28,154.04) rectangle (211.07,170.55);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (196.28,137.52) rectangle (211.07,154.04);
\definecolor{fillColor}{RGB}{157,205,101}

\path[fill=fillColor] (196.28,121.00) rectangle (211.07,137.52);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (196.28,104.49) rectangle (211.07,121.00);
\definecolor{fillColor}{RGB}{153,203,100}

\path[fill=fillColor] (211.07,451.32) rectangle (225.85,467.83);

\path[fill=fillColor] (211.07,434.80) rectangle (225.85,451.32);

\path[fill=fillColor] (211.07,418.29) rectangle (225.85,434.80);

\path[fill=fillColor] (211.07,401.77) rectangle (225.85,418.29);

\path[fill=fillColor] (211.07,385.25) rectangle (225.85,401.77);
\definecolor{fillColor}{RGB}{255,204,65}

\path[fill=fillColor] (211.07,368.74) rectangle (225.85,385.25);
\definecolor{fillColor}{RGB}{255,230,83}

\path[fill=fillColor] (211.07,352.22) rectangle (225.85,368.74);
\definecolor{fillColor}{RGB}{255,221,77}

\path[fill=fillColor] (211.07,335.71) rectangle (225.85,352.22);
\definecolor{fillColor}{RGB}{242,233,90}

\path[fill=fillColor] (211.07,319.19) rectangle (225.85,335.71);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (211.07,302.68) rectangle (225.85,319.19);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (211.07,286.16) rectangle (225.85,302.68);
\definecolor{fillColor}{RGB}{255,167,39}

\path[fill=fillColor] (211.07,269.65) rectangle (225.85,286.16);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (211.07,253.13) rectangle (225.85,269.65);
\definecolor{fillColor}{RGB}{255,230,83}

\path[fill=fillColor] (211.07,236.61) rectangle (225.85,253.13);
\definecolor{fillColor}{RGB}{255,186,53}

\path[fill=fillColor] (211.07,220.10) rectangle (225.85,236.61);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (211.07,203.58) rectangle (225.85,220.10);
\definecolor{fillColor}{RGB}{255,204,65}

\path[fill=fillColor] (211.07,187.07) rectangle (225.85,203.58);
\definecolor{fillColor}{RGB}{242,233,90}

\path[fill=fillColor] (211.07,170.55) rectangle (225.85,187.07);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (211.07,154.04) rectangle (225.85,170.55);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (211.07,137.52) rectangle (225.85,154.04);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (211.07,121.00) rectangle (225.85,137.52);
\definecolor{fillColor}{RGB}{255,204,65}

\path[fill=fillColor] (211.07,104.49) rectangle (225.85,121.00);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (225.85,451.32) rectangle (240.63,467.83);

\path[fill=fillColor] (225.85,434.80) rectangle (240.63,451.32);

\path[fill=fillColor] (225.85,418.29) rectangle (240.63,434.80);

\path[fill=fillColor] (225.85,401.77) rectangle (240.63,418.29);

\path[fill=fillColor] (225.85,385.25) rectangle (240.63,401.77);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (225.85,368.74) rectangle (240.63,385.25);
\definecolor{fillColor}{RGB}{247,234,89}

\path[fill=fillColor] (225.85,352.22) rectangle (240.63,368.74);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (225.85,335.71) rectangle (240.63,352.22);

\path[fill=fillColor] (225.85,319.19) rectangle (240.63,335.71);
\definecolor{fillColor}{RGB}{247,234,89}

\path[fill=fillColor] (225.85,302.68) rectangle (240.63,319.19);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (225.85,286.16) rectangle (240.63,302.68);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (225.85,269.65) rectangle (240.63,286.16);

\path[fill=fillColor] (225.85,253.13) rectangle (240.63,269.65);
\definecolor{fillColor}{RGB}{247,234,89}

\path[fill=fillColor] (225.85,236.61) rectangle (240.63,253.13);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (225.85,220.10) rectangle (240.63,236.61);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (225.85,203.58) rectangle (240.63,220.10);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (225.85,187.07) rectangle (240.63,203.58);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (225.85,170.55) rectangle (240.63,187.07);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (225.85,154.04) rectangle (240.63,170.55);
\definecolor{fillColor}{RGB}{152,202,100}

\path[fill=fillColor] (225.85,137.52) rectangle (240.63,154.04);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (225.85,121.00) rectangle (240.63,137.52);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (225.85,104.49) rectangle (240.63,121.00);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (240.63,451.32) rectangle (255.42,467.83);

\path[fill=fillColor] (240.63,434.80) rectangle (255.42,451.32);

\path[fill=fillColor] (240.63,418.29) rectangle (255.42,434.80);

\path[fill=fillColor] (240.63,401.77) rectangle (255.42,418.29);

\path[fill=fillColor] (240.63,385.25) rectangle (255.42,401.77);
\definecolor{fillColor}{RGB}{213,223,94}

\path[fill=fillColor] (240.63,368.74) rectangle (255.42,385.25);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (240.63,352.22) rectangle (255.42,368.74);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (240.63,335.71) rectangle (255.42,352.22);

\path[fill=fillColor] (240.63,319.19) rectangle (255.42,335.71);
\definecolor{fillColor}{RGB}{255,213,71}

\path[fill=fillColor] (240.63,302.68) rectangle (255.42,319.19);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (240.63,286.16) rectangle (255.42,302.68);
\definecolor{fillColor}{RGB}{252,148,53}

\path[fill=fillColor] (240.63,269.65) rectangle (255.42,286.16);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (240.63,253.13) rectangle (255.42,269.65);
\definecolor{fillColor}{RGB}{255,213,71}

\path[fill=fillColor] (240.63,236.61) rectangle (255.42,253.13);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (240.63,220.10) rectangle (255.42,236.61);
\definecolor{fillColor}{RGB}{152,202,100}

\path[fill=fillColor] (240.63,203.58) rectangle (255.42,220.10);
\definecolor{fillColor}{RGB}{205,220,96}

\path[fill=fillColor] (240.63,187.07) rectangle (255.42,203.58);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (240.63,170.55) rectangle (255.42,187.07);
\definecolor{fillColor}{RGB}{246,119,68}

\path[fill=fillColor] (240.63,154.04) rectangle (255.42,170.55);
\definecolor{fillColor}{RGB}{255,167,39}

\path[fill=fillColor] (240.63,137.52) rectangle (255.42,154.04);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (240.63,121.00) rectangle (255.42,137.52);
\definecolor{fillColor}{RGB}{213,223,94}

\path[fill=fillColor] (240.63,104.49) rectangle (255.42,121.00);
\definecolor{fillColor}{RGB}{144,196,96}

\path[fill=fillColor] (255.42,451.32) rectangle (270.20,467.83);

\path[fill=fillColor] (255.42,434.80) rectangle (270.20,451.32);

\path[fill=fillColor] (255.42,418.29) rectangle (270.20,434.80);

\path[fill=fillColor] (255.42,401.77) rectangle (270.20,418.29);

\path[fill=fillColor] (255.42,385.25) rectangle (270.20,401.77);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (255.42,368.74) rectangle (270.20,385.25);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (255.42,352.22) rectangle (270.20,368.74);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (255.42,335.71) rectangle (270.20,352.22);

\path[fill=fillColor] (255.42,319.19) rectangle (270.20,335.71);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (255.42,302.68) rectangle (270.20,319.19);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (255.42,286.16) rectangle (270.20,302.68);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (255.42,269.65) rectangle (270.20,286.16);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (255.42,253.13) rectangle (270.20,269.65);
\definecolor{fillColor}{RGB}{102,164,75}

\path[fill=fillColor] (255.42,236.61) rectangle (270.20,253.13);
\definecolor{fillColor}{RGB}{93,157,71}

\path[fill=fillColor] (255.42,220.10) rectangle (270.20,236.61);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (255.42,203.58) rectangle (270.20,220.10);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (255.42,187.07) rectangle (270.20,203.58);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (255.42,170.55) rectangle (270.20,187.07);
\definecolor{fillColor}{RGB}{154,204,101}

\path[fill=fillColor] (255.42,154.04) rectangle (270.20,170.55);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (255.42,137.52) rectangle (270.20,154.04);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (255.42,121.00) rectangle (270.20,137.52);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (255.42,104.49) rectangle (270.20,121.00);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (270.20,451.32) rectangle (284.98,467.83);

\path[fill=fillColor] (270.20,434.80) rectangle (284.98,451.32);

\path[fill=fillColor] (270.20,418.29) rectangle (284.98,434.80);

\path[fill=fillColor] (270.20,401.77) rectangle (284.98,418.29);

\path[fill=fillColor] (270.20,385.25) rectangle (284.98,401.77);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (270.20,368.74) rectangle (284.98,385.25);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (270.20,352.22) rectangle (284.98,368.74);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (270.20,335.71) rectangle (284.98,352.22);

\path[fill=fillColor] (270.20,319.19) rectangle (284.98,335.71);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (270.20,302.68) rectangle (284.98,319.19);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (270.20,286.16) rectangle (284.98,302.68);
\definecolor{fillColor}{RGB}{103,164,75}

\path[fill=fillColor] (270.20,269.65) rectangle (284.98,286.16);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (270.20,253.13) rectangle (284.98,269.65);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (270.20,236.61) rectangle (284.98,253.13);
\definecolor{fillColor}{RGB}{113,173,80}

\path[fill=fillColor] (270.20,220.10) rectangle (284.98,236.61);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (270.20,203.58) rectangle (284.98,220.10);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (270.20,187.07) rectangle (284.98,203.58);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (270.20,170.55) rectangle (284.98,187.07);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (270.20,154.04) rectangle (284.98,170.55);
\definecolor{fillColor}{RGB}{145,196,96}

\path[fill=fillColor] (270.20,137.52) rectangle (284.98,154.04);
\definecolor{fillColor}{RGB}{235,230,91}

\path[fill=fillColor] (270.20,121.00) rectangle (284.98,137.52);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (270.20,104.49) rectangle (284.98,121.00);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (284.98,451.32) rectangle (299.76,467.83);

\path[fill=fillColor] (284.98,434.80) rectangle (299.76,451.32);

\path[fill=fillColor] (284.98,418.29) rectangle (299.76,434.80);

\path[fill=fillColor] (284.98,401.77) rectangle (299.76,418.29);

\path[fill=fillColor] (284.98,385.25) rectangle (299.76,401.77);
\definecolor{fillColor}{RGB}{253,153,49}

\path[fill=fillColor] (284.98,368.74) rectangle (299.76,385.25);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (284.98,352.22) rectangle (299.76,368.74);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (284.98,335.71) rectangle (299.76,352.22);

\path[fill=fillColor] (284.98,319.19) rectangle (299.76,335.71);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (284.98,302.68) rectangle (299.76,319.19);
\definecolor{fillColor}{RGB}{251,146,54}

\path[fill=fillColor] (284.98,286.16) rectangle (299.76,302.68);
\definecolor{fillColor}{RGB}{250,139,58}

\path[fill=fillColor] (284.98,269.65) rectangle (299.76,286.16);
\definecolor{fillColor}{RGB}{254,159,45}

\path[fill=fillColor] (284.98,253.13) rectangle (299.76,269.65);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (284.98,236.61) rectangle (299.76,253.13);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (284.98,220.10) rectangle (299.76,236.61);
\definecolor{fillColor}{RGB}{247,125,65}

\path[fill=fillColor] (284.98,203.58) rectangle (299.76,220.10);
\definecolor{fillColor}{RGB}{255,181,49}

\path[fill=fillColor] (284.98,187.07) rectangle (299.76,203.58);
\definecolor{fillColor}{RGB}{205,220,96}

\path[fill=fillColor] (284.98,170.55) rectangle (299.76,187.07);
\definecolor{fillColor}{RGB}{253,157,46}

\path[fill=fillColor] (284.98,154.04) rectangle (299.76,170.55);
\definecolor{fillColor}{RGB}{255,199,62}

\path[fill=fillColor] (284.98,137.52) rectangle (299.76,154.04);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (284.98,121.00) rectangle (299.76,137.52);
\definecolor{fillColor}{RGB}{253,153,49}

\path[fill=fillColor] (284.98,104.49) rectangle (299.76,121.00);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (299.76,451.32) rectangle (314.55,467.83);

\path[fill=fillColor] (299.76,434.80) rectangle (314.55,451.32);

\path[fill=fillColor] (299.76,418.29) rectangle (314.55,434.80);

\path[fill=fillColor] (299.76,401.77) rectangle (314.55,418.29);

\path[fill=fillColor] (299.76,385.25) rectangle (314.55,401.77);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (299.76,368.74) rectangle (314.55,385.25);
\definecolor{fillColor}{RGB}{157,205,101}

\path[fill=fillColor] (299.76,352.22) rectangle (314.55,368.74);
\definecolor{fillColor}{RGB}{100,163,74}

\path[fill=fillColor] (299.76,335.71) rectangle (314.55,352.22);

\path[fill=fillColor] (299.76,319.19) rectangle (314.55,335.71);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (299.76,302.68) rectangle (314.55,319.19);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (299.76,286.16) rectangle (314.55,302.68);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (299.76,269.65) rectangle (314.55,286.16);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (299.76,253.13) rectangle (314.55,269.65);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (299.76,236.61) rectangle (314.55,253.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (299.76,220.10) rectangle (314.55,236.61);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (299.76,203.58) rectangle (314.55,220.10);
\definecolor{fillColor}{RGB}{85,152,67}

\path[fill=fillColor] (299.76,187.07) rectangle (314.55,203.58);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (299.76,170.55) rectangle (314.55,187.07);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (299.76,154.04) rectangle (314.55,170.55);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (299.76,137.52) rectangle (314.55,154.04);
\definecolor{fillColor}{RGB}{255,213,71}

\path[fill=fillColor] (299.76,121.00) rectangle (314.55,137.52);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (299.76,104.49) rectangle (314.55,121.00);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (314.55,451.32) rectangle (329.33,467.83);

\path[fill=fillColor] (314.55,434.80) rectangle (329.33,451.32);

\path[fill=fillColor] (314.55,418.29) rectangle (329.33,434.80);

\path[fill=fillColor] (314.55,401.77) rectangle (329.33,418.29);

\path[fill=fillColor] (314.55,385.25) rectangle (329.33,401.77);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (314.55,368.74) rectangle (329.33,385.25);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (314.55,352.22) rectangle (329.33,368.74);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (314.55,335.71) rectangle (329.33,352.22);

\path[fill=fillColor] (314.55,319.19) rectangle (329.33,335.71);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (314.55,302.68) rectangle (329.33,319.19);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (314.55,286.16) rectangle (329.33,302.68);
\definecolor{fillColor}{RGB}{55,131,54}

\path[fill=fillColor] (314.55,269.65) rectangle (329.33,286.16);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (314.55,253.13) rectangle (329.33,269.65);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (314.55,236.61) rectangle (329.33,253.13);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (314.55,220.10) rectangle (329.33,236.61);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (314.55,203.58) rectangle (329.33,220.10);
\definecolor{fillColor}{RGB}{82,150,66}

\path[fill=fillColor] (314.55,187.07) rectangle (329.33,203.58);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (314.55,170.55) rectangle (329.33,187.07);
\definecolor{fillColor}{RGB}{49,127,51}

\path[fill=fillColor] (314.55,154.04) rectangle (329.33,170.55);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (314.55,137.52) rectangle (329.33,154.04);
\definecolor{fillColor}{RGB}{238,231,91}

\path[fill=fillColor] (314.55,121.00) rectangle (329.33,137.52);
\definecolor{fillColor}{RGB}{73,143,61}

\path[fill=fillColor] (314.55,104.49) rectangle (329.33,121.00);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (329.33,451.32) rectangle (344.11,467.83);

\path[fill=fillColor] (329.33,434.80) rectangle (344.11,451.32);

\path[fill=fillColor] (329.33,418.29) rectangle (344.11,434.80);

\path[fill=fillColor] (329.33,401.77) rectangle (344.11,418.29);

\path[fill=fillColor] (329.33,385.25) rectangle (344.11,401.77);
\definecolor{fillColor}{RGB}{68,140,60}

\path[fill=fillColor] (329.33,368.74) rectangle (344.11,385.25);
\definecolor{fillColor}{RGB}{231,229,92}

\path[fill=fillColor] (329.33,352.22) rectangle (344.11,368.74);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (329.33,335.71) rectangle (344.11,352.22);

\path[fill=fillColor] (329.33,319.19) rectangle (344.11,335.71);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (329.33,302.68) rectangle (344.11,319.19);
\definecolor{fillColor}{RGB}{127,183,87}

\path[fill=fillColor] (329.33,286.16) rectangle (344.11,302.68);
\definecolor{fillColor}{RGB}{109,170,79}

\path[fill=fillColor] (329.33,269.65) rectangle (344.11,286.16);

\path[fill=fillColor] (329.33,253.13) rectangle (344.11,269.65);
\definecolor{fillColor}{RGB}{106,167,77}

\path[fill=fillColor] (329.33,236.61) rectangle (344.11,253.13);
\definecolor{fillColor}{RGB}{209,222,95}

\path[fill=fillColor] (329.33,220.10) rectangle (344.11,236.61);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (329.33,203.58) rectangle (344.11,220.10);
\definecolor{fillColor}{RGB}{109,170,79}

\path[fill=fillColor] (329.33,187.07) rectangle (344.11,203.58);
\definecolor{fillColor}{RGB}{87,153,68}

\path[fill=fillColor] (329.33,170.55) rectangle (344.11,187.07);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (329.33,154.04) rectangle (344.11,170.55);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (329.33,137.52) rectangle (344.11,154.04);
\definecolor{fillColor}{RGB}{246,118,68}

\path[fill=fillColor] (329.33,121.00) rectangle (344.11,137.52);
\definecolor{fillColor}{RGB}{68,140,60}

\path[fill=fillColor] (329.33,104.49) rectangle (344.11,121.00);
\definecolor{fillColor}{RGB}{46,126,50}

\path[fill=fillColor] (344.11,451.32) rectangle (358.90,467.83);

\path[fill=fillColor] (344.11,434.80) rectangle (358.90,451.32);

\path[fill=fillColor] (344.11,418.29) rectangle (358.90,434.80);

\path[fill=fillColor] (344.11,401.77) rectangle (358.90,418.29);

\path[fill=fillColor] (344.11,385.25) rectangle (358.90,401.77);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (344.11,368.74) rectangle (358.90,385.25);

\path[fill=fillColor] (344.11,352.22) rectangle (358.90,368.74);

\path[fill=fillColor] (344.11,335.71) rectangle (358.90,352.22);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (344.11,319.19) rectangle (358.90,335.71);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (344.11,302.68) rectangle (358.90,319.19);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (344.11,286.16) rectangle (358.90,302.68);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (344.11,269.65) rectangle (358.90,286.16);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (344.11,253.13) rectangle (358.90,269.65);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (344.11,236.61) rectangle (358.90,253.13);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (344.11,220.10) rectangle (358.90,236.61);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (344.11,203.58) rectangle (358.90,220.10);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (344.11,187.07) rectangle (358.90,203.58);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (344.11,170.55) rectangle (358.90,187.07);
\definecolor{fillColor}{RGB}{70,141,60}

\path[fill=fillColor] (344.11,154.04) rectangle (358.90,170.55);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (344.11,137.52) rectangle (358.90,154.04);
\definecolor{fillColor}{RGB}{130,185,89}

\path[fill=fillColor] (344.11,121.00) rectangle (358.90,137.52);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (344.11,104.49) rectangle (358.90,121.00);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (358.90,451.32) rectangle (373.68,467.83);

\path[fill=fillColor] (358.90,434.80) rectangle (373.68,451.32);

\path[fill=fillColor] (358.90,418.29) rectangle (373.68,434.80);

\path[fill=fillColor] (358.90,401.77) rectangle (373.68,418.29);

\path[fill=fillColor] (358.90,385.25) rectangle (373.68,401.77);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (358.90,368.74) rectangle (373.68,385.25);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (358.90,352.22) rectangle (373.68,368.74);
\definecolor{fillColor}{RGB}{129,185,88}

\path[fill=fillColor] (358.90,335.71) rectangle (373.68,352.22);

\path[fill=fillColor] (358.90,319.19) rectangle (373.68,335.71);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (358.90,302.68) rectangle (373.68,319.19);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (358.90,286.16) rectangle (373.68,302.68);
\definecolor{fillColor}{RGB}{108,168,78}

\path[fill=fillColor] (358.90,269.65) rectangle (373.68,286.16);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (358.90,253.13) rectangle (373.68,269.65);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (358.90,236.61) rectangle (373.68,253.13);
\definecolor{fillColor}{RGB}{66,139,59}

\path[fill=fillColor] (358.90,220.10) rectangle (373.68,236.61);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (358.90,203.58) rectangle (373.68,220.10);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (358.90,187.07) rectangle (373.68,203.58);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (358.90,170.55) rectangle (373.68,187.07);
\definecolor{fillColor}{RGB}{93,157,71}

\path[fill=fillColor] (358.90,154.04) rectangle (373.68,170.55);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (358.90,137.52) rectangle (373.68,154.04);
\definecolor{fillColor}{RGB}{255,227,81}

\path[fill=fillColor] (358.90,121.00) rectangle (373.68,137.52);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (358.90,104.49) rectangle (373.68,121.00);
\definecolor{fillColor}{RGB}{75,145,63}

\path[fill=fillColor] (373.68,451.32) rectangle (388.46,467.83);

\path[fill=fillColor] (373.68,434.80) rectangle (388.46,451.32);

\path[fill=fillColor] (373.68,418.29) rectangle (388.46,434.80);

\path[fill=fillColor] (373.68,401.77) rectangle (388.46,418.29);

\path[fill=fillColor] (373.68,385.25) rectangle (388.46,401.77);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (373.68,368.74) rectangle (388.46,385.25);
\definecolor{fillColor}{RGB}{128,183,87}

\path[fill=fillColor] (373.68,352.22) rectangle (388.46,368.74);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (373.68,335.71) rectangle (388.46,352.22);

\path[fill=fillColor] (373.68,319.19) rectangle (388.46,335.71);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (373.68,302.68) rectangle (388.46,319.19);
\definecolor{fillColor}{RGB}{132,187,90}

\path[fill=fillColor] (373.68,286.16) rectangle (388.46,302.68);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (373.68,269.65) rectangle (388.46,286.16);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (373.68,253.13) rectangle (388.46,269.65);
\definecolor{fillColor}{RGB}{142,194,94}

\path[fill=fillColor] (373.68,236.61) rectangle (388.46,253.13);
\definecolor{fillColor}{RGB}{68,140,60}

\path[fill=fillColor] (373.68,220.10) rectangle (388.46,236.61);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (373.68,203.58) rectangle (388.46,220.10);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (373.68,187.07) rectangle (388.46,203.58);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (373.68,170.55) rectangle (388.46,187.07);
\definecolor{fillColor}{RGB}{190,215,97}

\path[fill=fillColor] (373.68,154.04) rectangle (388.46,170.55);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (373.68,137.52) rectangle (388.46,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,121.00) rectangle (388.46,137.52);
\definecolor{fillColor}{RGB}{136,190,92}

\path[fill=fillColor] (373.68,104.49) rectangle (388.46,121.00);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (388.46,451.32) rectangle (403.24,467.83);

\path[fill=fillColor] (388.46,434.80) rectangle (403.24,451.32);

\path[fill=fillColor] (388.46,418.29) rectangle (403.24,434.80);

\path[fill=fillColor] (388.46,401.77) rectangle (403.24,418.29);

\path[fill=fillColor] (388.46,385.25) rectangle (403.24,401.77);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (388.46,368.74) rectangle (403.24,385.25);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (388.46,352.22) rectangle (403.24,368.74);
\definecolor{fillColor}{RGB}{234,230,91}

\path[fill=fillColor] (388.46,335.71) rectangle (403.24,352.22);

\path[fill=fillColor] (388.46,319.19) rectangle (403.24,335.71);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (388.46,302.68) rectangle (403.24,319.19);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (388.46,286.16) rectangle (403.24,302.68);
\definecolor{fillColor}{RGB}{255,177,46}

\path[fill=fillColor] (388.46,269.65) rectangle (403.24,286.16);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (388.46,253.13) rectangle (403.24,269.65);

\path[fill=fillColor] (388.46,236.61) rectangle (403.24,253.13);
\definecolor{fillColor}{RGB}{95,159,72}

\path[fill=fillColor] (388.46,220.10) rectangle (403.24,236.61);
\definecolor{fillColor}{RGB}{255,206,67}

\path[fill=fillColor] (388.46,203.58) rectangle (403.24,220.10);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (388.46,187.07) rectangle (403.24,203.58);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (388.46,170.55) rectangle (403.24,187.07);
\definecolor{fillColor}{RGB}{255,185,52}

\path[fill=fillColor] (388.46,154.04) rectangle (403.24,170.55);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (388.46,137.52) rectangle (403.24,154.04);
\definecolor{fillColor}{RGB}{255,198,61}

\path[fill=fillColor] (388.46,121.00) rectangle (403.24,137.52);
\definecolor{fillColor}{RGB}{255,225,80}

\path[fill=fillColor] (388.46,104.49) rectangle (403.24,121.00);
\definecolor{fillColor}{RGB}{118,176,82}

\path[fill=fillColor] (403.24,451.32) rectangle (418.03,467.83);

\path[fill=fillColor] (403.24,434.80) rectangle (418.03,451.32);

\path[fill=fillColor] (403.24,418.29) rectangle (418.03,434.80);

\path[fill=fillColor] (403.24,401.77) rectangle (418.03,418.29);

\path[fill=fillColor] (403.24,385.25) rectangle (418.03,401.77);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (403.24,368.74) rectangle (418.03,385.25);
\definecolor{fillColor}{RGB}{182,213,98}

\path[fill=fillColor] (403.24,352.22) rectangle (418.03,368.74);
\definecolor{fillColor}{RGB}{251,236,89}

\path[fill=fillColor] (403.24,335.71) rectangle (418.03,352.22);

\path[fill=fillColor] (403.24,319.19) rectangle (418.03,335.71);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (403.24,302.68) rectangle (418.03,319.19);
\definecolor{fillColor}{RGB}{119,177,83}

\path[fill=fillColor] (403.24,286.16) rectangle (418.03,302.68);
\definecolor{fillColor}{RGB}{207,221,95}

\path[fill=fillColor] (403.24,269.65) rectangle (418.03,286.16);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (403.24,253.13) rectangle (418.03,269.65);
\definecolor{fillColor}{RGB}{252,236,89}

\path[fill=fillColor] (403.24,236.61) rectangle (418.03,253.13);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (403.24,220.10) rectangle (418.03,236.61);
\definecolor{fillColor}{RGB}{227,228,92}

\path[fill=fillColor] (403.24,203.58) rectangle (418.03,220.10);
\definecolor{fillColor}{RGB}{154,203,101}

\path[fill=fillColor] (403.24,187.07) rectangle (418.03,203.58);
\definecolor{fillColor}{RGB}{214,223,94}

\path[fill=fillColor] (403.24,170.55) rectangle (418.03,187.07);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (403.24,154.04) rectangle (418.03,170.55);
\definecolor{fillColor}{RGB}{182,213,98}

\path[fill=fillColor] (403.24,137.52) rectangle (418.03,154.04);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (403.24,121.00) rectangle (418.03,137.52);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (403.24,104.49) rectangle (418.03,121.00);
\definecolor{fillColor}{RGB}{80,148,65}

\path[fill=fillColor] (418.03,451.32) rectangle (432.81,467.83);

\path[fill=fillColor] (418.03,434.80) rectangle (432.81,451.32);

\path[fill=fillColor] (418.03,418.29) rectangle (432.81,434.80);

\path[fill=fillColor] (418.03,401.77) rectangle (432.81,418.29);

\path[fill=fillColor] (418.03,385.25) rectangle (432.81,401.77);
\definecolor{fillColor}{RGB}{182,213,98}

\path[fill=fillColor] (418.03,368.74) rectangle (432.81,385.25);
\definecolor{fillColor}{RGB}{191,216,97}

\path[fill=fillColor] (418.03,352.22) rectangle (432.81,368.74);
\definecolor{fillColor}{RGB}{214,223,94}

\path[fill=fillColor] (418.03,335.71) rectangle (432.81,352.22);

\path[fill=fillColor] (418.03,319.19) rectangle (432.81,335.71);
\definecolor{fillColor}{RGB}{255,219,75}

\path[fill=fillColor] (418.03,302.68) rectangle (432.81,319.19);
\definecolor{fillColor}{RGB}{134,188,91}

\path[fill=fillColor] (418.03,286.16) rectangle (432.81,302.68);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (418.03,269.65) rectangle (432.81,286.16);
\definecolor{fillColor}{RGB}{251,236,89}

\path[fill=fillColor] (418.03,253.13) rectangle (432.81,269.65);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (418.03,236.61) rectangle (432.81,253.13);
\definecolor{fillColor}{RGB}{182,213,98}

\path[fill=fillColor] (418.03,220.10) rectangle (432.81,236.61);
\definecolor{fillColor}{RGB}{214,223,94}

\path[fill=fillColor] (418.03,203.58) rectangle (432.81,220.10);
\definecolor{fillColor}{RGB}{182,213,98}

\path[fill=fillColor] (418.03,187.07) rectangle (432.81,203.58);
\definecolor{fillColor}{RGB}{214,223,94}

\path[fill=fillColor] (418.03,170.55) rectangle (432.81,187.07);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (418.03,154.04) rectangle (432.81,170.55);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (418.03,137.52) rectangle (432.81,154.04);
\definecolor{fillColor}{RGB}{243,106,73}

\path[fill=fillColor] (418.03,121.00) rectangle (432.81,137.52);
\definecolor{fillColor}{RGB}{182,213,98}

\path[fill=fillColor] (418.03,104.49) rectangle (432.81,121.00);
\definecolor{fillColor}{RGB}{147,198,97}

\path[fill=fillColor] (432.81,451.32) rectangle (447.59,467.83);

\path[fill=fillColor] (432.81,434.80) rectangle (447.59,451.32);

\path[fill=fillColor] (432.81,418.29) rectangle (447.59,434.80);

\path[fill=fillColor] (432.81,401.77) rectangle (447.59,418.29);

\path[fill=fillColor] (432.81,385.25) rectangle (447.59,401.77);
\definecolor{fillColor}{RGB}{255,186,52}

\path[fill=fillColor] (432.81,368.74) rectangle (447.59,385.25);
\definecolor{fillColor}{RGB}{249,136,60}

\path[fill=fillColor] (432.81,352.22) rectangle (447.59,368.74);
\definecolor{fillColor}{RGB}{252,151,50}

\path[fill=fillColor] (432.81,335.71) rectangle (447.59,352.22);

\path[fill=fillColor] (432.81,319.19) rectangle (447.59,335.71);
\definecolor{fillColor}{RGB}{255,220,77}

\path[fill=fillColor] (432.81,302.68) rectangle (447.59,319.19);
\definecolor{fillColor}{RGB}{255,192,57}

\path[fill=fillColor] (432.81,286.16) rectangle (447.59,302.68);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (432.81,269.65) rectangle (447.59,286.16);
\definecolor{fillColor}{RGB}{255,195,59}

\path[fill=fillColor] (432.81,253.13) rectangle (447.59,269.65);
\definecolor{fillColor}{RGB}{255,214,72}

\path[fill=fillColor] (432.81,236.61) rectangle (447.59,253.13);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (432.81,220.10) rectangle (447.59,236.61);
\definecolor{fillColor}{RGB}{255,205,66}

\path[fill=fillColor] (432.81,203.58) rectangle (447.59,220.10);
\definecolor{fillColor}{RGB}{255,220,77}

\path[fill=fillColor] (432.81,187.07) rectangle (447.59,203.58);
\definecolor{fillColor}{RGB}{248,131,63}

\path[fill=fillColor] (432.81,170.55) rectangle (447.59,187.07);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (432.81,154.04) rectangle (447.59,170.55);
\definecolor{fillColor}{RGB}{191,216,97}

\path[fill=fillColor] (432.81,137.52) rectangle (447.59,154.04);
\definecolor{fillColor}{RGB}{217,224,94}

\path[fill=fillColor] (432.81,121.00) rectangle (447.59,137.52);
\definecolor{fillColor}{RGB}{255,186,52}

\path[fill=fillColor] (432.81,104.49) rectangle (447.59,121.00);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (447.59,451.32) rectangle (462.38,467.83);

\path[fill=fillColor] (447.59,434.80) rectangle (462.38,451.32);

\path[fill=fillColor] (447.59,418.29) rectangle (462.38,434.80);

\path[fill=fillColor] (447.59,401.77) rectangle (462.38,418.29);

\path[fill=fillColor] (447.59,385.25) rectangle (462.38,401.77);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (447.59,368.74) rectangle (462.38,385.25);
\definecolor{fillColor}{RGB}{129,185,88}

\path[fill=fillColor] (447.59,352.22) rectangle (462.38,368.74);

\path[fill=fillColor] (447.59,335.71) rectangle (462.38,352.22);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (447.59,319.19) rectangle (462.38,335.71);
\definecolor{fillColor}{RGB}{255,232,84}

\path[fill=fillColor] (447.59,302.68) rectangle (462.38,319.19);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (447.59,286.16) rectangle (462.38,302.68);
\definecolor{fillColor}{RGB}{196,217,97}

\path[fill=fillColor] (447.59,269.65) rectangle (462.38,286.16);
\definecolor{fillColor}{RGB}{150,200,98}

\path[fill=fillColor] (447.59,253.13) rectangle (462.38,269.65);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (447.59,236.61) rectangle (462.38,253.13);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (447.59,220.10) rectangle (462.38,236.61);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (447.59,203.58) rectangle (462.38,220.10);
\definecolor{fillColor}{RGB}{150,200,98}

\path[fill=fillColor] (447.59,187.07) rectangle (462.38,203.58);
\definecolor{fillColor}{RGB}{129,185,88}

\path[fill=fillColor] (447.59,170.55) rectangle (462.38,187.07);
\definecolor{fillColor}{RGB}{124,180,86}

\path[fill=fillColor] (447.59,154.04) rectangle (462.38,170.55);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (447.59,137.52) rectangle (462.38,154.04);
\definecolor{fillColor}{RGB}{255,179,47}

\path[fill=fillColor] (447.59,121.00) rectangle (462.38,137.52);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (447.59,104.49) rectangle (462.38,121.00);
\definecolor{fillColor}{RGB}{131,185,89}

\path[fill=fillColor] (462.38,451.32) rectangle (477.16,467.83);

\path[fill=fillColor] (462.38,434.80) rectangle (477.16,451.32);

\path[fill=fillColor] (462.38,418.29) rectangle (477.16,434.80);

\path[fill=fillColor] (462.38,401.77) rectangle (477.16,418.29);

\path[fill=fillColor] (462.38,385.25) rectangle (477.16,401.77);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,368.74) rectangle (477.16,385.25);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (462.38,352.22) rectangle (477.16,368.74);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,335.71) rectangle (477.16,352.22);

\path[fill=fillColor] (462.38,319.19) rectangle (477.16,335.71);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (462.38,302.68) rectangle (477.16,319.19);
\definecolor{fillColor}{RGB}{77,146,63}

\path[fill=fillColor] (462.38,286.16) rectangle (477.16,302.68);
\definecolor{fillColor}{RGB}{68,140,59}

\path[fill=fillColor] (462.38,269.65) rectangle (477.16,286.16);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,253.13) rectangle (477.16,269.65);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (462.38,236.61) rectangle (477.16,253.13);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,220.10) rectangle (477.16,236.61);

\path[fill=fillColor] (462.38,203.58) rectangle (477.16,220.10);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,187.07) rectangle (477.16,203.58);
\definecolor{fillColor}{RGB}{78,147,64}

\path[fill=fillColor] (462.38,170.55) rectangle (477.16,187.07);
\definecolor{fillColor}{RGB}{90,155,69}

\path[fill=fillColor] (462.38,154.04) rectangle (477.16,170.55);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (462.38,137.52) rectangle (477.16,154.04);
\definecolor{fillColor}{RGB}{255,193,58}

\path[fill=fillColor] (462.38,121.00) rectangle (477.16,137.52);
\definecolor{fillColor}{RGB}{59,134,56}

\path[fill=fillColor] (462.38,104.49) rectangle (477.16,121.00);
\definecolor{fillColor}{RGB}{67,139,59}

\path[fill=fillColor] (477.16,451.32) rectangle (491.94,467.83);

\path[fill=fillColor] (477.16,434.80) rectangle (491.94,451.32);

\path[fill=fillColor] (477.16,418.29) rectangle (491.94,434.80);

\path[fill=fillColor] (477.16,401.77) rectangle (491.94,418.29);

\path[fill=fillColor] (477.16,385.25) rectangle (491.94,401.77);
\definecolor{fillColor}{RGB}{66,139,59}

\path[fill=fillColor] (477.16,368.74) rectangle (491.94,385.25);
\definecolor{fillColor}{RGB}{156,204,101}

\path[fill=fillColor] (477.16,352.22) rectangle (491.94,368.74);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (477.16,335.71) rectangle (491.94,352.22);

\path[fill=fillColor] (477.16,319.19) rectangle (491.94,335.71);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (477.16,302.68) rectangle (491.94,319.19);
\definecolor{fillColor}{RGB}{120,177,84}

\path[fill=fillColor] (477.16,286.16) rectangle (491.94,302.68);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (477.16,269.65) rectangle (491.94,286.16);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (477.16,253.13) rectangle (491.94,269.65);
\definecolor{fillColor}{RGB}{91,156,70}

\path[fill=fillColor] (477.16,236.61) rectangle (491.94,253.13);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (477.16,220.10) rectangle (491.94,236.61);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (477.16,203.58) rectangle (491.94,220.10);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (477.16,187.07) rectangle (491.94,203.58);
\definecolor{fillColor}{RGB}{132,186,89}

\path[fill=fillColor] (477.16,170.55) rectangle (491.94,187.07);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (477.16,154.04) rectangle (491.94,170.55);
\definecolor{fillColor}{RGB}{104,165,76}

\path[fill=fillColor] (477.16,137.52) rectangle (491.94,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,121.00) rectangle (491.94,137.52);
\definecolor{fillColor}{RGB}{66,139,59}

\path[fill=fillColor] (477.16,104.49) rectangle (491.94,121.00);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (491.94,451.32) rectangle (506.73,467.83);

\path[fill=fillColor] (491.94,434.80) rectangle (506.73,451.32);

\path[fill=fillColor] (491.94,418.29) rectangle (506.73,434.80);

\path[fill=fillColor] (491.94,401.77) rectangle (506.73,418.29);

\path[fill=fillColor] (491.94,385.25) rectangle (506.73,401.77);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (491.94,368.74) rectangle (506.73,385.25);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (491.94,352.22) rectangle (506.73,368.74);
\definecolor{fillColor}{RGB}{129,184,88}

\path[fill=fillColor] (491.94,335.71) rectangle (506.73,352.22);
\definecolor{fillColor}{RGB}{136,190,92}

\path[fill=fillColor] (491.94,319.19) rectangle (506.73,335.71);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (491.94,302.68) rectangle (506.73,319.19);
\definecolor{fillColor}{RGB}{249,235,89}

\path[fill=fillColor] (491.94,286.16) rectangle (506.73,302.68);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (491.94,269.65) rectangle (506.73,286.16);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (491.94,253.13) rectangle (506.73,269.65);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (491.94,236.61) rectangle (506.73,253.13);
\definecolor{fillColor}{RGB}{255,226,81}

\path[fill=fillColor] (491.94,220.10) rectangle (506.73,236.61);
\definecolor{fillColor}{RGB}{115,174,81}

\path[fill=fillColor] (491.94,203.58) rectangle (506.73,220.10);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (491.94,187.07) rectangle (506.73,203.58);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (491.94,170.55) rectangle (506.73,187.07);
\definecolor{fillColor}{RGB}{114,173,81}

\path[fill=fillColor] (491.94,154.04) rectangle (506.73,170.55);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (491.94,137.52) rectangle (506.73,154.04);
\definecolor{fillColor}{RGB}{250,138,59}

\path[fill=fillColor] (491.94,121.00) rectangle (506.73,137.52);
\definecolor{fillColor}{RGB}{232,229,92}

\path[fill=fillColor] (491.94,104.49) rectangle (506.73,121.00);
\definecolor{fillColor}{RGB}{98,161,73}

\path[fill=fillColor] (506.73,451.32) rectangle (521.51,467.83);

\path[fill=fillColor] (506.73,434.80) rectangle (521.51,451.32);

\path[fill=fillColor] (506.73,418.29) rectangle (521.51,434.80);

\path[fill=fillColor] (506.73,401.77) rectangle (521.51,418.29);

\path[fill=fillColor] (506.73,385.25) rectangle (521.51,401.77);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (506.73,368.74) rectangle (521.51,385.25);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (506.73,352.22) rectangle (521.51,368.74);
\definecolor{fillColor}{RGB}{54,130,53}

\path[fill=fillColor] (506.73,335.71) rectangle (521.51,352.22);

\path[fill=fillColor] (506.73,319.19) rectangle (521.51,335.71);
\definecolor{fillColor}{RGB}{81,148,65}

\path[fill=fillColor] (506.73,302.68) rectangle (521.51,319.19);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (506.73,286.16) rectangle (521.51,302.68);
\definecolor{fillColor}{RGB}{81,148,65}

\path[fill=fillColor] (506.73,269.65) rectangle (521.51,286.16);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (506.73,253.13) rectangle (521.51,269.65);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (506.73,236.61) rectangle (521.51,253.13);
\definecolor{fillColor}{RGB}{52,129,53}

\path[fill=fillColor] (506.73,220.10) rectangle (521.51,236.61);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (506.73,203.58) rectangle (521.51,220.10);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (506.73,187.07) rectangle (521.51,203.58);
\definecolor{fillColor}{RGB}{58,133,55}

\path[fill=fillColor] (506.73,170.55) rectangle (521.51,187.07);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (506.73,154.04) rectangle (521.51,170.55);
\definecolor{fillColor}{RGB}{81,148,65}

\path[fill=fillColor] (506.73,137.52) rectangle (521.51,154.04);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (506.73,121.00) rectangle (521.51,137.52);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (506.73,104.49) rectangle (521.51,121.00);
\definecolor{fillColor}{RGB}{185,214,98}

\path[fill=fillColor] (521.51,451.32) rectangle (536.29,467.83);

\path[fill=fillColor] (521.51,434.80) rectangle (536.29,451.32);

\path[fill=fillColor] (521.51,418.29) rectangle (536.29,434.80);

\path[fill=fillColor] (521.51,401.77) rectangle (536.29,418.29);

\path[fill=fillColor] (521.51,385.25) rectangle (536.29,401.77);
\definecolor{fillColor}{RGB}{136,189,91}

\path[fill=fillColor] (521.51,368.74) rectangle (536.29,385.25);
\definecolor{fillColor}{RGB}{164,207,100}

\path[fill=fillColor] (521.51,352.22) rectangle (536.29,368.74);
\definecolor{fillColor}{RGB}{140,193,94}

\path[fill=fillColor] (521.51,335.71) rectangle (536.29,352.22);
\definecolor{fillColor}{RGB}{184,213,98}

\path[fill=fillColor] (521.51,319.19) rectangle (536.29,335.71);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (521.51,302.68) rectangle (536.29,319.19);
\definecolor{fillColor}{RGB}{49,128,52}

\path[fill=fillColor] (521.51,286.16) rectangle (536.29,302.68);
\definecolor{fillColor}{RGB}{84,151,67}

\path[fill=fillColor] (521.51,269.65) rectangle (536.29,286.16);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (521.51,253.13) rectangle (536.29,269.65);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (521.51,236.61) rectangle (536.29,253.13);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (521.51,220.10) rectangle (536.29,236.61);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (521.51,203.58) rectangle (536.29,220.10);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (521.51,187.07) rectangle (536.29,203.58);
\definecolor{fillColor}{RGB}{105,166,76}

\path[fill=fillColor] (521.51,170.55) rectangle (536.29,187.07);
\definecolor{fillColor}{RGB}{255,226,80}

\path[fill=fillColor] (521.51,154.04) rectangle (536.29,170.55);
\definecolor{fillColor}{RGB}{122,179,84}

\path[fill=fillColor] (521.51,137.52) rectangle (536.29,154.04);
\definecolor{fillColor}{RGB}{231,229,92}

\path[fill=fillColor] (521.51,121.00) rectangle (536.29,137.52);
\definecolor{fillColor}{RGB}{179,212,99}

\path[fill=fillColor] (521.51,104.49) rectangle (536.29,121.00);
\definecolor{fillColor}{RGB}{123,180,85}

\path[fill=fillColor] (536.29,451.32) rectangle (551.07,467.83);

\path[fill=fillColor] (536.29,434.80) rectangle (551.07,451.32);

\path[fill=fillColor] (536.29,418.29) rectangle (551.07,434.80);

\path[fill=fillColor] (536.29,401.77) rectangle (551.07,418.29);

\path[fill=fillColor] (536.29,385.25) rectangle (551.07,401.77);
\definecolor{fillColor}{RGB}{144,196,95}

\path[fill=fillColor] (536.29,368.74) rectangle (551.07,385.25);
\definecolor{fillColor}{RGB}{86,152,67}

\path[fill=fillColor] (536.29,352.22) rectangle (551.07,368.74);
\definecolor{fillColor}{RGB}{109,169,78}

\path[fill=fillColor] (536.29,335.71) rectangle (551.07,352.22);

\path[fill=fillColor] (536.29,319.19) rectangle (551.07,335.71);
\definecolor{fillColor}{RGB}{128,184,88}

\path[fill=fillColor] (536.29,302.68) rectangle (551.07,319.19);
\definecolor{fillColor}{RGB}{88,154,69}

\path[fill=fillColor] (536.29,286.16) rectangle (551.07,302.68);
\definecolor{fillColor}{RGB}{144,196,96}

\path[fill=fillColor] (536.29,269.65) rectangle (551.07,286.16);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (536.29,253.13) rectangle (551.07,269.65);
\definecolor{fillColor}{RGB}{128,184,88}

\path[fill=fillColor] (536.29,236.61) rectangle (551.07,253.13);
\definecolor{fillColor}{RGB}{79,148,64}

\path[fill=fillColor] (536.29,220.10) rectangle (551.07,236.61);
\definecolor{fillColor}{RGB}{88,154,68}

\path[fill=fillColor] (536.29,203.58) rectangle (551.07,220.10);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (536.29,187.07) rectangle (551.07,203.58);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (536.29,170.55) rectangle (551.07,187.07);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (536.29,154.04) rectangle (551.07,170.55);
\definecolor{fillColor}{RGB}{110,170,79}

\path[fill=fillColor] (536.29,137.52) rectangle (551.07,154.04);
\definecolor{fillColor}{RGB}{255,237,88}

\path[fill=fillColor] (536.29,121.00) rectangle (551.07,137.52);
\definecolor{fillColor}{RGB}{144,196,95}

\path[fill=fillColor] (536.29,104.49) rectangle (551.07,121.00);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,374.50) -- (206.17,379.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,379.49) -- (206.17,374.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,294.42) -- (207.21,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,290.89) -- (203.67,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,261.39) -- (207.21,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,257.86) -- (203.67,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,129.26) -- (207.21,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,125.73) -- (203.67,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,110.25) -- (206.17,115.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,115.24) -- (206.17,110.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,374.50) -- (220.96,379.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,379.49) -- (220.96,374.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,357.98) -- (220.96,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,362.98) -- (220.96,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,341.47) -- (220.96,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,346.46) -- (220.96,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,327.45) -- (221.99,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,323.92) -- (218.46,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,308.44) -- (220.96,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,313.43) -- (220.96,308.44);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (218.46,294.42) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,275.41) -- (220.96,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,280.40) -- (220.96,275.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,258.89) -- (220.96,263.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,263.89) -- (220.96,258.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,242.37) -- (220.96,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,247.37) -- (220.96,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,225.86) -- (220.96,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,230.85) -- (220.96,225.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,209.34) -- (220.96,214.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,214.34) -- (220.96,209.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,192.83) -- (220.96,197.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,197.82) -- (220.96,192.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,178.81) -- (221.99,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,175.28) -- (218.46,182.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,159.80) -- (220.96,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,164.79) -- (220.96,159.80);

\path[fill=fillColor] (218.46,149.66) --
	(221.82,143.84) --
	(215.09,143.84) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,110.25) -- (220.96,115.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,115.24) -- (220.96,110.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,360.48) -- (236.77,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,356.95) -- (233.24,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,310.93) -- (236.77,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,307.40) -- (233.24,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,244.87) -- (236.77,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,241.34) -- (233.24,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,178.81) -- (236.77,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,175.28) -- (233.24,182.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,159.80) -- (235.74,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,164.79) -- (235.74,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,377.00) -- (251.56,377.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,373.46) -- (248.02,380.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,357.98) -- (250.52,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,362.98) -- (250.52,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,341.47) -- (250.52,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,346.46) -- (250.52,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,324.95) -- (250.52,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,329.95) -- (250.52,324.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,308.44) -- (250.52,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,313.43) -- (250.52,308.44);

\path[fill=fillColor] (248.02,281.79) --
	(251.39,275.96) --
	(244.66,275.96) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,258.89) -- (250.52,263.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,263.89) -- (250.52,258.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,242.37) -- (250.52,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,247.37) -- (250.52,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,195.32) -- (251.56,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,191.79) -- (248.02,198.86);

\path[fill=fillColor] (248.02,182.69) --
	(251.39,176.87) --
	(244.66,176.87) --
	cycle;

\path[fill=fillColor] (248.02,166.18) --
	(251.39,160.35) --
	(244.66,160.35) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,143.28) -- (250.52,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,148.28) -- (250.52,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,112.75) -- (251.56,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,109.21) -- (248.02,116.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,129.26) -- (281.12,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,125.73) -- (277.59,132.79);

\path[fill=fillColor] (292.37,380.88) --
	(295.74,375.06) --
	(289.01,375.06) --
	cycle;

\path[fill=fillColor] (292.37,364.37) --
	(295.74,358.54) --
	(289.01,358.54) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,341.47) -- (294.87,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,346.46) -- (294.87,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,324.95) -- (294.87,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,329.95) -- (294.87,324.95);

\path[fill=fillColor] (292.37,314.82) --
	(295.74,308.99) --
	(289.01,308.99) --
	cycle;

\path[fill=fillColor] (292.37,298.30) --
	(295.74,292.48) --
	(289.01,292.48) --
	cycle;

\path[fill=fillColor] (292.37,281.79) --
	(295.74,275.96) --
	(289.01,275.96) --
	cycle;

\path[fill=fillColor] (292.37,265.27) --
	(295.74,259.45) --
	(289.01,259.45) --
	cycle;

\path[fill=fillColor] (292.37,248.76) --
	(295.74,242.93) --
	(289.01,242.93) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,225.86) -- (294.87,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,230.85) -- (294.87,225.86);

\path[fill=fillColor] (292.37,215.72) --
	(295.74,209.90) --
	(289.01,209.90) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,192.83) -- (294.87,197.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,197.82) -- (294.87,192.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,178.81) -- (295.90,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,175.28) -- (292.37,182.34);

\path[fill=fillColor] (292.37,166.18) --
	(295.74,160.35) --
	(289.01,160.35) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,143.28) -- (294.87,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,148.28) -- (294.87,143.28);

\path[fill=fillColor] (292.37,116.63) --
	(295.74,110.80) --
	(289.01,110.80) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,360.48) -- (310.69,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,356.95) -- (307.16,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,126.76) -- (309.65,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,131.76) -- (309.65,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,129.26) -- (325.47,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,125.73) -- (321.94,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,360.48) -- (340.25,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,356.95) -- (336.72,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,228.36) -- (340.25,228.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,224.82) -- (336.72,231.89);

\path[fill=fillColor] (336.72,133.15) --
	(340.09,127.32) --
	(333.36,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,126.76) -- (368.78,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,131.76) -- (368.78,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,261.39) -- (384.60,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,257.86) -- (381.07,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,195.32) -- (384.60,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,191.79) -- (381.07,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,162.29) -- (384.60,162.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,158.76) -- (381.07,165.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,145.78) -- (384.60,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,142.25) -- (381.07,149.31);

\path[fill=fillColor] (381.07,129.26) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,374.50) -- (398.35,379.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,379.49) -- (398.35,374.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,360.48) -- (399.39,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,356.95) -- (395.85,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,343.97) -- (399.39,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,340.43) -- (395.85,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,327.45) -- (399.39,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,323.92) -- (395.85,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,310.93) -- (399.39,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,307.40) -- (395.85,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,294.42) -- (399.39,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,290.89) -- (395.85,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,275.41) -- (398.35,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,280.40) -- (398.35,275.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,261.39) -- (399.39,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,257.86) -- (395.85,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,244.87) -- (399.39,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,241.34) -- (395.85,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,209.34) -- (398.35,214.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,214.34) -- (398.35,209.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,195.32) -- (399.39,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,191.79) -- (395.85,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,176.31) -- (398.35,181.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,181.31) -- (398.35,176.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,159.80) -- (398.35,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,164.79) -- (398.35,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,126.76) -- (398.35,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,131.76) -- (398.35,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,110.25) -- (398.35,115.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,115.24) -- (398.35,110.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,360.48) -- (414.17,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,356.95) -- (410.64,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,343.97) -- (414.17,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,340.43) -- (410.64,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,327.45) -- (414.17,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,323.92) -- (410.64,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,308.44) -- (413.13,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,313.43) -- (413.13,308.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,277.90) -- (414.17,277.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,274.37) -- (410.64,281.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,244.87) -- (414.17,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,241.34) -- (410.64,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,211.84) -- (414.17,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,208.31) -- (410.64,215.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,178.81) -- (414.17,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,175.28) -- (410.64,182.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,159.80) -- (413.13,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,164.79) -- (413.13,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,145.78) -- (414.17,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,142.25) -- (410.64,149.31);

\path[fill=fillColor] (410.64,133.15) --
	(414.00,127.32) --
	(407.27,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,377.00) -- (428.95,377.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,373.46) -- (425.42,380.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,360.48) -- (428.95,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,356.95) -- (425.42,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,343.97) -- (428.95,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,340.43) -- (425.42,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,327.45) -- (428.95,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,323.92) -- (425.42,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,308.44) -- (427.92,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,313.43) -- (427.92,308.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,275.41) -- (427.92,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,280.40) -- (427.92,275.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,261.39) -- (428.95,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,257.86) -- (425.42,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,242.37) -- (427.92,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,247.37) -- (427.92,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,228.36) -- (428.95,228.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,224.82) -- (425.42,231.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,211.84) -- (428.95,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,208.31) -- (425.42,215.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,195.32) -- (428.95,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,191.79) -- (425.42,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,178.81) -- (428.95,178.81);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,175.28) -- (425.42,182.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,159.80) -- (427.92,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,164.79) -- (427.92,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,143.28) -- (427.92,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,148.28) -- (427.92,143.28);

\path[fill=fillColor] (425.42,133.15) --
	(428.78,127.32) --
	(422.06,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (421.89,112.75) -- (428.95,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (425.42,109.21) -- (425.42,116.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,374.50) -- (442.70,379.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,379.49) -- (442.70,374.50);

\path[fill=fillColor] (440.20,364.37) --
	(443.57,358.54) --
	(436.84,358.54) --
	cycle;

\path[fill=fillColor] (440.20,347.85) --
	(443.57,342.02) --
	(436.84,342.02) --
	cycle;

\path[fill=fillColor] (440.20,331.33) --
	(443.57,325.51) --
	(436.84,325.51) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,308.44) -- (442.70,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,313.43) -- (442.70,308.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,291.92) -- (442.70,296.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,296.92) -- (442.70,291.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,275.41) -- (442.70,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,280.40) -- (442.70,275.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,258.89) -- (442.70,263.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,263.89) -- (442.70,258.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,242.37) -- (442.70,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,247.37) -- (442.70,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,225.86) -- (442.70,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,230.85) -- (442.70,225.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,209.34) -- (442.70,214.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,214.34) -- (442.70,209.34);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,192.83) -- (442.70,197.82);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,197.82) -- (442.70,192.83);

\path[fill=fillColor] (440.20,182.69) --
	(443.57,176.87) --
	(436.84,176.87) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,145.78) -- (443.73,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,142.25) -- (440.20,149.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,129.26) -- (443.73,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,125.73) -- (440.20,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,110.25) -- (442.70,115.24);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,115.24) -- (442.70,110.25);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,377.00) -- (458.52,377.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,373.46) -- (454.99,380.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,308.44) -- (457.48,313.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,313.43) -- (457.48,308.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,277.90) -- (458.52,277.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,274.37) -- (454.99,281.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,244.87) -- (458.52,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,241.34) -- (454.99,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,211.84) -- (458.52,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,208.31) -- (454.99,215.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,145.78) -- (458.52,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,142.25) -- (454.99,149.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,126.76) -- (457.48,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,131.76) -- (457.48,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,112.75) -- (458.52,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,109.21) -- (454.99,116.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (467.27,126.76) -- (472.27,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (467.27,131.76) -- (472.27,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,360.48) -- (488.08,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,356.95) -- (484.55,364.01);

\path[fill=fillColor] (484.55,129.26) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,377.00) -- (502.87,377.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,373.46) -- (499.33,380.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,360.48) -- (502.87,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,356.95) -- (499.33,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,294.42) -- (502.87,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,290.89) -- (499.33,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,261.39) -- (502.87,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,257.86) -- (499.33,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,225.86) -- (501.83,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,230.85) -- (501.83,225.86);

\path[fill=fillColor] (499.33,133.15) --
	(502.70,127.32) --
	(495.97,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (495.80,112.75) -- (502.87,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (499.33,109.21) -- (499.33,116.28);

\path[fill=fillColor] (514.12,133.15) --
	(517.48,127.32) --
	(510.75,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,459.58) -- (532.43,459.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,456.04) -- (528.90,463.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,443.06) -- (532.43,443.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,439.53) -- (528.90,446.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,426.54) -- (532.43,426.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,423.01) -- (528.90,430.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,410.03) -- (532.43,410.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,406.50) -- (528.90,413.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,393.51) -- (532.43,393.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,389.98) -- (528.90,397.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,360.48) -- (532.43,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,356.95) -- (528.90,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,327.45) -- (532.43,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,323.92) -- (528.90,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,261.39) -- (532.43,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,257.86) -- (528.90,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,195.32) -- (532.43,195.32);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,191.79) -- (528.90,198.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,159.80) -- (531.40,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,164.79) -- (531.40,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,129.26) -- (532.43,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,125.73) -- (528.90,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,112.75) -- (532.43,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,109.21) -- (528.90,116.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,126.76) -- (546.18,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,131.76) -- (546.18,126.76);
\end{scope}
\begin{scope}
\path[clip] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (373.68,847.28) {Christoffersen};
\end{scope}
\begin{scope}
\path[clip] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,658.31) {Interval: 50\%};
\end{scope}
\begin{scope}
\path[clip] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,286.16) {Interval: 90\%};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (209.91, 91.65) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (224.69, 91.65) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (239.48, 91.65) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (254.26, 91.65) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (269.04, 91.65) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (283.83, 91.65) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (298.61, 91.65) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (313.39, 91.65) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (328.17, 91.65) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (342.96, 91.65) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.74, 91.65) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (372.52, 91.65) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (387.31, 91.65) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.09, 91.65) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (416.87, 91.65) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (431.65, 91.65) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (446.44, 91.65) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (461.22, 91.65) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (476.00, 91.65) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (490.79, 91.65) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (505.57, 91.65) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (520.35, 91.65) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.14, 91.65) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (549.92, 91.65) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,480.49) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,497.00) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,513.52) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,530.03) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,546.55) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,563.06) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,579.58) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,596.09) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,612.61) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,629.13) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,645.64) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,662.16) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,678.67) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,695.19) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,711.70) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,728.22) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,744.74) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,761.25) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,777.77) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,794.28) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,810.80) {Norm1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,827.31) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,108.34) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,124.85) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,141.37) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,157.88) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,174.40) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,190.92) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,207.43) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,223.95) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,240.46) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,256.98) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,273.49) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,290.01) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,306.53) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,323.04) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,339.56) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,356.07) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,372.59) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,389.10) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,405.62) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,422.13) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,438.65) {Norm1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,455.17) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (373.68, 67.26) {Hour};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 77.97,  30.31) {
	\pgfimage[width=144.54pt,height= 17.34pt,interpolate=true]{coverage_plot_christoffersen_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 78.21, 13.49) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 99.06, 13.49) {2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (119.92, 13.49) {4};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (140.77, 13.49) {6};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (161.63, 13.49) {8};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (182.48, 13.49) {10};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (203.34, 13.49) {12};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at ( 13.33, 34.07) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 78.21, 30.31) -- ( 78.21, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 99.06, 30.31) -- ( 99.06, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (119.92, 30.31) -- (119.92, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (140.77, 30.31) -- (140.77, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (161.63, 30.31) -- (161.63, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (182.48, 30.31) -- (182.48, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (203.34, 30.31) -- (203.34, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 78.21, 44.18) -- ( 78.21, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] ( 99.06, 44.18) -- ( 99.06, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (119.92, 44.18) -- (119.92, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (140.77, 44.18) -- (140.77, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (161.63, 44.18) -- (161.63, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (182.48, 44.18) -- (182.48, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (203.34, 44.18) -- (203.34, 47.65);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at (244.51, 33.47) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (341.21, 38.98) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (403.11, 44.53) --
	(407.91, 36.21) --
	(398.30, 36.21) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (455.17, 35.41) -- (462.31, 42.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (455.17, 42.55) -- (462.31, 35.41);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (509.32, 38.98) -- (519.41, 38.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (514.36, 33.93) -- (514.36, 44.03);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.89, 34.57) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (419.78, 34.57) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (475.41, 34.57) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (531.04, 34.57) {0.1};
\end{scope}
\end{tikzpicture}


==> anc/Norm1_Norm4/coverage_plot_kupiec.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,867.24);
\begin{scope}
\path[clip] (194.80,474.98) rectangle (552.55,841.63);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,484.89) --
	(552.55,484.89);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,501.41) --
	(552.55,501.41);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,517.93) --
	(552.55,517.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,534.44) --
	(552.55,534.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,550.96) --
	(552.55,550.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,567.47) --
	(552.55,567.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,583.99) --
	(552.55,583.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,600.50) --
	(552.55,600.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,617.02) --
	(552.55,617.02);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,633.54) --
	(552.55,633.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,650.05) --
	(552.55,650.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,666.57) --
	(552.55,666.57);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,683.08) --
	(552.55,683.08);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,699.60) --
	(552.55,699.60);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,716.11) --
	(552.55,716.11);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,732.63) --
	(552.55,732.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,749.14) --
	(552.55,749.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,765.66) --
	(552.55,765.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,782.18) --
	(552.55,782.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,798.69) --
	(552.55,798.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,815.21) --
	(552.55,815.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,831.72) --
	(552.55,831.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,474.98) --
	(203.67,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,474.98) --
	(218.46,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,474.98) --
	(233.24,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,474.98) --
	(248.02,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,474.98) --
	(262.81,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,474.98) --
	(277.59,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,474.98) --
	(292.37,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,474.98) --
	(307.16,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,474.98) --
	(321.94,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,474.98) --
	(336.72,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,474.98) --
	(351.50,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,474.98) --
	(366.29,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,474.98) --
	(381.07,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,474.98) --
	(395.85,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,474.98) --
	(410.64,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,474.98) --
	(425.42,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,474.98) --
	(440.20,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,474.98) --
	(454.99,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,474.98) --
	(469.77,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,474.98) --
	(484.55,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,474.98) --
	(499.33,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,474.98) --
	(514.12,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,474.98) --
	(528.90,841.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,474.98) --
	(543.68,841.63);
\definecolor{fillColor}{RGB}{252,150,52}

\path[fill=fillColor] (196.28,823.47) rectangle (211.07,839.98);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (196.28,806.95) rectangle (211.07,823.47);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (196.28,790.43) rectangle (211.07,806.95);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (196.28,773.92) rectangle (211.07,790.43);
\definecolor{fillColor}{RGB}{252,150,52}

\path[fill=fillColor] (196.28,757.40) rectangle (211.07,773.92);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (196.28,740.89) rectangle (211.07,757.40);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (196.28,724.37) rectangle (211.07,740.89);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (196.28,707.86) rectangle (211.07,724.37);

\path[fill=fillColor] (196.28,691.34) rectangle (211.07,707.86);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (196.28,674.82) rectangle (211.07,691.34);

\path[fill=fillColor] (196.28,658.31) rectangle (211.07,674.82);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (196.28,641.79) rectangle (211.07,658.31);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (196.28,625.28) rectangle (211.07,641.79);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (196.28,608.76) rectangle (211.07,625.28);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (196.28,592.25) rectangle (211.07,608.76);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (196.28,575.73) rectangle (211.07,592.25);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (196.28,559.21) rectangle (211.07,575.73);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (196.28,542.70) rectangle (211.07,559.21);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (196.28,526.18) rectangle (211.07,542.70);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (196.28,509.67) rectangle (211.07,526.18);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (196.28,493.15) rectangle (211.07,509.67);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (196.28,476.64) rectangle (211.07,493.15);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (211.07,823.47) rectangle (225.85,839.98);

\path[fill=fillColor] (211.07,806.95) rectangle (225.85,823.47);

\path[fill=fillColor] (211.07,790.43) rectangle (225.85,806.95);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (211.07,773.92) rectangle (225.85,790.43);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (211.07,757.40) rectangle (225.85,773.92);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (211.07,740.89) rectangle (225.85,757.40);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (211.07,724.37) rectangle (225.85,740.89);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (211.07,707.86) rectangle (225.85,724.37);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (211.07,691.34) rectangle (225.85,707.86);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (211.07,674.82) rectangle (225.85,691.34);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (211.07,658.31) rectangle (225.85,674.82);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (211.07,641.79) rectangle (225.85,658.31);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (211.07,625.28) rectangle (225.85,641.79);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (211.07,608.76) rectangle (225.85,625.28);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (211.07,592.25) rectangle (225.85,608.76);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (211.07,575.73) rectangle (225.85,592.25);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (211.07,559.21) rectangle (225.85,575.73);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (211.07,542.70) rectangle (225.85,559.21);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (211.07,526.18) rectangle (225.85,542.70);

\path[fill=fillColor] (211.07,509.67) rectangle (225.85,526.18);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (211.07,493.15) rectangle (225.85,509.67);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (211.07,476.64) rectangle (225.85,493.15);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (225.85,823.47) rectangle (240.63,839.98);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (225.85,806.95) rectangle (240.63,823.47);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (225.85,790.43) rectangle (240.63,806.95);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (225.85,773.92) rectangle (240.63,790.43);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (225.85,757.40) rectangle (240.63,773.92);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (225.85,740.89) rectangle (240.63,757.40);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (225.85,724.37) rectangle (240.63,740.89);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (225.85,707.86) rectangle (240.63,724.37);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (225.85,691.34) rectangle (240.63,707.86);

\path[fill=fillColor] (225.85,674.82) rectangle (240.63,691.34);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (225.85,658.31) rectangle (240.63,674.82);

\path[fill=fillColor] (225.85,641.79) rectangle (240.63,658.31);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (225.85,625.28) rectangle (240.63,641.79);

\path[fill=fillColor] (225.85,608.76) rectangle (240.63,625.28);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (225.85,592.25) rectangle (240.63,608.76);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (225.85,575.73) rectangle (240.63,592.25);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (225.85,559.21) rectangle (240.63,575.73);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (225.85,542.70) rectangle (240.63,559.21);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (225.85,526.18) rectangle (240.63,542.70);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (225.85,509.67) rectangle (240.63,526.18);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (225.85,493.15) rectangle (240.63,509.67);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (225.85,476.64) rectangle (240.63,493.15);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (240.63,823.47) rectangle (255.42,839.98);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (240.63,806.95) rectangle (255.42,823.47);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (240.63,790.43) rectangle (255.42,806.95);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (240.63,773.92) rectangle (255.42,790.43);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (240.63,757.40) rectangle (255.42,773.92);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (240.63,740.89) rectangle (255.42,757.40);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (240.63,724.37) rectangle (255.42,740.89);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (240.63,707.86) rectangle (255.42,724.37);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (240.63,691.34) rectangle (255.42,707.86);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (240.63,674.82) rectangle (255.42,691.34);
\definecolor{fillColor}{RGB}{242,103,74}

\path[fill=fillColor] (240.63,658.31) rectangle (255.42,674.82);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (240.63,641.79) rectangle (255.42,658.31);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (240.63,625.28) rectangle (255.42,641.79);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (240.63,608.76) rectangle (255.42,625.28);

\path[fill=fillColor] (240.63,592.25) rectangle (255.42,608.76);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (240.63,575.73) rectangle (255.42,592.25);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (240.63,559.21) rectangle (255.42,575.73);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (240.63,542.70) rectangle (255.42,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (240.63,526.18) rectangle (255.42,542.70);

\path[fill=fillColor] (240.63,509.67) rectangle (255.42,526.18);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (240.63,493.15) rectangle (255.42,509.67);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (240.63,476.64) rectangle (255.42,493.15);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (255.42,823.47) rectangle (270.20,839.98);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (255.42,806.95) rectangle (270.20,823.47);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (255.42,790.43) rectangle (270.20,806.95);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (255.42,773.92) rectangle (270.20,790.43);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (255.42,757.40) rectangle (270.20,773.92);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (255.42,740.89) rectangle (270.20,757.40);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (255.42,724.37) rectangle (270.20,740.89);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (255.42,707.86) rectangle (270.20,724.37);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (255.42,691.34) rectangle (270.20,707.86);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (255.42,674.82) rectangle (270.20,691.34);
\definecolor{fillColor}{RGB}{252,152,50}

\path[fill=fillColor] (255.42,658.31) rectangle (270.20,674.82);
\definecolor{fillColor}{RGB}{245,114,70}

\path[fill=fillColor] (255.42,641.79) rectangle (270.20,658.31);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (255.42,625.28) rectangle (270.20,641.79);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (255.42,608.76) rectangle (270.20,625.28);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (255.42,592.25) rectangle (270.20,608.76);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (255.42,575.73) rectangle (270.20,592.25);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (255.42,559.21) rectangle (270.20,575.73);

\path[fill=fillColor] (255.42,542.70) rectangle (270.20,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (255.42,526.18) rectangle (270.20,542.70);

\path[fill=fillColor] (255.42,509.67) rectangle (270.20,526.18);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (255.42,493.15) rectangle (270.20,509.67);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (255.42,476.64) rectangle (270.20,493.15);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (270.20,823.47) rectangle (284.98,839.98);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (270.20,806.95) rectangle (284.98,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,790.43) rectangle (284.98,806.95);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (270.20,773.92) rectangle (284.98,790.43);

\path[fill=fillColor] (270.20,757.40) rectangle (284.98,773.92);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (270.20,740.89) rectangle (284.98,757.40);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (270.20,724.37) rectangle (284.98,740.89);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (270.20,707.86) rectangle (284.98,724.37);

\path[fill=fillColor] (270.20,691.34) rectangle (284.98,707.86);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (270.20,674.82) rectangle (284.98,691.34);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,658.31) rectangle (284.98,674.82);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (270.20,641.79) rectangle (284.98,658.31);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (270.20,625.28) rectangle (284.98,641.79);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,608.76) rectangle (284.98,625.28);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (270.20,592.25) rectangle (284.98,608.76);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (270.20,575.73) rectangle (284.98,592.25);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (270.20,559.21) rectangle (284.98,575.73);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (270.20,542.70) rectangle (284.98,559.21);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (270.20,526.18) rectangle (284.98,542.70);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (270.20,509.67) rectangle (284.98,526.18);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (270.20,493.15) rectangle (284.98,509.67);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (270.20,476.64) rectangle (284.98,493.15);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (284.98,823.47) rectangle (299.76,839.98);

\path[fill=fillColor] (284.98,806.95) rectangle (299.76,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,790.43) rectangle (299.76,806.95);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (284.98,773.92) rectangle (299.76,790.43);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (284.98,757.40) rectangle (299.76,773.92);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (284.98,740.89) rectangle (299.76,757.40);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (284.98,724.37) rectangle (299.76,740.89);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (284.98,707.86) rectangle (299.76,724.37);

\path[fill=fillColor] (284.98,691.34) rectangle (299.76,707.86);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (284.98,674.82) rectangle (299.76,691.34);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (284.98,658.31) rectangle (299.76,674.82);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (284.98,641.79) rectangle (299.76,658.31);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (284.98,625.28) rectangle (299.76,641.79);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (284.98,608.76) rectangle (299.76,625.28);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (284.98,592.25) rectangle (299.76,608.76);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (284.98,575.73) rectangle (299.76,592.25);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (284.98,559.21) rectangle (299.76,575.73);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (284.98,542.70) rectangle (299.76,559.21);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (284.98,526.18) rectangle (299.76,542.70);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (284.98,509.67) rectangle (299.76,526.18);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (284.98,493.15) rectangle (299.76,509.67);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (284.98,476.64) rectangle (299.76,493.15);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (299.76,823.47) rectangle (314.55,839.98);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (299.76,806.95) rectangle (314.55,823.47);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (299.76,790.43) rectangle (314.55,806.95);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (299.76,773.92) rectangle (314.55,790.43);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (299.76,757.40) rectangle (314.55,773.92);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (299.76,740.89) rectangle (314.55,757.40);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (299.76,724.37) rectangle (314.55,740.89);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (299.76,707.86) rectangle (314.55,724.37);

\path[fill=fillColor] (299.76,691.34) rectangle (314.55,707.86);

\path[fill=fillColor] (299.76,674.82) rectangle (314.55,691.34);

\path[fill=fillColor] (299.76,658.31) rectangle (314.55,674.82);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (299.76,641.79) rectangle (314.55,658.31);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (299.76,625.28) rectangle (314.55,641.79);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (299.76,608.76) rectangle (314.55,625.28);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (299.76,592.25) rectangle (314.55,608.76);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (299.76,575.73) rectangle (314.55,592.25);
\definecolor{fillColor}{RGB}{255,180,48}

\path[fill=fillColor] (299.76,559.21) rectangle (314.55,575.73);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (299.76,542.70) rectangle (314.55,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (299.76,526.18) rectangle (314.55,542.70);
\definecolor{fillColor}{RGB}{247,124,66}

\path[fill=fillColor] (299.76,509.67) rectangle (314.55,526.18);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (299.76,493.15) rectangle (314.55,509.67);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (299.76,476.64) rectangle (314.55,493.15);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (314.55,823.47) rectangle (329.33,839.98);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (314.55,806.95) rectangle (329.33,823.47);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (314.55,790.43) rectangle (329.33,806.95);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (314.55,773.92) rectangle (329.33,790.43);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,757.40) rectangle (329.33,773.92);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (314.55,740.89) rectangle (329.33,757.40);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (314.55,724.37) rectangle (329.33,740.89);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,707.86) rectangle (329.33,724.37);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (314.55,691.34) rectangle (329.33,707.86);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (314.55,674.82) rectangle (329.33,691.34);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,658.31) rectangle (329.33,674.82);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (314.55,641.79) rectangle (329.33,658.31);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,625.28) rectangle (329.33,641.79);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (314.55,608.76) rectangle (329.33,625.28);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (314.55,592.25) rectangle (329.33,608.76);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,575.73) rectangle (329.33,592.25);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (314.55,559.21) rectangle (329.33,575.73);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (314.55,542.70) rectangle (329.33,559.21);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,526.18) rectangle (329.33,542.70);

\path[fill=fillColor] (314.55,509.67) rectangle (329.33,526.18);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (314.55,493.15) rectangle (329.33,509.67);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (314.55,476.64) rectangle (329.33,493.15);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (329.33,823.47) rectangle (344.11,839.98);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (329.33,806.95) rectangle (344.11,823.47);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (329.33,790.43) rectangle (344.11,806.95);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (329.33,773.92) rectangle (344.11,790.43);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (329.33,757.40) rectangle (344.11,773.92);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (329.33,740.89) rectangle (344.11,757.40);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,724.37) rectangle (344.11,740.89);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (329.33,707.86) rectangle (344.11,724.37);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,691.34) rectangle (344.11,707.86);

\path[fill=fillColor] (329.33,674.82) rectangle (344.11,691.34);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (329.33,658.31) rectangle (344.11,674.82);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (329.33,641.79) rectangle (344.11,658.31);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (329.33,625.28) rectangle (344.11,641.79);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (329.33,608.76) rectangle (344.11,625.28);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (329.33,592.25) rectangle (344.11,608.76);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (329.33,575.73) rectangle (344.11,592.25);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (329.33,559.21) rectangle (344.11,575.73);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (329.33,542.70) rectangle (344.11,559.21);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (329.33,526.18) rectangle (344.11,542.70);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (329.33,509.67) rectangle (344.11,526.18);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (329.33,493.15) rectangle (344.11,509.67);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (329.33,476.64) rectangle (344.11,493.15);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (344.11,823.47) rectangle (358.90,839.98);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (344.11,806.95) rectangle (358.90,823.47);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (344.11,790.43) rectangle (358.90,806.95);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (344.11,773.92) rectangle (358.90,790.43);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (344.11,757.40) rectangle (358.90,773.92);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (344.11,740.89) rectangle (358.90,757.40);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (344.11,724.37) rectangle (358.90,740.89);

\path[fill=fillColor] (344.11,707.86) rectangle (358.90,724.37);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (344.11,691.34) rectangle (358.90,707.86);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (344.11,674.82) rectangle (358.90,691.34);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (344.11,658.31) rectangle (358.90,674.82);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (344.11,641.79) rectangle (358.90,658.31);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (344.11,625.28) rectangle (358.90,641.79);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (344.11,608.76) rectangle (358.90,625.28);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (344.11,592.25) rectangle (358.90,608.76);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (344.11,575.73) rectangle (358.90,592.25);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (344.11,559.21) rectangle (358.90,575.73);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (344.11,542.70) rectangle (358.90,559.21);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (344.11,526.18) rectangle (358.90,542.70);

\path[fill=fillColor] (344.11,509.67) rectangle (358.90,526.18);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (344.11,493.15) rectangle (358.90,509.67);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (344.11,476.64) rectangle (358.90,493.15);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (358.90,823.47) rectangle (373.68,839.98);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (358.90,806.95) rectangle (373.68,823.47);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (358.90,790.43) rectangle (373.68,806.95);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (358.90,773.92) rectangle (373.68,790.43);
\definecolor{fillColor}{RGB}{173,210,99}

\path[fill=fillColor] (358.90,757.40) rectangle (373.68,773.92);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,740.89) rectangle (373.68,757.40);

\path[fill=fillColor] (358.90,724.37) rectangle (373.68,740.89);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (358.90,707.86) rectangle (373.68,724.37);

\path[fill=fillColor] (358.90,691.34) rectangle (373.68,707.86);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (358.90,674.82) rectangle (373.68,691.34);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,658.31) rectangle (373.68,674.82);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (358.90,641.79) rectangle (373.68,658.31);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (358.90,625.28) rectangle (373.68,641.79);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (358.90,608.76) rectangle (373.68,625.28);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (358.90,592.25) rectangle (373.68,608.76);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (358.90,575.73) rectangle (373.68,592.25);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (358.90,559.21) rectangle (373.68,575.73);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (358.90,542.70) rectangle (373.68,559.21);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (358.90,526.18) rectangle (373.68,542.70);
\definecolor{fillColor}{RGB}{226,227,93}

\path[fill=fillColor] (358.90,509.67) rectangle (373.68,526.18);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (358.90,493.15) rectangle (373.68,509.67);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (358.90,476.64) rectangle (373.68,493.15);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (373.68,823.47) rectangle (388.46,839.98);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (373.68,806.95) rectangle (388.46,823.47);
\definecolor{fillColor}{RGB}{241,97,76}

\path[fill=fillColor] (373.68,790.43) rectangle (388.46,806.95);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (373.68,773.92) rectangle (388.46,790.43);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (373.68,757.40) rectangle (388.46,773.92);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (373.68,740.89) rectangle (388.46,757.40);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (373.68,724.37) rectangle (388.46,740.89);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (373.68,707.86) rectangle (388.46,724.37);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (373.68,691.34) rectangle (388.46,707.86);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (373.68,674.82) rectangle (388.46,691.34);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (373.68,658.31) rectangle (388.46,674.82);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (373.68,641.79) rectangle (388.46,658.31);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (373.68,625.28) rectangle (388.46,641.79);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (373.68,608.76) rectangle (388.46,625.28);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (373.68,592.25) rectangle (388.46,608.76);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (373.68,575.73) rectangle (388.46,592.25);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (373.68,559.21) rectangle (388.46,575.73);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (373.68,542.70) rectangle (388.46,559.21);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (373.68,526.18) rectangle (388.46,542.70);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (373.68,509.67) rectangle (388.46,526.18);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (373.68,493.15) rectangle (388.46,509.67);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (373.68,476.64) rectangle (388.46,493.15);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (388.46,823.47) rectangle (403.24,839.98);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (388.46,806.95) rectangle (403.24,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,790.43) rectangle (403.24,806.95);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (388.46,773.92) rectangle (403.24,790.43);
\definecolor{fillColor}{RGB}{173,210,99}

\path[fill=fillColor] (388.46,757.40) rectangle (403.24,773.92);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (388.46,740.89) rectangle (403.24,757.40);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (388.46,724.37) rectangle (403.24,740.89);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (388.46,707.86) rectangle (403.24,724.37);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (388.46,691.34) rectangle (403.24,707.86);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (388.46,674.82) rectangle (403.24,691.34);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (388.46,658.31) rectangle (403.24,674.82);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (388.46,641.79) rectangle (403.24,658.31);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (388.46,625.28) rectangle (403.24,641.79);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (388.46,608.76) rectangle (403.24,625.28);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (388.46,592.25) rectangle (403.24,608.76);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (388.46,575.73) rectangle (403.24,592.25);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (388.46,559.21) rectangle (403.24,575.73);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (388.46,542.70) rectangle (403.24,559.21);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (388.46,526.18) rectangle (403.24,542.70);

\path[fill=fillColor] (388.46,509.67) rectangle (403.24,526.18);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (388.46,493.15) rectangle (403.24,509.67);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (388.46,476.64) rectangle (403.24,493.15);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (403.24,823.47) rectangle (418.03,839.98);
\definecolor{fillColor}{RGB}{241,97,76}

\path[fill=fillColor] (403.24,806.95) rectangle (418.03,823.47);
\definecolor{fillColor}{RGB}{245,116,69}

\path[fill=fillColor] (403.24,790.43) rectangle (418.03,806.95);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (403.24,773.92) rectangle (418.03,790.43);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (403.24,757.40) rectangle (418.03,773.92);
\definecolor{fillColor}{RGB}{199,218,96}

\path[fill=fillColor] (403.24,740.89) rectangle (418.03,757.40);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (403.24,724.37) rectangle (418.03,740.89);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (403.24,707.86) rectangle (418.03,724.37);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (403.24,691.34) rectangle (418.03,707.86);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (403.24,674.82) rectangle (418.03,691.34);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (403.24,658.31) rectangle (418.03,674.82);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (403.24,641.79) rectangle (418.03,658.31);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (403.24,625.28) rectangle (418.03,641.79);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (403.24,608.76) rectangle (418.03,625.28);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (403.24,592.25) rectangle (418.03,608.76);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (403.24,575.73) rectangle (418.03,592.25);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (403.24,559.21) rectangle (418.03,575.73);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (403.24,542.70) rectangle (418.03,559.21);
\definecolor{fillColor}{RGB}{240,91,78}

\path[fill=fillColor] (403.24,526.18) rectangle (418.03,542.70);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (403.24,509.67) rectangle (418.03,526.18);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (403.24,493.15) rectangle (418.03,509.67);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (403.24,476.64) rectangle (418.03,493.15);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (418.03,823.47) rectangle (432.81,839.98);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (418.03,806.95) rectangle (432.81,823.47);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (418.03,790.43) rectangle (432.81,806.95);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (418.03,773.92) rectangle (432.81,790.43);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (418.03,757.40) rectangle (432.81,773.92);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,740.89) rectangle (432.81,757.40);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (418.03,724.37) rectangle (432.81,740.89);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (418.03,707.86) rectangle (432.81,724.37);

\path[fill=fillColor] (418.03,691.34) rectangle (432.81,707.86);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,674.82) rectangle (432.81,691.34);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (418.03,658.31) rectangle (432.81,674.82);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (418.03,641.79) rectangle (432.81,658.31);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (418.03,625.28) rectangle (432.81,641.79);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (418.03,608.76) rectangle (432.81,625.28);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (418.03,592.25) rectangle (432.81,608.76);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (418.03,575.73) rectangle (432.81,592.25);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (418.03,559.21) rectangle (432.81,575.73);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (418.03,542.70) rectangle (432.81,559.21);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (418.03,526.18) rectangle (432.81,542.70);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (418.03,509.67) rectangle (432.81,526.18);
\definecolor{fillColor}{RGB}{254,160,43}

\path[fill=fillColor] (418.03,493.15) rectangle (432.81,509.67);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,476.64) rectangle (432.81,493.15);
\definecolor{fillColor}{RGB}{255,218,75}

\path[fill=fillColor] (432.81,823.47) rectangle (447.59,839.98);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (432.81,806.95) rectangle (447.59,823.47);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,790.43) rectangle (447.59,806.95);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (432.81,773.92) rectangle (447.59,790.43);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (432.81,757.40) rectangle (447.59,773.92);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (432.81,740.89) rectangle (447.59,757.40);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,724.37) rectangle (447.59,740.89);

\path[fill=fillColor] (432.81,707.86) rectangle (447.59,724.37);

\path[fill=fillColor] (432.81,691.34) rectangle (447.59,707.86);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (432.81,674.82) rectangle (447.59,691.34);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (432.81,658.31) rectangle (447.59,674.82);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (432.81,641.79) rectangle (447.59,658.31);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (432.81,625.28) rectangle (447.59,641.79);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (432.81,608.76) rectangle (447.59,625.28);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (432.81,592.25) rectangle (447.59,608.76);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (432.81,575.73) rectangle (447.59,592.25);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (432.81,559.21) rectangle (447.59,575.73);

\path[fill=fillColor] (432.81,542.70) rectangle (447.59,559.21);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (432.81,526.18) rectangle (447.59,542.70);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (432.81,509.67) rectangle (447.59,526.18);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (432.81,493.15) rectangle (447.59,509.67);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (432.81,476.64) rectangle (447.59,493.15);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (447.59,823.47) rectangle (462.38,839.98);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (447.59,806.95) rectangle (462.38,823.47);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (447.59,790.43) rectangle (462.38,806.95);
\definecolor{fillColor}{RGB}{249,134,61}

\path[fill=fillColor] (447.59,773.92) rectangle (462.38,790.43);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (447.59,757.40) rectangle (462.38,773.92);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (447.59,740.89) rectangle (462.38,757.40);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (447.59,724.37) rectangle (462.38,740.89);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (447.59,707.86) rectangle (462.38,724.37);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (447.59,691.34) rectangle (462.38,707.86);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (447.59,674.82) rectangle (462.38,691.34);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (447.59,658.31) rectangle (462.38,674.82);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (447.59,641.79) rectangle (462.38,658.31);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (447.59,625.28) rectangle (462.38,641.79);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (447.59,608.76) rectangle (462.38,625.28);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,592.25) rectangle (462.38,608.76);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (447.59,575.73) rectangle (462.38,592.25);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (447.59,559.21) rectangle (462.38,575.73);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (447.59,542.70) rectangle (462.38,559.21);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (447.59,526.18) rectangle (462.38,542.70);
\definecolor{fillColor}{RGB}{255,229,82}

\path[fill=fillColor] (447.59,509.67) rectangle (462.38,526.18);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (447.59,493.15) rectangle (462.38,509.67);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (447.59,476.64) rectangle (462.38,493.15);
\definecolor{fillColor}{RGB}{219,225,94}

\path[fill=fillColor] (462.38,823.47) rectangle (477.16,839.98);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (462.38,806.95) rectangle (477.16,823.47);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (462.38,790.43) rectangle (477.16,806.95);
\definecolor{fillColor}{RGB}{126,182,87}

\path[fill=fillColor] (462.38,773.92) rectangle (477.16,790.43);
\definecolor{fillColor}{RGB}{97,160,73}

\path[fill=fillColor] (462.38,757.40) rectangle (477.16,773.92);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (462.38,740.89) rectangle (477.16,757.40);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (462.38,724.37) rectangle (477.16,740.89);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,707.86) rectangle (477.16,724.37);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (462.38,691.34) rectangle (477.16,707.86);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (462.38,674.82) rectangle (477.16,691.34);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,658.31) rectangle (477.16,674.82);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (462.38,641.79) rectangle (477.16,658.31);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,625.28) rectangle (477.16,641.79);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (462.38,608.76) rectangle (477.16,625.28);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (462.38,592.25) rectangle (477.16,608.76);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (462.38,575.73) rectangle (477.16,592.25);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (462.38,559.21) rectangle (477.16,575.73);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (462.38,542.70) rectangle (477.16,559.21);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (462.38,526.18) rectangle (477.16,542.70);

\path[fill=fillColor] (462.38,509.67) rectangle (477.16,526.18);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (462.38,493.15) rectangle (477.16,509.67);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (462.38,476.64) rectangle (477.16,493.15);
\definecolor{fillColor}{RGB}{255,233,85}

\path[fill=fillColor] (477.16,823.47) rectangle (491.94,839.98);
\definecolor{fillColor}{RGB}{57,133,55}

\path[fill=fillColor] (477.16,806.95) rectangle (491.94,823.47);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (477.16,790.43) rectangle (491.94,806.95);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (477.16,773.92) rectangle (491.94,790.43);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (477.16,757.40) rectangle (491.94,773.92);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (477.16,740.89) rectangle (491.94,757.40);
\definecolor{fillColor}{RGB}{254,237,88}

\path[fill=fillColor] (477.16,724.37) rectangle (491.94,740.89);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (477.16,707.86) rectangle (491.94,724.37);

\path[fill=fillColor] (477.16,691.34) rectangle (491.94,707.86);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (477.16,674.82) rectangle (491.94,691.34);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (477.16,658.31) rectangle (491.94,674.82);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (477.16,641.79) rectangle (491.94,658.31);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (477.16,625.28) rectangle (491.94,641.79);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,608.76) rectangle (491.94,625.28);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (477.16,592.25) rectangle (491.94,608.76);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (477.16,575.73) rectangle (491.94,592.25);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (477.16,559.21) rectangle (491.94,575.73);
\definecolor{fillColor}{RGB}{172,210,99}

\path[fill=fillColor] (477.16,542.70) rectangle (491.94,559.21);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (477.16,526.18) rectangle (491.94,542.70);

\path[fill=fillColor] (477.16,509.67) rectangle (491.94,526.18);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,493.15) rectangle (491.94,509.67);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (477.16,476.64) rectangle (491.94,493.15);
\definecolor{fillColor}{RGB}{144,195,95}

\path[fill=fillColor] (491.94,823.47) rectangle (506.73,839.98);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (491.94,806.95) rectangle (506.73,823.47);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (491.94,790.43) rectangle (506.73,806.95);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (491.94,773.92) rectangle (506.73,790.43);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (491.94,757.40) rectangle (506.73,773.92);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (491.94,740.89) rectangle (506.73,757.40);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (491.94,724.37) rectangle (506.73,740.89);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (491.94,707.86) rectangle (506.73,724.37);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (491.94,691.34) rectangle (506.73,707.86);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (491.94,674.82) rectangle (506.73,691.34);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (491.94,658.31) rectangle (506.73,674.82);
\definecolor{fillColor}{RGB}{112,172,80}

\path[fill=fillColor] (491.94,641.79) rectangle (506.73,658.31);
\definecolor{fillColor}{RGB}{83,150,66}

\path[fill=fillColor] (491.94,625.28) rectangle (506.73,641.79);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (491.94,608.76) rectangle (506.73,625.28);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (491.94,592.25) rectangle (506.73,608.76);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (491.94,575.73) rectangle (506.73,592.25);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (491.94,559.21) rectangle (506.73,575.73);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (491.94,542.70) rectangle (506.73,559.21);
\definecolor{fillColor}{RGB}{255,211,70}

\path[fill=fillColor] (491.94,526.18) rectangle (506.73,542.70);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (491.94,509.67) rectangle (506.73,526.18);
\definecolor{fillColor}{RGB}{255,191,56}

\path[fill=fillColor] (491.94,493.15) rectangle (506.73,509.67);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (491.94,476.64) rectangle (506.73,493.15);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (506.73,823.47) rectangle (521.51,839.98);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (506.73,806.95) rectangle (521.51,823.47);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (506.73,790.43) rectangle (521.51,806.95);
\definecolor{fillColor}{RGB}{255,183,50}

\path[fill=fillColor] (506.73,773.92) rectangle (521.51,790.43);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (506.73,757.40) rectangle (521.51,773.92);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (506.73,740.89) rectangle (521.51,757.40);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (506.73,724.37) rectangle (521.51,740.89);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (506.73,707.86) rectangle (521.51,724.37);

\path[fill=fillColor] (506.73,691.34) rectangle (521.51,707.86);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (506.73,674.82) rectangle (521.51,691.34);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (506.73,658.31) rectangle (521.51,674.82);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (506.73,641.79) rectangle (521.51,658.31);
\definecolor{fillColor}{RGB}{131,186,89}

\path[fill=fillColor] (506.73,625.28) rectangle (521.51,641.79);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (506.73,608.76) rectangle (521.51,625.28);
\definecolor{fillColor}{RGB}{76,146,63}

\path[fill=fillColor] (506.73,592.25) rectangle (521.51,608.76);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (506.73,575.73) rectangle (521.51,592.25);
\definecolor{fillColor}{RGB}{121,178,84}

\path[fill=fillColor] (506.73,559.21) rectangle (521.51,575.73);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (506.73,542.70) rectangle (521.51,559.21);
\definecolor{fillColor}{RGB}{255,201,63}

\path[fill=fillColor] (506.73,526.18) rectangle (521.51,542.70);
\definecolor{fillColor}{RGB}{251,143,56}

\path[fill=fillColor] (506.73,509.67) rectangle (521.51,526.18);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (506.73,493.15) rectangle (521.51,509.67);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (506.73,476.64) rectangle (521.51,493.15);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (521.51,823.47) rectangle (536.29,839.98);
\definecolor{fillColor}{RGB}{85,151,67}

\path[fill=fillColor] (521.51,806.95) rectangle (536.29,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (521.51,790.43) rectangle (536.29,806.95);
\definecolor{fillColor}{RGB}{65,138,58}

\path[fill=fillColor] (521.51,773.92) rectangle (536.29,790.43);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (521.51,757.40) rectangle (536.29,773.92);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (521.51,740.89) rectangle (536.29,757.40);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (521.51,724.37) rectangle (536.29,740.89);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (521.51,707.86) rectangle (536.29,724.37);

\path[fill=fillColor] (521.51,691.34) rectangle (536.29,707.86);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,674.82) rectangle (536.29,691.34);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (521.51,658.31) rectangle (536.29,674.82);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (521.51,641.79) rectangle (536.29,658.31);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,625.28) rectangle (536.29,641.79);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,608.76) rectangle (536.29,625.28);
\definecolor{fillColor}{RGB}{89,155,69}

\path[fill=fillColor] (521.51,592.25) rectangle (536.29,608.76);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,575.73) rectangle (536.29,592.25);

\path[fill=fillColor] (521.51,559.21) rectangle (536.29,575.73);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (521.51,542.70) rectangle (536.29,559.21);
\definecolor{fillColor}{RGB}{71,142,61}

\path[fill=fillColor] (521.51,526.18) rectangle (536.29,542.70);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (521.51,509.67) rectangle (536.29,526.18);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (521.51,493.15) rectangle (536.29,509.67);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (521.51,476.64) rectangle (536.29,493.15);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (536.29,823.47) rectangle (551.07,839.98);
\definecolor{fillColor}{RGB}{74,144,62}

\path[fill=fillColor] (536.29,806.95) rectangle (551.07,823.47);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (536.29,790.43) rectangle (551.07,806.95);
\definecolor{fillColor}{RGB}{111,171,79}

\path[fill=fillColor] (536.29,773.92) rectangle (551.07,790.43);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (536.29,757.40) rectangle (551.07,773.92);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,740.89) rectangle (551.07,757.40);

\path[fill=fillColor] (536.29,724.37) rectangle (551.07,740.89);

\path[fill=fillColor] (536.29,707.86) rectangle (551.07,724.37);

\path[fill=fillColor] (536.29,691.34) rectangle (551.07,707.86);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (536.29,674.82) rectangle (551.07,691.34);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (536.29,658.31) rectangle (551.07,674.82);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (536.29,641.79) rectangle (551.07,658.31);
\definecolor{fillColor}{RGB}{66,138,58}

\path[fill=fillColor] (536.29,625.28) rectangle (551.07,641.79);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (536.29,608.76) rectangle (551.07,625.28);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (536.29,592.25) rectangle (551.07,608.76);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,575.73) rectangle (551.07,592.25);
\definecolor{fillColor}{RGB}{61,135,56}

\path[fill=fillColor] (536.29,559.21) rectangle (551.07,575.73);
\definecolor{fillColor}{RGB}{48,127,51}

\path[fill=fillColor] (536.29,542.70) rectangle (551.07,559.21);
\definecolor{fillColor}{RGB}{151,201,99}

\path[fill=fillColor] (536.29,526.18) rectangle (551.07,542.70);
\definecolor{fillColor}{RGB}{141,193,94}

\path[fill=fillColor] (536.29,509.67) rectangle (551.07,526.18);
\definecolor{fillColor}{RGB}{255,169,40}

\path[fill=fillColor] (536.29,493.15) rectangle (551.07,509.67);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,476.64) rectangle (551.07,493.15);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (203.67,835.61) --
	(207.04,829.78) --
	(200.31,829.78) --
	cycle;
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,812.71) -- (206.17,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,817.71) -- (206.17,812.71);

\path[fill=fillColor] (203.67,769.54) --
	(207.04,763.72) --
	(200.31,763.72) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (200.14,501.41) -- (207.21,501.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (203.67,497.88) -- (203.67,504.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,829.23) -- (220.96,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,834.22) -- (220.96,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,812.71) -- (220.96,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,817.71) -- (220.96,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,796.19) -- (220.96,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,801.19) -- (220.96,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,782.18) -- (221.99,782.18);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,778.64) -- (218.46,785.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,763.16) -- (220.96,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,768.16) -- (220.96,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,531.94) -- (220.96,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,536.94) -- (220.96,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,515.43) -- (220.96,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,520.42) -- (220.96,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,829.23) -- (235.74,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,834.22) -- (235.74,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,796.19) -- (235.74,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,801.19) -- (235.74,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,666.57) -- (236.77,666.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,663.03) -- (233.24,670.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,650.05) -- (236.77,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,646.52) -- (233.24,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,550.96) -- (236.77,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,547.42) -- (233.24,554.49);

\path[fill=fillColor] (233.24,538.33) --
	(236.60,532.50) --
	(229.88,532.50) --
	cycle;

\path[fill=fillColor] (233.24,521.81) --
	(236.60,515.98) --
	(229.88,515.98) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,812.71) -- (250.52,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,817.71) -- (250.52,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,796.19) -- (250.52,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,801.19) -- (250.52,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,763.16) -- (250.52,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,768.16) -- (250.52,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,746.65) -- (250.52,751.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,751.64) -- (250.52,746.65);

\path[fill=fillColor] (248.02,736.51) --
	(251.39,730.69) --
	(244.66,730.69) --
	cycle;

\path[fill=fillColor] (248.02,720.00) --
	(251.39,714.17) --
	(244.66,714.17) --
	cycle;

\path[fill=fillColor] (248.02,703.48) --
	(251.39,697.66) --
	(244.66,697.66) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,680.58) -- (250.52,685.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,685.58) -- (250.52,680.58);

\path[fill=fillColor] (248.02,670.45) --
	(251.39,664.62) --
	(244.66,664.62) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,647.55) -- (250.52,652.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,652.55) -- (250.52,647.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,631.04) -- (250.52,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,636.03) -- (250.52,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,617.02) -- (251.56,617.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,613.49) -- (248.02,620.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,600.50) -- (251.56,600.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,596.97) -- (248.02,604.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,581.49) -- (250.52,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,586.49) -- (250.52,581.49);

\path[fill=fillColor] (248.02,571.36) --
	(251.39,565.53) --
	(244.66,565.53) --
	cycle;

\path[fill=fillColor] (248.02,554.84) --
	(251.39,549.01) --
	(244.66,549.01) --
	cycle;

\path[fill=fillColor] (248.02,534.44) circle (  2.50);

\path[fill=fillColor] (248.02,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,482.40) -- (250.52,487.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,487.39) -- (250.52,482.40);

\path[fill=fillColor] (262.81,802.58) --
	(266.17,796.75) --
	(259.44,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,749.14) -- (266.34,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,745.61) -- (262.81,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,730.13) -- (265.30,735.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,735.13) -- (265.30,730.13);

\path[fill=fillColor] (262.81,720.00) --
	(266.17,714.17) --
	(259.44,714.17) --
	cycle;

\path[fill=fillColor] (262.81,703.48) --
	(266.17,697.66) --
	(259.44,697.66) --
	cycle;

\path[fill=fillColor] (262.81,686.97) --
	(266.17,681.14) --
	(259.44,681.14) --
	cycle;

\path[fill=fillColor] (262.81,670.45) --
	(266.17,664.62) --
	(259.44,664.62) --
	cycle;

\path[fill=fillColor] (262.81,653.93) --
	(266.17,648.11) --
	(259.44,648.11) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,631.04) -- (265.30,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,636.03) -- (265.30,631.04);

\path[fill=fillColor] (262.81,620.90) --
	(266.17,615.08) --
	(259.44,615.08) --
	cycle;

\path[fill=fillColor] (262.81,604.39) --
	(266.17,598.56) --
	(259.44,598.56) --
	cycle;

\path[fill=fillColor] (262.81,587.87) --
	(266.17,582.05) --
	(259.44,582.05) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,564.97) -- (265.30,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,569.97) -- (265.30,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,548.46) -- (265.30,553.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (260.31,553.45) -- (265.30,548.46);

\path[fill=fillColor] (262.81,534.44) circle (  2.50);

\path[fill=fillColor] (262.81,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,484.89) -- (266.34,484.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,481.36) -- (262.81,488.43);

\path[fill=fillColor] (277.59,798.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,732.63) -- (281.12,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,729.10) -- (277.59,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,716.11) -- (281.12,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,712.58) -- (277.59,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,699.60) -- (281.12,699.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,696.07) -- (277.59,703.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,683.08) -- (281.12,683.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,679.55) -- (277.59,686.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,666.57) -- (281.12,666.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,663.03) -- (277.59,670.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,633.54) -- (281.12,633.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,630.00) -- (277.59,637.07);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,617.02) -- (281.12,617.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,613.49) -- (277.59,620.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,600.50) -- (281.12,600.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,596.97) -- (277.59,604.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,583.99) -- (281.12,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,580.46) -- (277.59,587.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,567.47) -- (281.12,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,563.94) -- (277.59,571.00);

\path[fill=fillColor] (277.59,538.33) --
	(280.95,532.50) --
	(274.23,532.50) --
	cycle;

\path[fill=fillColor] (277.59,517.93) circle (  2.50);

\path[fill=fillColor] (292.37,798.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,680.58) -- (294.87,685.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,685.58) -- (294.87,680.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,614.52) -- (294.87,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,619.52) -- (294.87,614.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,583.99) -- (295.90,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,580.46) -- (292.37,587.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,531.94) -- (294.87,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,536.94) -- (294.87,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,517.93) -- (295.90,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,514.39) -- (292.37,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,484.89) -- (295.90,484.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,481.36) -- (292.37,488.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,812.71) -- (309.65,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,817.71) -- (309.65,812.71);

\path[fill=fillColor] (307.16,802.58) --
	(310.52,796.75) --
	(303.79,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,749.14) -- (310.69,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,745.61) -- (307.16,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,716.11) -- (310.69,716.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,712.58) -- (307.16,719.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,699.60) -- (310.69,699.60);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,696.07) -- (307.16,703.13);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,683.08) -- (310.69,683.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,679.55) -- (307.16,686.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,666.57) -- (310.69,666.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,663.03) -- (307.16,670.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,650.05) -- (310.69,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,646.52) -- (307.16,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,631.04) -- (309.65,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,636.03) -- (309.65,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,614.52) -- (309.65,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,619.52) -- (309.65,614.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,598.01) -- (309.65,603.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,603.00) -- (309.65,598.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,581.49) -- (309.65,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,586.49) -- (309.65,581.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,564.97) -- (309.65,569.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,569.97) -- (309.65,564.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,550.96) -- (310.69,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,547.42) -- (307.16,554.49);

\path[fill=fillColor] (307.16,534.44) circle (  2.50);

\path[fill=fillColor] (307.16,521.81) --
	(310.52,515.98) --
	(303.79,515.98) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (303.62,484.89) -- (310.69,484.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (307.16,481.36) -- (307.16,488.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,796.19) -- (324.44,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,801.19) -- (324.44,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,829.23) -- (339.22,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,834.22) -- (339.22,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,796.19) -- (339.22,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,801.19) -- (339.22,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,815.21) -- (355.04,815.21);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,811.68) -- (351.50,818.74);

\path[fill=fillColor] (351.50,802.58) --
	(354.87,796.75) --
	(348.14,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,831.72) -- (369.82,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,828.19) -- (366.29,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,812.71) -- (368.78,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,817.71) -- (368.78,812.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,796.19) -- (368.78,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,801.19) -- (368.78,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,765.66) -- (369.82,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,762.13) -- (366.29,769.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,683.08) -- (369.82,683.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,679.55) -- (366.29,686.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,650.05) -- (369.82,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,646.52) -- (366.29,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,617.02) -- (369.82,617.02);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,613.49) -- (366.29,620.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,583.99) -- (369.82,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,580.46) -- (366.29,587.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,531.94) -- (368.78,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,536.94) -- (368.78,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (362.76,517.93) -- (369.82,517.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (366.29,514.39) -- (366.29,521.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,829.23) -- (383.57,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,834.22) -- (383.57,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,812.71) -- (383.57,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,817.71) -- (383.57,812.71);

\path[fill=fillColor] (381.07,802.58) --
	(384.43,796.75) --
	(377.71,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,763.16) -- (383.57,768.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,768.16) -- (383.57,763.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,650.05) -- (384.60,650.05);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,646.52) -- (381.07,653.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (377.54,583.99) -- (384.60,583.99);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (381.07,580.46) -- (381.07,587.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,515.43) -- (383.57,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (378.57,520.42) -- (383.57,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,831.72) -- (399.39,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,828.19) -- (395.85,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,812.71) -- (398.35,817.71);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,817.71) -- (398.35,812.71);

\path[fill=fillColor] (395.85,798.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,765.66) -- (399.39,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,762.13) -- (395.85,769.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,746.65) -- (398.35,751.64);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,751.64) -- (398.35,746.65);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,713.62) -- (398.35,718.61);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,718.61) -- (398.35,713.62);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,697.10) -- (398.35,702.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,702.10) -- (398.35,697.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,680.58) -- (398.35,685.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,685.58) -- (398.35,680.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (392.32,666.57) -- (399.39,666.57);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (395.85,663.03) -- (395.85,670.10);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,647.55) -- (398.35,652.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,652.55) -- (398.35,647.55);

\path[fill=fillColor] (395.85,637.42) --
	(399.22,631.59) --
	(392.49,631.59) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,614.52) -- (398.35,619.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,619.52) -- (398.35,614.52);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,581.49) -- (398.35,586.49);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,586.49) -- (398.35,581.49);

\path[fill=fillColor] (395.85,571.36) --
	(399.22,565.53) --
	(392.49,565.53) --
	cycle;

\path[fill=fillColor] (395.85,534.44) circle (  2.50);

\path[fill=fillColor] (395.85,517.93) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,482.40) -- (398.35,487.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (393.36,487.39) -- (398.35,482.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,829.23) -- (413.13,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,834.22) -- (413.13,829.23);

\path[fill=fillColor] (410.64,819.09) --
	(414.00,813.27) --
	(407.27,813.27) --
	cycle;

\path[fill=fillColor] (410.64,802.58) --
	(414.00,796.75) --
	(407.27,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,749.14) -- (414.17,749.14);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,745.61) -- (410.64,752.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,631.04) -- (413.13,636.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,636.03) -- (413.13,631.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,567.47) -- (414.17,567.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,563.94) -- (410.64,571.00);

\path[fill=fillColor] (410.64,538.33) --
	(414.00,532.50) --
	(407.27,532.50) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,515.43) -- (413.13,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (408.14,520.42) -- (413.13,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (407.10,484.89) -- (414.17,484.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (410.64,481.36) -- (410.64,488.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,779.68) -- (427.92,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (422.92,784.67) -- (427.92,779.68);

\path[fill=fillColor] (425.42,769.54) --
	(428.78,763.72) --
	(422.06,763.72) --
	cycle;

\path[fill=fillColor] (425.42,505.29) --
	(428.78,499.47) --
	(422.06,499.47) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,829.23) -- (442.70,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,834.22) -- (442.70,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,779.68) -- (442.70,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,784.67) -- (442.70,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,534.44) -- (443.73,534.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,530.91) -- (440.20,537.97);

\path[fill=fillColor] (454.99,835.61) --
	(458.35,829.78) --
	(451.62,829.78) --
	cycle;

\path[fill=fillColor] (454.99,786.06) --
	(458.35,780.23) --
	(451.62,780.23) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (451.45,765.66) -- (458.52,765.66);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (454.99,762.13) -- (454.99,769.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,515.43) -- (457.48,520.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (452.49,520.42) -- (457.48,515.43);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (466.24,831.72) -- (473.30,831.72);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (469.77,828.19) -- (469.77,835.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,829.23) -- (487.05,834.22);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,834.22) -- (487.05,829.23);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,732.63) -- (488.08,732.63);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,729.10) -- (484.55,736.16);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,550.96) -- (488.08,550.96);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,547.42) -- (484.55,554.49);

\path[fill=fillColor] (484.55,501.41) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,796.19) -- (501.83,801.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,801.19) -- (501.83,796.19);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,531.94) -- (501.83,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,536.94) -- (501.83,531.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,498.91) -- (501.83,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (496.84,503.91) -- (501.83,498.91);

\path[fill=fillColor] (514.12,802.58) --
	(517.48,796.75) --
	(510.75,796.75) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,779.68) -- (516.61,784.67);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,784.67) -- (516.61,779.68);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,531.94) -- (516.61,536.94);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (511.62,536.94) -- (516.61,531.94);

\path[fill=fillColor] (514.12,521.81) --
	(517.48,515.98) --
	(510.75,515.98) --
	cycle;

\path[fill=fillColor] (528.90,798.69) circle (  2.50);

\path[fill=fillColor] (543.68,798.69) circle (  2.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,498.91) -- (546.18,503.91);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,503.91) -- (546.18,498.91);
\end{scope}
\begin{scope}
\path[clip] (194.80,102.84) rectangle (552.55,469.48);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,112.75) --
	(552.55,112.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,129.26) --
	(552.55,129.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,145.78) --
	(552.55,145.78);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,162.29) --
	(552.55,162.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,178.81) --
	(552.55,178.81);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,195.32) --
	(552.55,195.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,211.84) --
	(552.55,211.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,228.36) --
	(552.55,228.36);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,244.87) --
	(552.55,244.87);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,261.39) --
	(552.55,261.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,277.90) --
	(552.55,277.90);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,294.42) --
	(552.55,294.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,310.93) --
	(552.55,310.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,327.45) --
	(552.55,327.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,343.97) --
	(552.55,343.97);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,360.48) --
	(552.55,360.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,377.00) --
	(552.55,377.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,393.51) --
	(552.55,393.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,410.03) --
	(552.55,410.03);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,426.54) --
	(552.55,426.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,443.06) --
	(552.55,443.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.80,459.58) --
	(552.55,459.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (203.67,102.84) --
	(203.67,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (218.46,102.84) --
	(218.46,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (233.24,102.84) --
	(233.24,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (248.02,102.84) --
	(248.02,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (262.81,102.84) --
	(262.81,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (277.59,102.84) --
	(277.59,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.37,102.84) --
	(292.37,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (307.16,102.84) --
	(307.16,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (321.94,102.84) --
	(321.94,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (336.72,102.84) --
	(336.72,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (351.50,102.84) --
	(351.50,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (366.29,102.84) --
	(366.29,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (381.07,102.84) --
	(381.07,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (395.85,102.84) --
	(395.85,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (410.64,102.84) --
	(410.64,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (425.42,102.84) --
	(425.42,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (440.20,102.84) --
	(440.20,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (454.99,102.84) --
	(454.99,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.77,102.84) --
	(469.77,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (484.55,102.84) --
	(484.55,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (499.33,102.84) --
	(499.33,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (514.12,102.84) --
	(514.12,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (528.90,102.84) --
	(528.90,469.48);

\path[draw=drawColor,line width= 0.6pt,line join=round] (543.68,102.84) --
	(543.68,469.48);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (196.28,451.32) rectangle (211.07,467.83);

\path[fill=fillColor] (196.28,434.80) rectangle (211.07,451.32);

\path[fill=fillColor] (196.28,418.29) rectangle (211.07,434.80);

\path[fill=fillColor] (196.28,401.77) rectangle (211.07,418.29);

\path[fill=fillColor] (196.28,385.25) rectangle (211.07,401.77);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (196.28,368.74) rectangle (211.07,385.25);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (196.28,352.22) rectangle (211.07,368.74);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (196.28,335.71) rectangle (211.07,352.22);

\path[fill=fillColor] (196.28,319.19) rectangle (211.07,335.71);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (196.28,302.68) rectangle (211.07,319.19);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (196.28,286.16) rectangle (211.07,302.68);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (196.28,269.65) rectangle (211.07,286.16);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (196.28,253.13) rectangle (211.07,269.65);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (196.28,236.61) rectangle (211.07,253.13);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (196.28,220.10) rectangle (211.07,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (196.28,203.58) rectangle (211.07,220.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (196.28,187.07) rectangle (211.07,203.58);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (196.28,170.55) rectangle (211.07,187.07);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (196.28,154.04) rectangle (211.07,170.55);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (196.28,137.52) rectangle (211.07,154.04);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (196.28,121.00) rectangle (211.07,137.52);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (196.28,104.49) rectangle (211.07,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (211.07,451.32) rectangle (225.85,467.83);

\path[fill=fillColor] (211.07,434.80) rectangle (225.85,451.32);

\path[fill=fillColor] (211.07,418.29) rectangle (225.85,434.80);

\path[fill=fillColor] (211.07,401.77) rectangle (225.85,418.29);

\path[fill=fillColor] (211.07,385.25) rectangle (225.85,401.77);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (211.07,368.74) rectangle (225.85,385.25);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (211.07,352.22) rectangle (225.85,368.74);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (211.07,335.71) rectangle (225.85,352.22);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (211.07,319.19) rectangle (225.85,335.71);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (211.07,302.68) rectangle (225.85,319.19);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (211.07,286.16) rectangle (225.85,302.68);

\path[fill=fillColor] (211.07,269.65) rectangle (225.85,286.16);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (211.07,253.13) rectangle (225.85,269.65);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (211.07,236.61) rectangle (225.85,253.13);
\definecolor{fillColor}{RGB}{255,202,64}

\path[fill=fillColor] (211.07,220.10) rectangle (225.85,236.61);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (211.07,203.58) rectangle (225.85,220.10);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (211.07,187.07) rectangle (225.85,203.58);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (211.07,170.55) rectangle (225.85,187.07);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (211.07,154.04) rectangle (225.85,170.55);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (211.07,137.52) rectangle (225.85,154.04);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (211.07,121.00) rectangle (225.85,137.52);
\definecolor{fillColor}{RGB}{255,164,40}

\path[fill=fillColor] (211.07,104.49) rectangle (225.85,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (225.85,451.32) rectangle (240.63,467.83);

\path[fill=fillColor] (225.85,434.80) rectangle (240.63,451.32);

\path[fill=fillColor] (225.85,418.29) rectangle (240.63,434.80);

\path[fill=fillColor] (225.85,401.77) rectangle (240.63,418.29);

\path[fill=fillColor] (225.85,385.25) rectangle (240.63,401.77);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (225.85,368.74) rectangle (240.63,385.25);

\path[fill=fillColor] (225.85,352.22) rectangle (240.63,368.74);

\path[fill=fillColor] (225.85,335.71) rectangle (240.63,352.22);

\path[fill=fillColor] (225.85,319.19) rectangle (240.63,335.71);

\path[fill=fillColor] (225.85,302.68) rectangle (240.63,319.19);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (225.85,286.16) rectangle (240.63,302.68);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (225.85,269.65) rectangle (240.63,286.16);

\path[fill=fillColor] (225.85,253.13) rectangle (240.63,269.65);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (225.85,236.61) rectangle (240.63,253.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (225.85,220.10) rectangle (240.63,236.61);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (225.85,203.58) rectangle (240.63,220.10);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (225.85,187.07) rectangle (240.63,203.58);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (225.85,170.55) rectangle (240.63,187.07);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (225.85,154.04) rectangle (240.63,170.55);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (225.85,137.52) rectangle (240.63,154.04);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (225.85,121.00) rectangle (240.63,137.52);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (225.85,104.49) rectangle (240.63,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (240.63,451.32) rectangle (255.42,467.83);

\path[fill=fillColor] (240.63,434.80) rectangle (255.42,451.32);

\path[fill=fillColor] (240.63,418.29) rectangle (255.42,434.80);

\path[fill=fillColor] (240.63,401.77) rectangle (255.42,418.29);

\path[fill=fillColor] (240.63,385.25) rectangle (255.42,401.77);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (240.63,368.74) rectangle (255.42,385.25);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (240.63,352.22) rectangle (255.42,368.74);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (240.63,335.71) rectangle (255.42,352.22);

\path[fill=fillColor] (240.63,319.19) rectangle (255.42,335.71);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (240.63,302.68) rectangle (255.42,319.19);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (240.63,286.16) rectangle (255.42,302.68);
\definecolor{fillColor}{RGB}{255,236,87}

\path[fill=fillColor] (240.63,269.65) rectangle (255.42,286.16);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (240.63,253.13) rectangle (255.42,269.65);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (240.63,236.61) rectangle (255.42,253.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (240.63,220.10) rectangle (255.42,236.61);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (240.63,203.58) rectangle (255.42,220.10);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (240.63,187.07) rectangle (255.42,203.58);

\path[fill=fillColor] (240.63,170.55) rectangle (255.42,187.07);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (240.63,154.04) rectangle (255.42,170.55);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (240.63,137.52) rectangle (255.42,154.04);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (240.63,121.00) rectangle (255.42,137.52);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (240.63,104.49) rectangle (255.42,121.00);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (255.42,451.32) rectangle (270.20,467.83);

\path[fill=fillColor] (255.42,434.80) rectangle (270.20,451.32);

\path[fill=fillColor] (255.42,418.29) rectangle (270.20,434.80);

\path[fill=fillColor] (255.42,401.77) rectangle (270.20,418.29);

\path[fill=fillColor] (255.42,385.25) rectangle (270.20,401.77);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (255.42,368.74) rectangle (270.20,385.25);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (255.42,352.22) rectangle (270.20,368.74);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (255.42,335.71) rectangle (270.20,352.22);

\path[fill=fillColor] (255.42,319.19) rectangle (270.20,335.71);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (255.42,302.68) rectangle (270.20,319.19);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (255.42,286.16) rectangle (270.20,302.68);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (255.42,269.65) rectangle (270.20,286.16);

\path[fill=fillColor] (255.42,253.13) rectangle (270.20,269.65);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (255.42,236.61) rectangle (270.20,253.13);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (255.42,220.10) rectangle (270.20,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (255.42,203.58) rectangle (270.20,220.10);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (255.42,187.07) rectangle (270.20,203.58);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (255.42,170.55) rectangle (270.20,187.07);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (255.42,154.04) rectangle (270.20,170.55);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (255.42,137.52) rectangle (270.20,154.04);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (255.42,121.00) rectangle (270.20,137.52);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (255.42,104.49) rectangle (270.20,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (270.20,451.32) rectangle (284.98,467.83);

\path[fill=fillColor] (270.20,434.80) rectangle (284.98,451.32);

\path[fill=fillColor] (270.20,418.29) rectangle (284.98,434.80);

\path[fill=fillColor] (270.20,401.77) rectangle (284.98,418.29);

\path[fill=fillColor] (270.20,385.25) rectangle (284.98,401.77);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (270.20,368.74) rectangle (284.98,385.25);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (270.20,352.22) rectangle (284.98,368.74);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (270.20,335.71) rectangle (284.98,352.22);

\path[fill=fillColor] (270.20,319.19) rectangle (284.98,335.71);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (270.20,302.68) rectangle (284.98,319.19);

\path[fill=fillColor] (270.20,286.16) rectangle (284.98,302.68);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (270.20,269.65) rectangle (284.98,286.16);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (270.20,253.13) rectangle (284.98,269.65);

\path[fill=fillColor] (270.20,236.61) rectangle (284.98,253.13);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (270.20,220.10) rectangle (284.98,236.61);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (270.20,203.58) rectangle (284.98,220.10);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (270.20,187.07) rectangle (284.98,203.58);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (270.20,170.55) rectangle (284.98,187.07);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (270.20,154.04) rectangle (284.98,170.55);
\definecolor{fillColor}{RGB}{210,222,95}

\path[fill=fillColor] (270.20,137.52) rectangle (284.98,154.04);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (270.20,121.00) rectangle (284.98,137.52);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (270.20,104.49) rectangle (284.98,121.00);
\definecolor{fillColor}{RGB}{146,197,96}

\path[fill=fillColor] (284.98,451.32) rectangle (299.76,467.83);

\path[fill=fillColor] (284.98,434.80) rectangle (299.76,451.32);

\path[fill=fillColor] (284.98,418.29) rectangle (299.76,434.80);

\path[fill=fillColor] (284.98,401.77) rectangle (299.76,418.29);

\path[fill=fillColor] (284.98,385.25) rectangle (299.76,401.77);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (284.98,368.74) rectangle (299.76,385.25);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (284.98,352.22) rectangle (299.76,368.74);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (284.98,335.71) rectangle (299.76,352.22);

\path[fill=fillColor] (284.98,319.19) rectangle (299.76,335.71);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (284.98,302.68) rectangle (299.76,319.19);
\definecolor{fillColor}{RGB}{162,206,100}

\path[fill=fillColor] (284.98,286.16) rectangle (299.76,302.68);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (284.98,269.65) rectangle (299.76,286.16);
\definecolor{fillColor}{RGB}{248,131,62}

\path[fill=fillColor] (284.98,253.13) rectangle (299.76,269.65);
\definecolor{fillColor}{RGB}{240,90,78}

\path[fill=fillColor] (284.98,236.61) rectangle (299.76,253.13);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (284.98,220.10) rectangle (299.76,236.61);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (284.98,203.58) rectangle (299.76,220.10);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (284.98,187.07) rectangle (299.76,203.58);
\definecolor{fillColor}{RGB}{139,192,93}

\path[fill=fillColor] (284.98,170.55) rectangle (299.76,187.07);
\definecolor{fillColor}{RGB}{244,112,71}

\path[fill=fillColor] (284.98,154.04) rectangle (299.76,170.55);
\definecolor{fillColor}{RGB}{255,184,51}

\path[fill=fillColor] (284.98,137.52) rectangle (299.76,154.04);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (284.98,121.00) rectangle (299.76,137.52);
\definecolor{fillColor}{RGB}{252,148,52}

\path[fill=fillColor] (284.98,104.49) rectangle (299.76,121.00);
\definecolor{fillColor}{RGB}{53,130,53}

\path[fill=fillColor] (299.76,451.32) rectangle (314.55,467.83);

\path[fill=fillColor] (299.76,434.80) rectangle (314.55,451.32);

\path[fill=fillColor] (299.76,418.29) rectangle (314.55,434.80);

\path[fill=fillColor] (299.76,401.77) rectangle (314.55,418.29);

\path[fill=fillColor] (299.76,385.25) rectangle (314.55,401.77);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (299.76,368.74) rectangle (314.55,385.25);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (299.76,352.22) rectangle (314.55,368.74);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (299.76,335.71) rectangle (314.55,352.22);

\path[fill=fillColor] (299.76,319.19) rectangle (314.55,335.71);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (299.76,302.68) rectangle (314.55,319.19);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (299.76,286.16) rectangle (314.55,302.68);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (299.76,269.65) rectangle (314.55,286.16);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (299.76,253.13) rectangle (314.55,269.65);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (299.76,236.61) rectangle (314.55,253.13);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (299.76,220.10) rectangle (314.55,236.61);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (299.76,203.58) rectangle (314.55,220.10);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (299.76,187.07) rectangle (314.55,203.58);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (299.76,170.55) rectangle (314.55,187.07);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (299.76,154.04) rectangle (314.55,170.55);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (299.76,137.52) rectangle (314.55,154.04);
\definecolor{fillColor}{RGB}{254,159,44}

\path[fill=fillColor] (299.76,121.00) rectangle (314.55,137.52);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (299.76,104.49) rectangle (314.55,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (314.55,451.32) rectangle (329.33,467.83);

\path[fill=fillColor] (314.55,434.80) rectangle (329.33,451.32);

\path[fill=fillColor] (314.55,418.29) rectangle (329.33,434.80);

\path[fill=fillColor] (314.55,401.77) rectangle (329.33,418.29);

\path[fill=fillColor] (314.55,385.25) rectangle (329.33,401.77);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (314.55,368.74) rectangle (329.33,385.25);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (314.55,352.22) rectangle (329.33,368.74);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (314.55,335.71) rectangle (329.33,352.22);

\path[fill=fillColor] (314.55,319.19) rectangle (329.33,335.71);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (314.55,302.68) rectangle (329.33,319.19);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (314.55,286.16) rectangle (329.33,302.68);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (314.55,269.65) rectangle (329.33,286.16);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (314.55,253.13) rectangle (329.33,269.65);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (314.55,236.61) rectangle (329.33,253.13);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (314.55,220.10) rectangle (329.33,236.61);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (314.55,203.58) rectangle (329.33,220.10);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (314.55,187.07) rectangle (329.33,203.58);

\path[fill=fillColor] (314.55,170.55) rectangle (329.33,187.07);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (314.55,154.04) rectangle (329.33,170.55);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (314.55,137.52) rectangle (329.33,154.04);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (314.55,121.00) rectangle (329.33,137.52);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (314.55,104.49) rectangle (329.33,121.00);
\definecolor{fillColor}{RGB}{60,134,56}

\path[fill=fillColor] (329.33,451.32) rectangle (344.11,467.83);

\path[fill=fillColor] (329.33,434.80) rectangle (344.11,451.32);

\path[fill=fillColor] (329.33,418.29) rectangle (344.11,434.80);

\path[fill=fillColor] (329.33,401.77) rectangle (344.11,418.29);

\path[fill=fillColor] (329.33,385.25) rectangle (344.11,401.77);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (329.33,368.74) rectangle (344.11,385.25);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (329.33,352.22) rectangle (344.11,368.74);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (329.33,335.71) rectangle (344.11,352.22);

\path[fill=fillColor] (329.33,319.19) rectangle (344.11,335.71);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (329.33,302.68) rectangle (344.11,319.19);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (329.33,286.16) rectangle (344.11,302.68);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (329.33,269.65) rectangle (344.11,286.16);

\path[fill=fillColor] (329.33,253.13) rectangle (344.11,269.65);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (329.33,236.61) rectangle (344.11,253.13);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (329.33,220.10) rectangle (344.11,236.61);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (329.33,203.58) rectangle (344.11,220.10);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (329.33,187.07) rectangle (344.11,203.58);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (329.33,170.55) rectangle (344.11,187.07);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (329.33,154.04) rectangle (344.11,170.55);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (329.33,137.52) rectangle (344.11,154.04);
\definecolor{fillColor}{RGB}{245,117,69}

\path[fill=fillColor] (329.33,121.00) rectangle (344.11,137.52);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (329.33,104.49) rectangle (344.11,121.00);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (344.11,451.32) rectangle (358.90,467.83);

\path[fill=fillColor] (344.11,434.80) rectangle (358.90,451.32);

\path[fill=fillColor] (344.11,418.29) rectangle (358.90,434.80);

\path[fill=fillColor] (344.11,401.77) rectangle (358.90,418.29);

\path[fill=fillColor] (344.11,385.25) rectangle (358.90,401.77);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (344.11,368.74) rectangle (358.90,385.25);

\path[fill=fillColor] (344.11,352.22) rectangle (358.90,368.74);

\path[fill=fillColor] (344.11,335.71) rectangle (358.90,352.22);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (344.11,319.19) rectangle (358.90,335.71);

\path[fill=fillColor] (344.11,302.68) rectangle (358.90,319.19);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (344.11,286.16) rectangle (358.90,302.68);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (344.11,269.65) rectangle (358.90,286.16);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (344.11,253.13) rectangle (358.90,269.65);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (344.11,236.61) rectangle (358.90,253.13);

\path[fill=fillColor] (344.11,220.10) rectangle (358.90,236.61);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (344.11,203.58) rectangle (358.90,220.10);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (344.11,187.07) rectangle (358.90,203.58);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (344.11,170.55) rectangle (358.90,187.07);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (344.11,154.04) rectangle (358.90,170.55);

\path[fill=fillColor] (344.11,137.52) rectangle (358.90,154.04);
\definecolor{fillColor}{RGB}{223,226,93}

\path[fill=fillColor] (344.11,121.00) rectangle (358.90,137.52);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (344.11,104.49) rectangle (358.90,121.00);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (358.90,451.32) rectangle (373.68,467.83);

\path[fill=fillColor] (358.90,434.80) rectangle (373.68,451.32);

\path[fill=fillColor] (358.90,418.29) rectangle (373.68,434.80);

\path[fill=fillColor] (358.90,401.77) rectangle (373.68,418.29);

\path[fill=fillColor] (358.90,385.25) rectangle (373.68,401.77);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (358.90,368.74) rectangle (373.68,385.25);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (358.90,352.22) rectangle (373.68,368.74);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (358.90,335.71) rectangle (373.68,352.22);

\path[fill=fillColor] (358.90,319.19) rectangle (373.68,335.71);

\path[fill=fillColor] (358.90,302.68) rectangle (373.68,319.19);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (358.90,286.16) rectangle (373.68,302.68);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (358.90,269.65) rectangle (373.68,286.16);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (358.90,253.13) rectangle (373.68,269.65);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (358.90,236.61) rectangle (373.68,253.13);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (358.90,220.10) rectangle (373.68,236.61);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (358.90,203.58) rectangle (373.68,220.10);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (358.90,187.07) rectangle (373.68,203.58);

\path[fill=fillColor] (358.90,170.55) rectangle (373.68,187.07);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (358.90,154.04) rectangle (373.68,170.55);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (358.90,137.52) rectangle (373.68,154.04);
\definecolor{fillColor}{RGB}{255,174,44}

\path[fill=fillColor] (358.90,121.00) rectangle (373.68,137.52);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (358.90,104.49) rectangle (373.68,121.00);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (373.68,451.32) rectangle (388.46,467.83);

\path[fill=fillColor] (373.68,434.80) rectangle (388.46,451.32);

\path[fill=fillColor] (373.68,418.29) rectangle (388.46,434.80);

\path[fill=fillColor] (373.68,401.77) rectangle (388.46,418.29);

\path[fill=fillColor] (373.68,385.25) rectangle (388.46,401.77);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (373.68,368.74) rectangle (388.46,385.25);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (373.68,352.22) rectangle (388.46,368.74);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (373.68,335.71) rectangle (388.46,352.22);

\path[fill=fillColor] (373.68,319.19) rectangle (388.46,335.71);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (373.68,302.68) rectangle (388.46,319.19);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (373.68,286.16) rectangle (388.46,302.68);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (373.68,269.65) rectangle (388.46,286.16);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (373.68,253.13) rectangle (388.46,269.65);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (373.68,236.61) rectangle (388.46,253.13);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (373.68,220.10) rectangle (388.46,236.61);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (373.68,203.58) rectangle (388.46,220.10);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (373.68,187.07) rectangle (388.46,203.58);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (373.68,170.55) rectangle (388.46,187.07);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (373.68,154.04) rectangle (388.46,170.55);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (373.68,137.52) rectangle (388.46,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (373.68,121.00) rectangle (388.46,137.52);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (373.68,104.49) rectangle (388.46,121.00);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (388.46,451.32) rectangle (403.24,467.83);

\path[fill=fillColor] (388.46,434.80) rectangle (403.24,451.32);

\path[fill=fillColor] (388.46,418.29) rectangle (403.24,434.80);

\path[fill=fillColor] (388.46,401.77) rectangle (403.24,418.29);

\path[fill=fillColor] (388.46,385.25) rectangle (403.24,401.77);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (388.46,368.74) rectangle (403.24,385.25);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (388.46,352.22) rectangle (403.24,368.74);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (388.46,335.71) rectangle (403.24,352.22);

\path[fill=fillColor] (388.46,319.19) rectangle (403.24,335.71);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (388.46,302.68) rectangle (403.24,319.19);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (388.46,286.16) rectangle (403.24,302.68);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (388.46,269.65) rectangle (403.24,286.16);

\path[fill=fillColor] (388.46,253.13) rectangle (403.24,269.65);

\path[fill=fillColor] (388.46,236.61) rectangle (403.24,253.13);

\path[fill=fillColor] (388.46,220.10) rectangle (403.24,236.61);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (388.46,203.58) rectangle (403.24,220.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (388.46,187.07) rectangle (403.24,203.58);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (388.46,170.55) rectangle (403.24,187.07);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (388.46,154.04) rectangle (403.24,170.55);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (388.46,137.52) rectangle (403.24,154.04);
\definecolor{fillColor}{RGB}{251,146,54}

\path[fill=fillColor] (388.46,121.00) rectangle (403.24,137.52);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (388.46,104.49) rectangle (403.24,121.00);
\definecolor{fillColor}{RGB}{76,145,63}

\path[fill=fillColor] (403.24,451.32) rectangle (418.03,467.83);

\path[fill=fillColor] (403.24,434.80) rectangle (418.03,451.32);

\path[fill=fillColor] (403.24,418.29) rectangle (418.03,434.80);

\path[fill=fillColor] (403.24,401.77) rectangle (418.03,418.29);

\path[fill=fillColor] (403.24,385.25) rectangle (418.03,401.77);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (403.24,368.74) rectangle (418.03,385.25);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (403.24,352.22) rectangle (418.03,368.74);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (403.24,335.71) rectangle (418.03,352.22);

\path[fill=fillColor] (403.24,319.19) rectangle (418.03,335.71);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (403.24,302.68) rectangle (418.03,319.19);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (403.24,286.16) rectangle (418.03,302.68);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (403.24,269.65) rectangle (418.03,286.16);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (403.24,253.13) rectangle (418.03,269.65);

\path[fill=fillColor] (403.24,236.61) rectangle (418.03,253.13);

\path[fill=fillColor] (403.24,220.10) rectangle (418.03,236.61);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (403.24,203.58) rectangle (418.03,220.10);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (403.24,187.07) rectangle (418.03,203.58);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (403.24,170.55) rectangle (418.03,187.07);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (403.24,154.04) rectangle (418.03,170.55);

\path[fill=fillColor] (403.24,137.52) rectangle (418.03,154.04);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (403.24,121.00) rectangle (418.03,137.52);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (403.24,104.49) rectangle (418.03,121.00);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (418.03,451.32) rectangle (432.81,467.83);

\path[fill=fillColor] (418.03,434.80) rectangle (432.81,451.32);

\path[fill=fillColor] (418.03,418.29) rectangle (432.81,434.80);

\path[fill=fillColor] (418.03,401.77) rectangle (432.81,418.29);

\path[fill=fillColor] (418.03,385.25) rectangle (432.81,401.77);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (418.03,368.74) rectangle (432.81,385.25);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (418.03,352.22) rectangle (432.81,368.74);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,335.71) rectangle (432.81,352.22);

\path[fill=fillColor] (418.03,319.19) rectangle (432.81,335.71);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (418.03,302.68) rectangle (432.81,319.19);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,286.16) rectangle (432.81,302.68);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (418.03,269.65) rectangle (432.81,286.16);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,253.13) rectangle (432.81,269.65);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (418.03,236.61) rectangle (432.81,253.13);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (418.03,220.10) rectangle (432.81,236.61);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,203.58) rectangle (432.81,220.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (418.03,187.07) rectangle (432.81,203.58);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (418.03,170.55) rectangle (432.81,187.07);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (418.03,154.04) rectangle (432.81,170.55);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (418.03,137.52) rectangle (432.81,154.04);
\definecolor{fillColor}{RGB}{242,101,75}

\path[fill=fillColor] (418.03,121.00) rectangle (432.81,137.52);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (418.03,104.49) rectangle (432.81,121.00);
\definecolor{fillColor}{RGB}{155,204,101}

\path[fill=fillColor] (432.81,451.32) rectangle (447.59,467.83);

\path[fill=fillColor] (432.81,434.80) rectangle (447.59,451.32);

\path[fill=fillColor] (432.81,418.29) rectangle (447.59,434.80);

\path[fill=fillColor] (432.81,401.77) rectangle (447.59,418.29);

\path[fill=fillColor] (432.81,385.25) rectangle (447.59,401.77);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (432.81,368.74) rectangle (447.59,385.25);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (432.81,352.22) rectangle (447.59,368.74);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (432.81,335.71) rectangle (447.59,352.22);

\path[fill=fillColor] (432.81,319.19) rectangle (447.59,335.71);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (432.81,302.68) rectangle (447.59,319.19);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (432.81,286.16) rectangle (447.59,302.68);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (432.81,269.65) rectangle (447.59,286.16);
\definecolor{fillColor}{RGB}{57,132,55}

\path[fill=fillColor] (432.81,253.13) rectangle (447.59,269.65);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (432.81,236.61) rectangle (447.59,253.13);
\definecolor{fillColor}{RGB}{118,176,83}

\path[fill=fillColor] (432.81,220.10) rectangle (447.59,236.61);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (432.81,203.58) rectangle (447.59,220.10);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (432.81,187.07) rectangle (447.59,203.58);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (432.81,170.55) rectangle (447.59,187.07);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (432.81,154.04) rectangle (447.59,170.55);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (432.81,137.52) rectangle (447.59,154.04);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (432.81,121.00) rectangle (447.59,137.52);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (432.81,104.49) rectangle (447.59,121.00);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (447.59,451.32) rectangle (462.38,467.83);

\path[fill=fillColor] (447.59,434.80) rectangle (462.38,451.32);

\path[fill=fillColor] (447.59,418.29) rectangle (462.38,434.80);

\path[fill=fillColor] (447.59,401.77) rectangle (462.38,418.29);

\path[fill=fillColor] (447.59,385.25) rectangle (462.38,401.77);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (447.59,368.74) rectangle (462.38,385.25);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,352.22) rectangle (462.38,368.74);

\path[fill=fillColor] (447.59,335.71) rectangle (462.38,352.22);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (447.59,319.19) rectangle (462.38,335.71);

\path[fill=fillColor] (447.59,302.68) rectangle (462.38,319.19);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,286.16) rectangle (462.38,302.68);

\path[fill=fillColor] (447.59,269.65) rectangle (462.38,286.16);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (447.59,253.13) rectangle (462.38,269.65);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,236.61) rectangle (462.38,253.13);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (447.59,220.10) rectangle (462.38,236.61);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (447.59,203.58) rectangle (462.38,220.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (447.59,187.07) rectangle (462.38,203.58);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (447.59,170.55) rectangle (462.38,187.07);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (447.59,154.04) rectangle (462.38,170.55);

\path[fill=fillColor] (447.59,137.52) rectangle (462.38,154.04);
\definecolor{fillColor}{RGB}{249,132,62}

\path[fill=fillColor] (447.59,121.00) rectangle (462.38,137.52);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (447.59,104.49) rectangle (462.38,121.00);
\definecolor{fillColor}{RGB}{96,160,72}

\path[fill=fillColor] (462.38,451.32) rectangle (477.16,467.83);

\path[fill=fillColor] (462.38,434.80) rectangle (477.16,451.32);

\path[fill=fillColor] (462.38,418.29) rectangle (477.16,434.80);

\path[fill=fillColor] (462.38,401.77) rectangle (477.16,418.29);

\path[fill=fillColor] (462.38,385.25) rectangle (477.16,401.77);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,368.74) rectangle (477.16,385.25);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (462.38,352.22) rectangle (477.16,368.74);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,335.71) rectangle (477.16,352.22);

\path[fill=fillColor] (462.38,319.19) rectangle (477.16,335.71);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (462.38,302.68) rectangle (477.16,319.19);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,286.16) rectangle (477.16,302.68);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (462.38,269.65) rectangle (477.16,286.16);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (462.38,253.13) rectangle (477.16,269.65);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,236.61) rectangle (477.16,253.13);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (462.38,220.10) rectangle (477.16,236.61);

\path[fill=fillColor] (462.38,203.58) rectangle (477.16,220.10);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (462.38,187.07) rectangle (477.16,203.58);

\path[fill=fillColor] (462.38,170.55) rectangle (477.16,187.07);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (462.38,154.04) rectangle (477.16,170.55);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (462.38,137.52) rectangle (477.16,154.04);
\definecolor{fillColor}{RGB}{251,146,54}

\path[fill=fillColor] (462.38,121.00) rectangle (477.16,137.52);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (462.38,104.49) rectangle (477.16,121.00);
\definecolor{fillColor}{RGB}{79,147,64}

\path[fill=fillColor] (477.16,451.32) rectangle (491.94,467.83);

\path[fill=fillColor] (477.16,434.80) rectangle (491.94,451.32);

\path[fill=fillColor] (477.16,418.29) rectangle (491.94,434.80);

\path[fill=fillColor] (477.16,401.77) rectangle (491.94,418.29);

\path[fill=fillColor] (477.16,385.25) rectangle (491.94,401.77);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (477.16,368.74) rectangle (491.94,385.25);
\definecolor{fillColor}{RGB}{255,234,86}

\path[fill=fillColor] (477.16,352.22) rectangle (491.94,368.74);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (477.16,335.71) rectangle (491.94,352.22);

\path[fill=fillColor] (477.16,319.19) rectangle (491.94,335.71);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (477.16,302.68) rectangle (491.94,319.19);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (477.16,286.16) rectangle (491.94,302.68);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (477.16,269.65) rectangle (491.94,286.16);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (477.16,253.13) rectangle (491.94,269.65);
\definecolor{fillColor}{RGB}{104,166,76}

\path[fill=fillColor] (477.16,236.61) rectangle (491.94,253.13);
\definecolor{fillColor}{RGB}{181,212,98}

\path[fill=fillColor] (477.16,220.10) rectangle (491.94,236.61);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (477.16,203.58) rectangle (491.94,220.10);
\definecolor{fillColor}{RGB}{92,157,70}

\path[fill=fillColor] (477.16,187.07) rectangle (491.94,203.58);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (477.16,170.55) rectangle (491.94,187.07);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (477.16,154.04) rectangle (491.94,170.55);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (477.16,137.52) rectangle (491.94,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (477.16,121.00) rectangle (491.94,137.52);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (477.16,104.49) rectangle (491.94,121.00);
\definecolor{fillColor}{RGB}{64,137,58}

\path[fill=fillColor] (491.94,451.32) rectangle (506.73,467.83);

\path[fill=fillColor] (491.94,434.80) rectangle (506.73,451.32);

\path[fill=fillColor] (491.94,418.29) rectangle (506.73,434.80);

\path[fill=fillColor] (491.94,401.77) rectangle (506.73,418.29);

\path[fill=fillColor] (491.94,385.25) rectangle (506.73,401.77);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (491.94,368.74) rectangle (506.73,385.25);
\definecolor{fillColor}{RGB}{149,199,98}

\path[fill=fillColor] (491.94,352.22) rectangle (506.73,368.74);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (491.94,335.71) rectangle (506.73,352.22);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (491.94,319.19) rectangle (506.73,335.71);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (491.94,302.68) rectangle (506.73,319.19);
\definecolor{fillColor}{RGB}{133,187,90}

\path[fill=fillColor] (491.94,286.16) rectangle (506.73,302.68);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (491.94,269.65) rectangle (506.73,286.16);

\path[fill=fillColor] (491.94,253.13) rectangle (506.73,269.65);

\path[fill=fillColor] (491.94,236.61) rectangle (506.73,253.13);
\definecolor{fillColor}{RGB}{81,149,65}

\path[fill=fillColor] (491.94,220.10) rectangle (506.73,236.61);
\definecolor{fillColor}{RGB}{51,129,52}

\path[fill=fillColor] (491.94,203.58) rectangle (506.73,220.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (491.94,187.07) rectangle (506.73,203.58);

\path[fill=fillColor] (491.94,170.55) rectangle (506.73,187.07);

\path[fill=fillColor] (491.94,154.04) rectangle (506.73,170.55);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (491.94,137.52) rectangle (506.73,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (491.94,121.00) rectangle (506.73,137.52);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (491.94,104.49) rectangle (506.73,121.00);
\definecolor{fillColor}{RGB}{46,126,51}

\path[fill=fillColor] (506.73,451.32) rectangle (521.51,467.83);

\path[fill=fillColor] (506.73,434.80) rectangle (521.51,451.32);

\path[fill=fillColor] (506.73,418.29) rectangle (521.51,434.80);

\path[fill=fillColor] (506.73,401.77) rectangle (521.51,418.29);

\path[fill=fillColor] (506.73,385.25) rectangle (521.51,401.77);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (506.73,368.74) rectangle (521.51,385.25);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (506.73,352.22) rectangle (521.51,368.74);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (506.73,335.71) rectangle (521.51,352.22);

\path[fill=fillColor] (506.73,319.19) rectangle (521.51,335.71);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (506.73,302.68) rectangle (521.51,319.19);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (506.73,286.16) rectangle (521.51,302.68);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (506.73,269.65) rectangle (521.51,286.16);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (506.73,253.13) rectangle (521.51,269.65);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (506.73,236.61) rectangle (521.51,253.13);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (506.73,220.10) rectangle (521.51,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (506.73,203.58) rectangle (521.51,220.10);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (506.73,187.07) rectangle (521.51,203.58);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (506.73,170.55) rectangle (521.51,187.07);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (506.73,154.04) rectangle (521.51,170.55);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (506.73,137.52) rectangle (521.51,154.04);
\definecolor{fillColor}{RGB}{238,82,80}

\path[fill=fillColor] (506.73,121.00) rectangle (521.51,137.52);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (506.73,104.49) rectangle (521.51,121.00);
\definecolor{fillColor}{RGB}{245,234,90}

\path[fill=fillColor] (521.51,451.32) rectangle (536.29,467.83);

\path[fill=fillColor] (521.51,434.80) rectangle (536.29,451.32);

\path[fill=fillColor] (521.51,418.29) rectangle (536.29,434.80);

\path[fill=fillColor] (521.51,401.77) rectangle (536.29,418.29);

\path[fill=fillColor] (521.51,385.25) rectangle (536.29,401.77);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (521.51,368.74) rectangle (536.29,385.25);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (521.51,352.22) rectangle (536.29,368.74);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (521.51,335.71) rectangle (536.29,352.22);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (521.51,319.19) rectangle (536.29,335.71);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (521.51,302.68) rectangle (536.29,319.19);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (521.51,286.16) rectangle (536.29,302.68);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (521.51,269.65) rectangle (536.29,286.16);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (521.51,253.13) rectangle (536.29,269.65);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (521.51,236.61) rectangle (536.29,253.13);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (521.51,220.10) rectangle (536.29,236.61);
\definecolor{fillColor}{RGB}{72,142,61}

\path[fill=fillColor] (521.51,203.58) rectangle (536.29,220.10);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (521.51,187.07) rectangle (536.29,203.58);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (521.51,170.55) rectangle (536.29,187.07);
\definecolor{fillColor}{RGB}{93,158,71}

\path[fill=fillColor] (521.51,154.04) rectangle (536.29,170.55);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (521.51,137.52) rectangle (536.29,154.04);
\definecolor{fillColor}{RGB}{255,220,76}

\path[fill=fillColor] (521.51,121.00) rectangle (536.29,137.52);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (521.51,104.49) rectangle (536.29,121.00);
\definecolor{fillColor}{RGB}{122,179,85}

\path[fill=fillColor] (536.29,451.32) rectangle (551.07,467.83);

\path[fill=fillColor] (536.29,434.80) rectangle (551.07,451.32);

\path[fill=fillColor] (536.29,418.29) rectangle (551.07,434.80);

\path[fill=fillColor] (536.29,401.77) rectangle (551.07,418.29);

\path[fill=fillColor] (536.29,385.25) rectangle (551.07,401.77);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,368.74) rectangle (551.07,385.25);
\definecolor{fillColor}{RGB}{64,137,57}

\path[fill=fillColor] (536.29,352.22) rectangle (551.07,368.74);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,335.71) rectangle (551.07,352.22);

\path[fill=fillColor] (536.29,319.19) rectangle (551.07,335.71);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (536.29,302.68) rectangle (551.07,319.19);
\definecolor{fillColor}{RGB}{63,136,57}

\path[fill=fillColor] (536.29,286.16) rectangle (551.07,302.68);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (536.29,269.65) rectangle (551.07,286.16);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (536.29,253.13) rectangle (551.07,269.65);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (536.29,236.61) rectangle (551.07,253.13);
\definecolor{fillColor}{RGB}{56,132,54}

\path[fill=fillColor] (536.29,220.10) rectangle (551.07,236.61);
\definecolor{fillColor}{RGB}{47,126,51}

\path[fill=fillColor] (536.29,203.58) rectangle (551.07,220.10);

\path[fill=fillColor] (536.29,187.07) rectangle (551.07,203.58);
\definecolor{fillColor}{RGB}{50,128,52}

\path[fill=fillColor] (536.29,170.55) rectangle (551.07,187.07);
\definecolor{fillColor}{RGB}{82,149,65}

\path[fill=fillColor] (536.29,154.04) rectangle (551.07,170.55);
\definecolor{fillColor}{RGB}{107,168,77}

\path[fill=fillColor] (536.29,137.52) rectangle (551.07,154.04);
\definecolor{fillColor}{RGB}{255,190,55}

\path[fill=fillColor] (536.29,121.00) rectangle (551.07,137.52);
\definecolor{fillColor}{RGB}{45,125,50}

\path[fill=fillColor] (536.29,104.49) rectangle (551.07,121.00);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,126.76) -- (206.17,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (201.18,131.76) -- (206.17,126.76);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (218.46,380.88) --
	(221.82,375.06) --
	(215.09,375.06) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,357.98) -- (220.96,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,362.98) -- (220.96,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,341.47) -- (220.96,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,346.46) -- (220.96,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,324.95) -- (220.96,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,329.95) -- (220.96,324.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,310.93) -- (221.99,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,307.40) -- (218.46,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,291.92) -- (220.96,296.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,296.92) -- (220.96,291.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,275.41) -- (220.96,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,280.40) -- (220.96,275.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,258.89) -- (220.96,263.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,263.89) -- (220.96,258.89);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,242.37) -- (220.96,247.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,247.37) -- (220.96,242.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,225.86) -- (220.96,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,230.85) -- (220.96,225.86);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (214.93,211.84) -- (221.99,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (218.46,208.31) -- (218.46,215.37);

\path[fill=fillColor] (218.46,199.21) --
	(221.82,193.38) --
	(215.09,193.38) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,176.31) -- (220.96,181.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,181.31) -- (220.96,176.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,159.80) -- (220.96,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (215.96,164.79) -- (220.96,159.80);

\path[fill=fillColor] (218.46,149.66) --
	(221.82,143.84) --
	(215.09,143.84) --
	cycle;

\path[fill=fillColor] (218.46,116.63) --
	(221.82,110.80) --
	(215.09,110.80) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,377.00) -- (236.77,377.00);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,373.46) -- (233.24,380.53);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,360.48) -- (236.77,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,356.95) -- (233.24,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,343.97) -- (236.77,343.97);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,340.43) -- (233.24,347.50);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,327.45) -- (236.77,327.45);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,323.92) -- (233.24,330.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,310.93) -- (236.77,310.93);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,307.40) -- (233.24,314.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,277.90) -- (236.77,277.90);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,274.37) -- (233.24,281.44);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,261.39) -- (236.77,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,257.86) -- (233.24,264.92);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,244.87) -- (236.77,244.87);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,241.34) -- (233.24,248.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,211.84) -- (236.77,211.84);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,208.31) -- (233.24,215.37);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,176.31) -- (235.74,181.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,181.31) -- (235.74,176.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,159.80) -- (235.74,164.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,164.79) -- (235.74,159.80);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,143.28) -- (235.74,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (230.74,148.28) -- (235.74,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (229.71,112.75) -- (236.77,112.75);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (233.24,109.21) -- (233.24,116.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,360.48) -- (251.56,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,356.95) -- (248.02,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,341.47) -- (250.52,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,346.46) -- (250.52,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,324.95) -- (250.52,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,329.95) -- (250.52,324.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,275.41) -- (250.52,280.40);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,280.40) -- (250.52,275.41);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (244.49,261.39) -- (251.56,261.39);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (248.02,257.86) -- (248.02,264.92);

\path[fill=fillColor] (248.02,166.18) --
	(251.39,160.35) --
	(244.66,160.35) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,143.28) -- (250.52,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (245.53,148.28) -- (250.52,143.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (259.27,162.29) -- (266.34,162.29);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (262.81,158.76) -- (262.81,165.83);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,145.78) -- (281.12,145.78);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,142.25) -- (277.59,149.31);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (274.06,129.26) -- (281.12,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (277.59,125.73) -- (277.59,132.79);

\path[fill=fillColor] (292.37,380.88) --
	(295.74,375.06) --
	(289.01,375.06) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,341.47) -- (294.87,346.46);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,346.46) -- (294.87,341.47);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,324.95) -- (294.87,329.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,329.95) -- (294.87,324.95);

\path[fill=fillColor] (292.37,314.82) --
	(295.74,308.99) --
	(289.01,308.99) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (288.84,294.42) -- (295.90,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (292.37,290.89) -- (292.37,297.95);

\path[fill=fillColor] (292.37,281.79) --
	(295.74,275.96) --
	(289.01,275.96) --
	cycle;

\path[fill=fillColor] (292.37,265.27) --
	(295.74,259.45) --
	(289.01,259.45) --
	cycle;

\path[fill=fillColor] (292.37,248.76) --
	(295.74,242.93) --
	(289.01,242.93) --
	cycle;

\path[fill=fillColor] (292.37,211.84) circle (  2.50);

\path[fill=fillColor] (292.37,199.21) --
	(295.74,193.38) --
	(289.01,193.38) --
	cycle;

\path[fill=fillColor] (292.37,166.18) --
	(295.74,160.35) --
	(289.01,160.35) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,143.28) -- (294.87,148.28);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (289.87,148.28) -- (294.87,143.28);

\path[fill=fillColor] (292.37,116.63) --
	(295.74,110.80) --
	(289.01,110.80) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,357.98) -- (309.65,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (304.66,362.98) -- (309.65,357.98);

\path[fill=fillColor] (307.16,133.15) --
	(310.52,127.32) --
	(303.79,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (318.41,360.48) -- (325.47,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (321.94,356.95) -- (321.94,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,126.76) -- (324.44,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (319.44,131.76) -- (324.44,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,357.98) -- (339.22,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,362.98) -- (339.22,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (333.19,294.42) -- (340.25,294.42);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (336.72,290.89) -- (336.72,297.95);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,225.86) -- (339.22,230.85);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (334.22,230.85) -- (339.22,225.86);

\path[fill=fillColor] (336.72,133.15) --
	(340.09,127.32) --
	(333.36,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (347.97,129.26) -- (355.04,129.26);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (351.50,125.73) -- (351.50,132.79);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,126.76) -- (368.78,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (363.79,131.76) -- (368.78,126.76);

\path[fill=fillColor] (381.07,129.26) circle (  2.50);

\path[fill=fillColor] (395.85,133.15) --
	(399.22,127.32) --
	(392.49,127.32) --
	cycle;

\path[fill=fillColor] (410.64,133.15) --
	(414.00,127.32) --
	(407.27,127.32) --
	cycle;

\path[fill=fillColor] (425.42,133.15) --
	(428.78,127.32) --
	(422.06,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,459.58) -- (443.73,459.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,456.04) -- (440.20,463.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,443.06) -- (443.73,443.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,439.53) -- (440.20,446.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,426.54) -- (443.73,426.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,423.01) -- (440.20,430.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,410.03) -- (443.73,410.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,406.50) -- (440.20,413.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,393.51) -- (443.73,393.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,389.98) -- (440.20,397.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (436.67,360.48) -- (443.73,360.48);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (440.20,356.95) -- (440.20,364.01);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,126.76) -- (442.70,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (437.70,131.76) -- (442.70,126.76);

\path[fill=fillColor] (454.99,133.15) --
	(458.35,127.32) --
	(451.62,127.32) --
	cycle;

\path[fill=fillColor] (469.77,133.15) --
	(473.13,127.32) --
	(466.40,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,357.98) -- (487.05,362.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (482.05,362.98) -- (487.05,357.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (481.02,228.36) -- (488.08,228.36);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (484.55,224.82) -- (484.55,231.89);

\path[fill=fillColor] (484.55,129.26) circle (  2.50);

\path[fill=fillColor] (499.33,133.15) --
	(502.70,127.32) --
	(495.97,127.32) --
	cycle;

\path[fill=fillColor] (514.12,133.15) --
	(517.48,127.32) --
	(510.75,127.32) --
	cycle;

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,459.58) -- (532.43,459.58);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,456.04) -- (528.90,463.11);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,443.06) -- (532.43,443.06);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,439.53) -- (528.90,446.59);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,426.54) -- (532.43,426.54);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,423.01) -- (528.90,430.08);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,410.03) -- (532.43,410.03);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,406.50) -- (528.90,413.56);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (525.37,393.51) -- (532.43,393.51);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (528.90,389.98) -- (528.90,397.04);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,126.76) -- (531.40,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (526.40,131.76) -- (531.40,126.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,126.76) -- (546.18,131.76);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (541.19,131.76) -- (546.18,126.76);
\end{scope}
\begin{scope}
\path[clip] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (194.80,841.63) rectangle (552.55,861.74);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (373.68,847.28) {Kupiec};
\end{scope}
\begin{scope}
\path[clip] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,474.98) rectangle (572.66,841.63);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,658.31) {Interval: 50\%};
\end{scope}
\begin{scope}
\path[clip] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.95}
\definecolor{fillColor}{gray}{0.95}

\path[draw=drawColor,line width= 0.6pt,line join=round,line cap=round,fill=fillColor] (552.55,102.84) rectangle (572.66,469.48);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,286.16) {Interval: 90\%};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (209.91, 91.65) {01};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (224.69, 91.65) {02};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (239.48, 91.65) {03};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (254.26, 91.65) {04};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (269.04, 91.65) {05};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (283.83, 91.65) {06};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (298.61, 91.65) {07};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (313.39, 91.65) {08};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (328.17, 91.65) {09};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (342.96, 91.65) {10};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (357.74, 91.65) {11};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (372.52, 91.65) {12};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (387.31, 91.65) {13};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.09, 91.65) {14};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (416.87, 91.65) {15};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (431.65, 91.65) {16};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (446.44, 91.65) {17};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (461.22, 91.65) {18};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (476.00, 91.65) {19};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (490.79, 91.65) {20};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (505.57, 91.65) {21};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (520.35, 91.65) {22};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.14, 91.65) {23};

\node[text=drawColor,rotate= 45.00,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at (549.92, 91.65) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,480.49) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,497.00) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,513.52) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,530.03) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,546.55) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,563.06) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,579.58) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,596.09) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,612.61) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,629.13) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,645.64) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,662.16) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,678.67) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,695.19) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,711.70) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,728.22) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,744.74) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,761.25) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,777.77) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,794.28) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,810.80) {Norm1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,827.31) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,108.34) {Pointwise};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,124.85) {Ftl};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,141.37) {Constant};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,157.88) {B Constant Pr};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,174.40) {B Constant Mv};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,190.92) {Sampling Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,207.43) {Sampling Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,223.95) {Sampling Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,240.46) {Sampling Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,256.98) {Bayesian Online - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,273.49) {Bayesian Online - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,290.01) {Bayesian Online - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,306.53) {Bayesian Online - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,323.04) {Bayesian Fix - Smooth};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,339.56) {Bayesian Fix - Smooth.Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,356.07) {Bayesian Fix - Full};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,372.59) {Bayesian Fix - Forget};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,389.10) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,405.62) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,422.13) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,438.65) {Norm1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (  5.50,455.17) {Naive};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (373.68, 67.26) {Hour};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at ( 13.33, 33.47) {Significance};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (110.04, 38.98) circle (  3.57);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{fillColor}{RGB}{0,0,0}

\path[fill=fillColor] (171.94, 44.53) --
	(176.74, 36.21) --
	(167.13, 36.21) --
	cycle;
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (224.00, 35.41) -- (231.13, 42.55);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (224.00, 42.55) -- (231.13, 35.41);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (278.14, 38.98) -- (288.24, 38.98);

\path[draw=drawColor,line width= 0.4pt,line join=round,line cap=round] (283.19, 33.93) -- (283.19, 44.03);
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (126.71, 34.57) {0.001};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (188.61, 34.57) {0.01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (244.24, 34.57) {0.05};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (299.86, 34.57) {0.1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at (402.51,  30.31) {
	\pgfimage[width=144.54pt,height= 17.34pt,interpolate=true]{coverage_plot_kupiec_ras1}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (402.75, 13.49) {0};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (429.36, 13.49) {2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (455.97, 13.49) {4};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (482.58, 13.49) {6};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (509.19, 13.49) {8};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (535.80, 13.49) {10};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at (337.88, 34.07) {Statistic};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,867.24);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] (402.75, 30.31) -- (402.75, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (429.36, 30.31) -- (429.36, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (455.97, 30.31) -- (455.97, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (482.58, 30.31) -- (482.58, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (509.19, 30.31) -- (509.19, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (535.80, 30.31) -- (535.80, 33.78);

\path[draw=drawColor,line width= 0.2pt,line join=round] (402.75, 44.18) -- (402.75, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (429.36, 44.18) -- (429.36, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (455.97, 44.18) -- (455.97, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (482.58, 44.18) -- (482.58, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (509.19, 44.18) -- (509.19, 47.65);

\path[draw=drawColor,line width= 0.2pt,line join=round] (535.80, 44.18) -- (535.80, 47.65);
\end{scope}
\end{tikzpicture}


==> anc/Norm1_Norm4/tab_crossings.tex <==
\begin{table}[!h]

\caption{TODO}
\centering
\begin{tabular}[t]{llccc}
\toprule
Description & Parameter Tuning & BOA & ML-Poly & EWA\\
\midrule
Constant &  & 0 & 0 & 0\\
Pointwise &  & 554 & 554 & 554\\
FTL &  & 554 & 554 & 554\\
B Constant Pr &  & 0 & 0 & 0\\
B Constant Mv &  & 161 & 458 & 554\\
Forget & Bayesian Fix & 554 & 554 & 554\\
Full & Bayesian Fix & 3 & 1 & 9\\
Smooth.forget & Bayesian Fix & 21 & 2 & 0\\
Smooth & Bayesian Fix & 23 & 1 & 0\\
Forget & Bayesian Online & 554 & 554 & 554\\
Full & Bayesian Online & 98 & 16 & 279\\
Smooth.forget & Bayesian Online & 127 & 4 & 0\\
Smooth & Bayesian Online & 2 & 1 & 0\\
Forget & Sampling Online & 554 & 554 & 554\\
Full & Sampling Online & 2 & 4 & 60\\
Smooth.forget & Sampling Online & 3 & 1 & 0\\
Smooth & Sampling Online & 1 & 1 & 1\\
\bottomrule
\end{tabular}
\end{table}


==> anc/Norm1_Norm4/tab_duration.tex <==
\begin{table}[!h]

\caption{TODO}
\centering
\begin{tabular}[t]{llccc}
\toprule
Description & Parameter Tuning & BOA & ML-Poly & EWA\\
\midrule
Constant &  & \cellcolor[HTML]{66BA6A} 0.0094 & \cellcolor[HTML]{66BA6A} 0.0103 & \cellcolor[HTML]{66BA6A} \Bold 0.0101\\
Pointwise &  & \cellcolor[HTML]{66BA6A} 0.0147 & \cellcolor[HTML]{66BA6A} 0.0130 & \cellcolor[HTML]{66BA6A} 0.0115\\
FTL &  & \cellcolor[HTML]{66BA6A} 0.0136 & \cellcolor[HTML]{66BA6A} 0.0365 & \cellcolor[HTML]{66BA6A} 0.0118\\
B Constant Pr &  & \cellcolor[HTML]{66BA6A} \Bold 0.0088 & \cellcolor[HTML]{66BA6A} 0.0095 & \cellcolor[HTML]{66BA6A} 0.0109\\
B Constant Mv &  & \cellcolor[HTML]{66BA6A} 0.0092 & \cellcolor[HTML]{66BA6A} \Bold 0.0095 & \cellcolor[HTML]{66BA6A} 0.0195\\
Forget & Bayesian fix & \cellcolor[HTML]{ACD163} 15.2044 & \cellcolor[HTML]{BFD861} 15.7721 & \cellcolor[HTML]{9BCC65} 15.0805\\
Full & Bayesian fix & \cellcolor[HTML]{EE5250} 52.5528 & \cellcolor[HTML]{F2674A} 44.0605 & \cellcolor[HTML]{FFAE2C} 43.6613\\
Smooth.forget & Bayesian fix & \cellcolor[HTML]{F47047} 48.3060 & \cellcolor[HTML]{EF554F} 46.2608 & \cellcolor[HTML]{CFDD5F} 22.7264\\
Smooth & Bayesian fix & \cellcolor[HTML]{E7E55C} 23.0327 & \cellcolor[HTML]{D4DF5F} 18.2140 & \cellcolor[HTML]{B3D463} 18.6037\\
Forget & Bayesian online & \cellcolor[HTML]{90C866} 10.2274 & \cellcolor[HTML]{8AC667} 7.7563 & \cellcolor[HTML]{7DC168} 6.1114\\
Full & Bayesian online & \cellcolor[HTML]{84C467} 7.0076 & \cellcolor[HTML]{83C468} 6.1965 & \cellcolor[HTML]{7CC168} 5.9167\\
Smooth.forget & Bayesian online & \cellcolor[HTML]{87C567} 7.8665 & \cellcolor[HTML]{8EC766} 8.7187 & \cellcolor[HTML]{7BC168} 5.5846\\
Smooth & Bayesian online & \cellcolor[HTML]{92C966} 10.6439 & \cellcolor[HTML]{B1D363} 14.1250 & \cellcolor[HTML]{86C567} 8.8367\\
Forget & Sampling online & \cellcolor[HTML]{67BA6A} 0.1571 & \cellcolor[HTML]{67BA6A} 0.1370 & \cellcolor[HTML]{66BA6A} 0.1021\\
Full & Sampling online & \cellcolor[HTML]{FD9D2E} 40.9694 & \cellcolor[HTML]{EE5250} 46.6383 & \cellcolor[HTML]{EE5250} 60.2953\\
Smooth.forget & Sampling online & \cellcolor[HTML]{E0E35D} 22.0811 & \cellcolor[HTML]{FEA329} 35.4506 & \cellcolor[HTML]{A9D164} 17.1468\\
Smooth & Sampling online & \cellcolor[HTML]{77C069} 4.0042 & \cellcolor[HTML]{85C467} 6.6615 & \cellcolor[HTML]{71BD69} 2.8483\\
\bottomrule
\end{tabular}
\end{table}


==> anc/Norm1_Norm4/tab_naive.tex <==
\begin{table}[!h]

    \caption{TODO \label{tab:energy}}
    \centering
    \begin{tabular}[t]{>{}l>{}r>{}r>{}r>{}r>{}r>{}r>{}r>{}r}
        \toprule
        JSU1 & JSU2 & JSU3 & JSU4 & Norm1                           & Norm2                           & Norm3                          & Norm4                           & Naive                                    \\
        \midrule
             &      &      &      & \cellcolor[HTML]{EE5250}{1.414} & \cellcolor[HTML]{EE5250}{1.535} & \cellcolor[HTML]{EE5250}{1.42} & \cellcolor[HTML]{EE5250}{1.422} & \cellcolor[HTML]{FFFFFF}{\textbf{1.348}} \\
        \bottomrule
    \end{tabular}
\end{table}


==> anc/Norm1_Norm4/tab_performance.tex <==
\begin{table}[!h]

\caption{TODO}
\centering
\begin{threeparttable}
\begin{tabular}[t]{llS[table-format=1.4{$^{***}$}]S[table-format=1.4{$^{***}$}]S[table-format=1.4{$^{***}$}]}
\toprule
{Description} & {Parameter Tuning} & {BOA} & {ML-Poly} & {EWA}\\
\midrule
Constant &  & \cellcolor[HTML]{FFC83E} 1.3516 & \cellcolor[HTML]{FFBB35} 1.3541 & \cellcolor[HTML]{FFE04F} 1.3512\\
Pointwise &  & \cellcolor[HTML]{FFE452} 1.3486 & \cellcolor[HTML]{FFB833} 1.3549 & \cellcolor[HTML]{FFAF2D} 1.3570\\
FTL &  & \cellcolor[HTML]{EE5250} 1.4021 & \cellcolor[HTML]{EE5250} 1.3972 & \cellcolor[HTML]{EE5250} 1.4042\\
B Constant Pr &  & \cellcolor[HTML]{FFD245} 1.3505 & \cellcolor[HTML]{FFBB35} 1.3543 & \cellcolor[HTML]{FFA727} 1.3635\\
B Constant Mv &  & \cellcolor[HTML]{FFDF4F} 1.3492 & \cellcolor[HTML]{FFD245} 1.3516 & \cellcolor[HTML]{FFDE4D} 1.3514\\
Forget & Bayesian Fix & \cellcolor[HTML]{FFE754} 1.3483 & \cellcolor[HTML]{FFBD36} 1.3543 & \cellcolor[HTML]{FFAD2B} 1.3575\\
Full & Bayesian Fix & \cellcolor[HTML]{FFC139} 1.3525 & \cellcolor[HTML]{FFCB40} 1.3519 & \cellcolor[HTML]{FFE653} 1.3483\\
Smooth.forget & Bayesian Fix & \cellcolor[HTML]{FFE956} 1.3480 & \cellcolor[HTML]{FFD849} 1.3500 & \cellcolor[HTML]{FFE452} 1.3485\\
Smooth & Bayesian Fix & \cellcolor[HTML]{FFE754} 1.3482 & \cellcolor[HTML]{FFD749} 1.3501 & \cellcolor[HTML]{FFE552} 1.3485\\
Forget & Bayesian Online & \cellcolor[HTML]{8AC667} 1.3396 { $^{***}$} & \cellcolor[HTML]{FFE150} 1.3498 & \cellcolor[HTML]{FFD245} 1.3530\\
Full & Bayesian Online & \cellcolor[HTML]{D4DF5F} 1.3441 & \cellcolor[HTML]{F4E95A} 1.3465 & \cellcolor[HTML]{D5DF5E} 1.3435\\
Smooth.forget & Bayesian Online & \cellcolor[HTML]{A4CF64} 1.3420 { $^{*}$} & \cellcolor[HTML]{D2DE5F} 1.3426 & \cellcolor[HTML]{E4E45C} 1.3452\\
Smooth & Bayesian Online & \cellcolor[HTML]{F9EB59} 1.3473 & \cellcolor[HTML]{FFDB4B} 1.3496 & \cellcolor[HTML]{FFE955} 1.3481\\
Forget & Sampling Online & \cellcolor[HTML]{89C667} 1.3395 { $^{***}$} & \cellcolor[HTML]{FFE452} 1.3493 & \cellcolor[HTML]{FFD849} 1.3517\\
Full & Sampling Online & \cellcolor[HTML]{EEE75B} 1.3458 & \cellcolor[HTML]{CBDC60} 1.3417{ ${.}$} & \cellcolor[HTML]{D0DD5F} 1.3428\\
Smooth.forget & Sampling Online & \cellcolor[HTML]{84C467} \Bold 1.3390 { $^{***}$} & \cellcolor[HTML]{C6DA60} \Bold 1.3412{ ${.}$} & \cellcolor[HTML]{C3D961} \Bold 1.3408{ ${.}$}\\
Smooth & Sampling Online & \cellcolor[HTML]{F8EB59} 1.3473 & \cellcolor[HTML]{FFDC4C} 1.3495 & \cellcolor[HTML]{FFE955} 1.3481\\
\bottomrule
\end{tabular}
\begin{tablenotes}
\small
\item Coloring w.r.t. test statistic: \colorbox[HTML]{66BA6A}{$<$-5} \colorbox[HTML]{7CC168}{-4} \colorbox[HTML]{91C866}{-3} \colorbox[HTML]{B0D363}{-2} \colorbox[HTML]{D8E05E}{-1} \colorbox[HTML]{FFED58}{0} \colorbox[HTML]{FFD145}{1} \colorbox[HTML]{FFB531}{2} \colorbox[HTML]{FC9733}{3} \colorbox[HTML]{F67744}{4} \colorbox[HTML]{EE5250}{$>$5} 
% \item {$^{*}$}p<0.05; {$^{**}$}p<0.01; {$^{***}$}p<0.001;
\end{tablenotes}
\end{threeparttable}
\end{table}


==> anc/model5-names.bst <==
%%
%% This is file `model5-names.bst'  (Version 2.0),
%% 
%% Copyright 2009-2012 Elsevier Ltd
%% 
%% This file is part of the 'Elsarticle Bundle'.
%% ---------------------------------------------
%% 
%% It may be distributed under the conditions of the LaTeX Project Public
%% License, either version 1.2 of this license or (at your option) any
%% later version.  The latest version of this license is in
%%    http://www.latex-project.org/lppl.txt
%% and version 1.2 or later is part of all distributions of LaTeX
%% version 1999/12/01 or later.
%%
%% $Id: model5-names.bst 214 2012-10-22 07:34:19Z rishi $
%%
%% $URL: http://lenova.river-valley.com/svn/elsbst/trunk/New-Model-5/model5-names.bst $
%%
%%

ENTRY
  { address
    author
    booktitle
    chapter
    collaboration
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
    url
    doi
    eprint
    pubmed
  }
  {}
  { label extra.label sort.label short.list }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

STRINGS { urlprefix doiprefix eprintprefix pubmedprefix }

FUNCTION {init.web.variables}
{
 "\URLprefix "     'urlprefix :=
 "\DOIprefix"      'doiprefix :=
 "\ArXivprefix  "   'eprintprefix :=
 "\Pubmedprefix "  'pubmedprefix :=
}

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}
STRINGS { s t}
FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { " " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
            'write$
            { add.period$ " " * write$ }
          if$
        }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}
FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}
FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}
FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}
FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
        'skip$
        { after.sentence 'output.state := }
      if$
    }
  if$
}
FUNCTION {add.blank}
{  " " * before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}
FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}
FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}
FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}
FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}
FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\it " swap$ * "\/}" * }
  if$
}
FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$
}

FUNCTION {capitalize}
{ "u" change.case$ "t" change.case$ }

FUNCTION {space.word}
{ " " swap$ * " " * }
 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH
FUNCTION {bbl.and}
{ "\&"}

FUNCTION {bbl.etal}
{ "et~al." }

FUNCTION {bbl.editors}
{ "eds." }

FUNCTION {bbl.editor}
{ "ed." }

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{ "ed." }

FUNCTION {bbl.volume}
{ "volume" }

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{ "number" }

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{ "pp." }

FUNCTION {bbl.page}
{ "p." }

FUNCTION {bbl.chapter}
{ "chapter" }

FUNCTION {bbl.techrep}
{ "Technical Report" }

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{ "1st" }

FUNCTION {bbl.second}
{ "2nd" }

FUNCTION {bbl.third}
{ "3rd" }

FUNCTION {bbl.fourth}
{ "4th" }

FUNCTION {bbl.fifth}
{ "5th" }

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"January"}

MACRO {feb} {"February"}

MACRO {mar} {"March"}

MACRO {apr} {"April"}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"August"}

MACRO {sep} {"September"}

MACRO {oct} {"October"}

MACRO {nov} {"November"}

MACRO {dec} {"December"}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Software Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Program."}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Graphic."}

MACRO {toms} {"ACM Trans. Math. Software"}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}

MACRO {tcs} {"Theor. Comput. Sci."}

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$ pop$
      ""
    }
    { duplicate$ empty$
        {
          swap$ pop$
        }
        { swap$
          "\bibinfo{" swap$ * "}{" * swap$ * "}" *
        }
      if$
    }
  if$
}
FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }
    { duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }
        { swap$
          pop$
        }
      if$
    }
  if$
}
STRINGS  { bibinfo}
INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ 'skip$ {
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}{, f.}{, jj}"
      format.name$
      bibinfo bibinfo.check
      't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                {"," *
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
  } if$
}
FUNCTION {format.names.ed}
{
  'bibinfo :=
  duplicate$ empty$ 'skip$ {
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{f.~}{vv~}{ll}{, jj}"
      format.name$
      bibinfo bibinfo.check
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {

                  " " * bbl.etal *
                }
                {"," *
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
  } if$
}
FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
    duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
}


FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$ }

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      " " *
      get.bbl.editor
      capitalize
   "(" swap$ * ")" *
      *
    }
  if$
}
FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        { output.state mid.sentence =
          { "l" }
          { "u" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$
    { "t" change.case$ }
  if$
  "title" bibinfo.check
}
FUNCTION {format.full.names}
{'s :=
 "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}" format.name$
      't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                {
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {author.editor.key.full}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.full.names }
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {author.key.full}
{ author empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {editor.key.full}
{ editor empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { editor format.full.names }
  if$
}

FUNCTION {make.full.names}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.full
    { type$ "proceedings" =
        'editor.key.full
        'author.key.full
      if$
    }
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem[{" write$
  label write$
  ")" make.full.names duplicate$ short.list =
     { pop$ }
     { * }
   if$
  "}]{" * write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{ bbl.in capitalize
  "" *
  " " * }

FUNCTION {format.date}
{ year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  before.all 'output.state :=
  " (" swap$ * ")" *
}
FUNCTION {format.btitle}
{ title "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
    }
  if$
}
FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}
FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { bbl.volume volume tie.or.space.prefix
      "volume" bibinfo.check * *
      series "series" bibinfo.check
      duplicate$ empty$ 'pop$
        { swap$ bbl.of space.word * swap$
          emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}
FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        { series empty$
            { number "number" bibinfo.check }
        { output.state mid.sentence =
            { bbl.number }
            { bbl.number capitalize }
          if$
          number tie.or.space.prefix "number" bibinfo.check * *
          bbl.in space.word *
          series "series" bibinfo.check *
        }
      if$
    }
      if$
    }
    { "" }
  if$
}
FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s eng.ord 't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state mid.sentence =
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      " " * bbl.edition *
   "(" swap$ * ")" *
     }
  if$
}
INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}
FUNCTION {format.pages}
{ pages duplicate$ empty$ 'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }
        {
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
     "(" swap$ * ")" *
    }
  if$
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        {
          ", " *
          swap$
          n.dashify
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}
FUNCTION {format.vol.num.pages}
{ volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  emphasize
  format.journal.pages
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
        { bbl.chapter }
        { type "l" change.case$
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ". " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle "booktitle" bibinfo.check
  emphasize
}
FUNCTION {format.in.ed.booktitle}
{ format.booktitle duplicate$ empty$ 'skip$
    {
      editor "editor" format.names.ed duplicate$ empty$ 'pop$
        {
          " " *
          get.bbl.editor
          capitalize
          "(" swap$ * "), " *
          * swap$
          * }
      if$
      word.in swap$ *
    }
  if$
}
FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}
FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}
FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}
FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      capitalize
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}
FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}
FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address empty$ t empty$ and
    'skip$
    {
      address "address" bibinfo.check *
      t empty$
        'skip$
        { address empty$
            'skip$
            { ": " * }
          if$
          t *
        }
      if$
    }
  if$
}
FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {print.url}
 {url duplicate$ empty$
   { pop$ "" }
   { new.sentence
     urlprefix "\url{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {print.doi}
 {doi duplicate$ empty$
   { pop$ "" }
   { new.sentence
     doiprefix "\doi{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {print.eprint}
 {eprint duplicate$ empty$
   { pop$ "" }
   { new.sentence
     duplicate$ "\href{http://arxiv.org/abs/" swap$ * "}{\tt arXiv:" * swap$ * "}" *
   }
   if$
 }

FUNCTION {print.pubmed}
 {pubmed duplicate$ empty$
   { pop$ "" }
   { new.sentence
     pubmedprefix "\Pubmed{" * swap$  * "}" *
   }
   if$
 }

FUNCTION {webpage}
{ "%Type = Webpage" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  author empty$
  {
    format.title "title" output.check
    new.block
    format.date "year" output.check
    date.block
  }
  {
    format.date "year" output.check
    date.block
    format.title "title" output.check
    new.block
}
  if$
  print.url output
  fin.entry
}

FUNCTION {article}
{ "%Type = Article" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    {
      journal
      "journal" bibinfo.check
      emphasize
      "journal" output.check
      ", " *
      format.vol.num.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  new.block
  format.note output
  fin.entry
}

FUNCTION {book}
{ "%Type = Book" write$
  output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      new.block
      new.sentence
      format.number.series output
      format.edition output
      new.block
      format.publisher.address output
    }
    {
      new.block
      format.book.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {booklet}
{ "%Type = booklet" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ "%Type = Inbook" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.chapter.pages output
      new.block
      format.publisher.address output
      format.bvolume output
      new.sentence
      format.edition output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}


FUNCTION {incollection}
{ "%Type = Incollection" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.chapter.pages output
      new.block
      format.publisher.address output
      format.bvolume output
      new.sentence
      format.edition output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {inproceedings}
{ "%Type = Inproceedings" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.number.series output
      format.pages output
      new.block
      publisher empty$
        { format.organization.address output }
        { organization "organization" bibinfo.check output
          format.publisher.address output
        }
      if$
      format.bvolume output
    }
    { format.incoll.inproc.crossref output.nonnull
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ "%Type = Manual" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  organization address new.block.checkb
  organization "organization" bibinfo.check output
  address "address" bibinfo.check output
  format.edition output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {mastersthesis}
{ "%Type = Masterthesis" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  bbl.mthesis format.thesis.type output.nonnull
  school "school" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {misc}
{ "%Type = Misc" write$
  output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  format.title output
  new.block
  howpublished "howpublished" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {phdthesis}
{ "%Type = Phdthesis" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  bbl.phdthesis format.thesis.type output.nonnull
  school "school" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {proceedings}
{ "%Type = Proceedings" write$
  output.bibitem
  format.editors output
  editor format.key output
  format.date "year" output.check
  date.block
  format.btitle "title" output.check
  format.bvolume output
  new.sentence
  format.number.series output
  publisher empty$
    { format.organization.address output }
    { organization "organization" bibinfo.check output
      format.publisher.address output
    }
  if$
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {techreport}
{ "%Type = Techreport" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.btitle
  "title" output.check
  new.block
  format.tr.number output.nonnull
  institution "institution" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note output
  fin.entry
}

FUNCTION {unpublished}
{ "%Type = Unpublished" write$
  output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  format.title "title" output.check
  new.block
  print.url output
  print.doi output
  print.eprint output
  print.pubmed output
  format.note "note" output.check
  fin.entry
}

FUNCTION {default.type} { misc }
READ
FUNCTION {sortify}
{ purify$
  "l" change.case$
}
INTEGERS { len }
FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}
FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  s #1 "{vv~}{ll}" format.name$
  s num.names$ duplicate$
  #2 >
    { pop$
      " " * bbl.etal *
    }
    { #2 <
        'skip$
        { s #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              " " * bbl.etal *
            }
            { bbl.and space.word * s #2 "{vv~}{ll}" format.name$
              * }
          if$
        }
      if$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{ calc.short.authors
  short.list
  "("
  *
  year duplicate$ empty$
  short.list key field.or.null = or
     { pop$ "" }
     'skip$
  if$
  *
  'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}{  f{ }}{  jj{ }}"
      format.name$ 't :=
      nameptr #1 >
        {
          nameptr #9
          #90 +
          #1 + =
          numnames #9
          #90 +
          > and
            { "others" 't :=
              #1 'namesleft := }
            'skip$
          if$
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            { t sortify * }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}
FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}
FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}
FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}
FUNCTION {presort}
{ calc.label
  label sortify
  "    "
  *
  type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
        'editor.sort
        'author.sort
      if$
    }
  if$
  #1 entry.max$ substring$
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}
SORT
STRINGS { last.label next.extra }
INTEGERS { last.extra.num number.label }
FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}
FUNCTION {forward.pass}
{ last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}
FUNCTION {reverse.pass}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}
EXECUTE {initialize.extra.label.stuff}
ITERATE {forward.pass}
REVERSE {reverse.pass}
FUNCTION {bib.sort.order}
{ sort.label
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}
ITERATE {bib.sort.order}
SORT
FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{" number.label int.to.str$ * "}" *
  write$ newline$
  "\expandafter\ifx\csname natexlab\endcsname\relax\def\natexlab#1{#1}\fi"
  write$ newline$
  "\providecommand{\url}[1]{\texttt{#1}}"
  write$ newline$
  "\providecommand{\href}[2]{#2}"
  write$ newline$
  "\providecommand{\path}[1]{#1}"
  write$ newline$
  "\providecommand{\DOIprefix}{doi:}"
  write$ newline$
  "\providecommand{\ArXivprefix}{arXiv:}"
  write$ newline$
  "\providecommand{\URLprefix}{URL: }"
  write$ newline$
  "\providecommand{\Pubmedprefix}{pmid:}"
  write$ newline$
  "\providecommand{\doi}[1]{\href{http://dx.doi.org/#1}{\path{#1}}}"
  write$ newline$
  "\providecommand{\Pubmed}[1]{\href{pmid:#1}{\path{#1}}}"
  write$ newline$
  "\providecommand{\bibinfo}[2]{#2}"
  write$ newline$
	"\ifx\xfnm\relax \def\xfnm[#1]{\unskip,\space#1}\fi"
  write$ newline$
}
EXECUTE {begin.bib}
EXECUTE {init.state.consts}
EXECUTE {init.web.variables} 
ITERATE {call.type$}
FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}
EXECUTE {end.bib}
%% End of customized bst file
%%
%% End of file `model5-names.bst'.
%%
%% Change log:
%% -----------
%% 22.04.2011
%%
%% 10.08.2012
%%   a. doi, url, eprint, pmid added
%%   b. Bibtype `webpage' defined
%%
%% 30.08.2012
%%   a. collaboration added.
%%



==> anc/plots/best/pars_JSU1.Norm4.bayesian.online.ewa.smooth.forget.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,289.08);
\begin{scope}
\path[clip] ( 57.80,205.60) rectangle (552.55,283.58);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,213.59) --
	(552.55,213.59);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,230.54) --
	(552.55,230.54);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,247.49) --
	(552.55,247.49);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,264.43) --
	(552.55,264.43);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,281.38) --
	(552.55,281.38);

\path[draw=drawColor,line width= 0.3pt,line join=round] (138.73,205.60) --
	(138.73,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (250.41,205.60) --
	(250.41,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (362.39,205.60) --
	(362.39,283.58);

\path[draw=drawColor,line width= 0.3pt,line join=round] (474.38,205.60) --
	(474.38,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,222.07) --
	(552.55,222.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,239.01) --
	(552.55,239.01);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,255.96) --
	(552.55,255.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,272.91) --
	(552.55,272.91);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 83.35,205.60) --
	( 83.35,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.11,205.60) --
	(194.11,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (306.71,205.60) --
	(306.71,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (418.08,205.60) --
	(418.08,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (530.68,205.60) --
	(530.68,283.58);
\definecolor{fillColor}{gray}{0.93}

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,260.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,249.68);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.03);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.03);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.03);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,265.01);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,280.04);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,225.23);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,244.77);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,223.75);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,223.75);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,223.75);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,223.75);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,223.75);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,223.75);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,223.75);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,223.75);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,229.79);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,229.79);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,229.79);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,210.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,213.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,216.28);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,219.58);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,222.89);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,222.89);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,222.89);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,230.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,235.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,235.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,231.53);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,235.63);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);

\path[fill=fillColor] ( 80.29,205.60) rectangle (117.01,237.93);
\definecolor{drawColor}{RGB}{235,63,121}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 80.29,258.74) --
	( 80.90,248.19) --
	( 81.51,278.55) --
	( 82.13,278.55) --
	( 82.74,278.55) --
	( 83.35,209.14) --
	( 83.96,229.05) --
	( 84.57,263.52) --
	( 85.19,278.55) --
	( 85.80,278.55) --
	( 86.41,278.55) --
	( 87.02,278.55) --
	( 87.63,278.55) --
	( 88.25,278.55) --
	( 88.86,278.55) --
	( 89.47,278.55) --
	( 90.08,278.55) --
	( 90.69,278.55) --
	( 91.30,209.14) --
	( 91.92,209.14) --
	( 92.53,209.14) --
	( 93.14,209.14) --
	( 93.75,209.14) --
	( 94.36,209.14) --
	( 94.98,209.14) --
	( 95.59,209.14) --
	( 96.20,209.14) --
	( 96.81,209.14) --
	( 97.42,223.75) --
	( 98.04,223.75) --
	( 98.65,223.75) --
	( 99.26,209.14) --
	( 99.87,209.14) --
	(100.48,223.75) --
	(101.10,223.75) --
	(101.71,223.75) --
	(102.32,223.75) --
	(102.93,223.75) --
	(103.54,223.75) --
	(104.16,223.75) --
	(104.77,223.75) --
	(105.38,223.75) --
	(105.99,223.75) --
	(106.60,223.75) --
	(107.22,243.29) --
	(107.83,209.14) --
	(108.44,209.14) --
	(109.05,209.14) --
	(109.66,209.14) --
	(110.28,209.14) --
	(110.89,209.14) --
	(111.50,209.14) --
	(112.11,209.14) --
	(112.72,209.14) --
	(113.33,209.14) --
	(113.95,209.14) --
	(114.56,209.14) --
	(115.17,209.14) --
	(115.78,209.14) --
	(116.39,209.14) --
	(117.01,209.14) --
	(117.62,209.14) --
	(118.23,209.14) --
	(118.84,209.14) --
	(119.45,209.14) --
	(120.07,209.14) --
	(120.68,209.14) --
	(121.29,209.14) --
	(121.90,209.14) --
	(122.51,209.14) --
	(123.13,209.14) --
	(123.74,209.14) --
	(124.35,209.14) --
	(124.96,209.14) --
	(125.57,209.14) --
	(126.19,209.14) --
	(126.80,209.14) --
	(127.41,209.14) --
	(128.02,209.14) --
	(128.63,209.14) --
	(129.25,209.14) --
	(129.86,209.14) --
	(130.47,209.14) --
	(131.08,209.14) --
	(131.69,209.14) --
	(132.30,209.14) --
	(132.92,209.14) --
	(133.53,209.14) --
	(134.14,209.14) --
	(134.75,209.14) --
	(135.36,209.14) --
	(135.98,209.14) --
	(136.59,209.14) --
	(137.20,209.14) --
	(137.81,209.14) --
	(138.42,209.14) --
	(139.04,209.14) --
	(139.65,209.14) --
	(140.26,209.14) --
	(140.87,209.14) --
	(141.48,209.14) --
	(142.10,209.14) --
	(142.71,209.14) --
	(143.32,209.14) --
	(143.93,209.14) --
	(144.54,209.14) --
	(145.16,209.14) --
	(145.77,209.14) --
	(146.38,209.14) --
	(146.99,209.14) --
	(147.60,209.14) --
	(148.22,209.14) --
	(148.83,209.14) --
	(149.44,209.14) --
	(150.05,209.14) --
	(150.66,209.14) --
	(151.27,209.14) --
	(151.89,209.14) --
	(152.50,209.14) --
	(153.11,209.14) --
	(153.72,209.14) --
	(154.33,209.14) --
	(154.95,209.14) --
	(155.56,209.14) --
	(156.17,209.14) --
	(156.78,209.14) --
	(157.39,212.45) --
	(158.01,209.14) --
	(158.62,209.14) --
	(159.23,209.14) --
	(159.84,212.45) --
	(160.45,212.45) --
	(161.07,212.45) --
	(161.68,212.45) --
	(162.29,212.45) --
	(162.90,212.45) --
	(163.51,212.45) --
	(164.13,212.45) --
	(164.74,212.45) --
	(165.35,212.45) --
	(165.96,212.45) --
	(166.57,212.45) --
	(167.19,212.45) --
	(167.80,212.45) --
	(168.41,209.14) --
	(169.02,209.14) --
	(169.63,209.14) --
	(170.24,209.14) --
	(170.86,209.14) --
	(171.47,209.14) --
	(172.08,209.14) --
	(172.69,209.14) --
	(173.30,209.14) --
	(173.92,212.45) --
	(174.53,209.14) --
	(175.14,212.45) --
	(175.75,212.45) --
	(176.36,209.14) --
	(176.98,209.14) --
	(177.59,212.45) --
	(178.20,212.45) --
	(178.81,212.45) --
	(179.42,212.45) --
	(180.04,212.45) --
	(180.65,212.45) --
	(181.26,212.45) --
	(181.87,212.45) --
	(182.48,212.45) --
	(183.10,212.45) --
	(183.71,212.45) --
	(184.32,212.45) --
	(184.93,212.45) --
	(185.54,212.45) --
	(186.16,212.45) --
	(186.77,212.45) --
	(187.38,212.45) --
	(187.99,212.45) --
	(188.60,212.45) --
	(189.21,212.45) --
	(189.83,212.45) --
	(190.44,212.45) --
	(191.05,212.45) --
	(191.66,212.45) --
	(192.27,212.45) --
	(192.89,212.45) --
	(193.50,209.14) --
	(194.11,209.14) --
	(194.72,212.45) --
	(195.33,212.45) --
	(195.95,212.45) --
	(196.56,212.45) --
	(197.17,212.45) --
	(197.78,212.45) --
	(198.39,209.14) --
	(199.01,209.14) --
	(199.62,212.45) --
	(200.23,212.45) --
	(200.84,212.45) --
	(201.45,209.14) --
	(202.07,212.45) --
	(202.68,212.45) --
	(203.29,209.14) --
	(203.90,209.14) --
	(204.51,209.14) --
	(205.13,209.14) --
	(205.74,209.14) --
	(206.35,209.14) --
	(206.96,209.14) --
	(207.57,209.14) --
	(208.18,209.14) --
	(208.80,209.14) --
	(209.41,209.14) --
	(210.02,209.14) --
	(210.63,209.14) --
	(211.24,209.14) --
	(211.86,209.14) --
	(212.47,209.14) --
	(213.08,209.14) --
	(213.69,209.14) --
	(214.30,209.14) --
	(214.92,209.14) --
	(215.53,209.14) --
	(216.14,209.14) --
	(216.75,209.14) --
	(217.36,209.14) --
	(217.98,209.14) --
	(218.59,209.14) --
	(219.20,209.14) --
	(219.81,209.14) --
	(220.42,209.14) --
	(221.04,209.14) --
	(221.65,209.14) --
	(222.26,212.45) --
	(222.87,209.14) --
	(223.48,212.45) --
	(224.10,212.45) --
	(224.71,212.45) --
	(225.32,212.45) --
	(225.93,212.45) --
	(226.54,212.45) --
	(227.15,212.45) --
	(227.77,212.45) --
	(228.38,212.45) --
	(228.99,212.45) --
	(229.60,212.45) --
	(230.21,212.45) --
	(230.83,212.45) --
	(231.44,212.45) --
	(232.05,212.45) --
	(232.66,212.45) --
	(233.27,212.45) --
	(233.89,209.14) --
	(234.50,209.14) --
	(235.11,209.14) --
	(235.72,209.14) --
	(236.33,209.14) --
	(236.95,209.14) --
	(237.56,209.14) --
	(238.17,209.14) --
	(238.78,209.14) --
	(239.39,209.14) --
	(240.01,209.14) --
	(240.62,212.45) --
	(241.23,212.45) --
	(241.84,212.45) --
	(242.45,212.45) --
	(243.07,212.45) --
	(243.68,212.45) --
	(244.29,212.45) --
	(244.90,209.14) --
	(245.51,209.14) --
	(246.13,209.14) --
	(246.74,209.14) --
	(247.35,209.14) --
	(247.96,209.14) --
	(248.57,209.14) --
	(249.18,209.14) --
	(249.80,209.14) --
	(250.41,209.14) --
	(251.02,209.14) --
	(251.63,209.14) --
	(252.24,212.45) --
	(252.86,209.14) --
	(253.47,209.14) --
	(254.08,209.14) --
	(254.69,209.14) --
	(255.30,209.14) --
	(255.92,209.14) --
	(256.53,209.14) --
	(257.14,209.14) --
	(257.75,209.14) --
	(258.36,209.14) --
	(258.98,209.14) --
	(259.59,209.14) --
	(260.20,209.14) --
	(260.81,209.14) --
	(261.42,209.14) --
	(262.04,209.14) --
	(262.65,209.14) --
	(263.26,209.14) --
	(263.87,209.14) --
	(264.48,209.14) --
	(265.10,209.14) --
	(265.71,209.14) --
	(266.32,209.14) --
	(266.93,209.14) --
	(267.54,209.14) --
	(268.15,209.14) --
	(268.77,209.14) --
	(269.38,209.14) --
	(269.99,209.14) --
	(270.60,209.14) --
	(271.21,209.14) --
	(271.83,209.14) --
	(272.44,209.14) --
	(273.05,209.14) --
	(273.66,209.14) --
	(274.27,209.14) --
	(274.89,209.14) --
	(275.50,209.14) --
	(276.11,209.14) --
	(276.72,209.14) --
	(277.33,209.14) --
	(277.95,209.14) --
	(278.56,209.14) --
	(279.17,209.14) --
	(279.78,209.14) --
	(280.39,209.14) --
	(281.01,209.14) --
	(281.62,209.14) --
	(282.23,209.14) --
	(282.84,209.14) --
	(283.45,209.14) --
	(284.07,209.14) --
	(284.68,209.14) --
	(285.29,209.14) --
	(285.90,209.14) --
	(286.51,209.14) --
	(287.12,209.14) --
	(287.74,209.14) --
	(288.35,209.14) --
	(288.96,209.14) --
	(289.57,209.14) --
	(290.18,209.14) --
	(290.80,209.14) --
	(291.41,209.14) --
	(292.02,218.10) --
	(292.63,209.14) --
	(293.24,218.10) --
	(293.86,222.26) --
	(294.47,222.26) --
	(295.08,222.26) --
	(295.69,209.14) --
	(296.30,209.14) --
	(296.92,209.14) --
	(297.53,209.14) --
	(298.14,209.14) --
	(298.75,209.14) --
	(299.36,218.10) --
	(299.98,218.10) --
	(300.59,222.26) --
	(301.20,222.26) --
	(301.81,222.26) --
	(302.42,222.26) --
	(303.04,222.26) --
	(303.65,228.31) --
	(304.26,228.31) --
	(304.87,228.31) --
	(305.48,218.10) --
	(306.09,218.10) --
	(306.71,218.10) --
	(307.32,218.10) --
	(307.93,218.10) --
	(308.54,218.10) --
	(309.15,218.10) --
	(309.77,218.10) --
	(310.38,218.10) --
	(310.99,218.10) --
	(311.60,218.10) --
	(312.21,218.10) --
	(312.83,218.10) --
	(313.44,218.10) --
	(314.05,218.10) --
	(314.66,218.10) --
	(315.27,218.10) --
	(315.89,218.10) --
	(316.50,218.10) --
	(317.11,218.10) --
	(317.72,218.10) --
	(318.33,218.10) --
	(318.95,218.10) --
	(319.56,209.14) --
	(320.17,209.14) --
	(320.78,209.14) --
	(321.39,209.14) --
	(322.01,209.14) --
	(322.62,212.45) --
	(323.23,212.45) --
	(323.84,212.45) --
	(324.45,212.45) --
	(325.06,212.45) --
	(325.68,209.14) --
	(326.29,209.14) --
	(326.90,209.14) --
	(327.51,209.14) --
	(328.12,209.14) --
	(328.74,209.14) --
	(329.35,209.14) --
	(329.96,209.14) --
	(330.57,209.14) --
	(331.18,209.14) --
	(331.80,209.14) --
	(332.41,209.14) --
	(333.02,209.14) --
	(333.63,209.14) --
	(334.24,209.14) --
	(334.86,209.14) --
	(335.47,209.14) --
	(336.08,212.45) --
	(336.69,209.14) --
	(337.30,214.79) --
	(337.92,212.45) --
	(338.53,214.79) --
	(339.14,214.79) --
	(339.75,214.79) --
	(340.36,214.79) --
	(340.98,214.79) --
	(341.59,214.79) --
	(342.20,214.79) --
	(342.81,214.79) --
	(343.42,214.79) --
	(344.03,214.79) --
	(344.65,214.79) --
	(345.26,214.79) --
	(345.87,214.79) --
	(346.48,214.79) --
	(347.09,214.79) --
	(347.71,214.79) --
	(348.32,214.79) --
	(348.93,214.79) --
	(349.54,214.79) --
	(350.15,214.79) --
	(350.77,214.79) --
	(351.38,214.79) --
	(351.99,214.79) --
	(352.60,214.79) --
	(353.21,214.79) --
	(353.83,214.79) --
	(354.44,214.79) --
	(355.05,218.10) --
	(355.66,214.79) --
	(356.27,218.10) --
	(356.89,218.10) --
	(357.50,218.10) --
	(358.11,218.10) --
	(358.72,218.10) --
	(359.33,218.10) --
	(359.95,218.10) --
	(360.56,218.10) --
	(361.17,218.10) --
	(361.78,221.40) --
	(362.39,221.40) --
	(363.01,229.05) --
	(363.62,229.05) --
	(364.23,229.05) --
	(364.84,221.40) --
	(365.45,229.05) --
	(366.06,229.05) --
	(366.68,229.05) --
	(367.29,229.05) --
	(367.90,229.05) --
	(368.51,229.05) --
	(369.12,229.05) --
	(369.74,229.05) --
	(370.35,229.05) --
	(370.96,229.05) --
	(371.57,229.05) --
	(372.18,230.05) --
	(372.80,230.05) --
	(373.41,229.05) --
	(374.02,230.05) --
	(374.63,230.05) --
	(375.24,230.05) --
	(375.86,230.05) --
	(376.47,230.05) --
	(377.08,230.05) --
	(377.69,230.05) --
	(378.30,230.05) --
	(378.92,230.05) --
	(379.53,234.15) --
	(380.14,230.05) --
	(380.75,230.05) --
	(381.36,230.05) --
	(381.98,230.05) --
	(382.59,230.05) --
	(383.20,230.05) --
	(383.81,230.05) --
	(384.42,230.05) --
	(385.03,230.05) --
	(385.65,230.05) --
	(386.26,230.05) --
	(386.87,230.05) --
	(387.48,230.05) --
	(388.09,230.05) --
	(388.71,230.05) --
	(389.32,230.05) --
	(389.93,234.15) --
	(390.54,236.44) --
	(391.15,236.44) --
	(391.77,236.44) --
	(392.38,230.05) --
	(392.99,230.05) --
	(393.60,230.05) --
	(394.21,230.05) --
	(394.83,230.05) --
	(395.44,230.05) --
	(396.05,230.05) --
	(396.66,236.44) --
	(397.27,236.44) --
	(397.89,236.44) --
	(398.50,236.44) --
	(399.11,230.05) --
	(399.72,230.05) --
	(400.33,230.05) --
	(400.95,230.05) --
	(401.56,230.05) --
	(402.17,236.44) --
	(402.78,236.44) --
	(403.39,236.44) --
	(404.00,236.44) --
	(404.62,236.44) --
	(405.23,236.44) --
	(405.84,236.44) --
	(406.45,236.44) --
	(407.06,236.44) --
	(407.68,236.44) --
	(408.29,236.44) --
	(408.90,236.44) --
	(409.51,236.44) --
	(410.12,236.44) --
	(410.74,236.44) --
	(411.35,236.44) --
	(411.96,236.44) --
	(412.57,236.44) --
	(413.18,236.44) --
	(413.80,236.44) --
	(414.41,236.44) --
	(415.02,236.44) --
	(415.63,236.44) --
	(416.24,236.44) --
	(416.86,236.44) --
	(417.47,236.44) --
	(418.08,236.44) --
	(418.69,236.44) --
	(419.30,236.44) --
	(419.92,236.44) --
	(420.53,236.44) --
	(421.14,236.44) --
	(421.75,236.44) --
	(422.36,236.44) --
	(422.97,236.44) --
	(423.59,236.44) --
	(424.20,236.44) --
	(424.81,236.44) --
	(425.42,230.05) --
	(426.03,236.44) --
	(426.65,236.44) --
	(427.26,236.44) --
	(427.87,236.44) --
	(428.48,236.44) --
	(429.09,236.44) --
	(429.71,236.44) --
	(430.32,236.44) --
	(430.93,236.44) --
	(431.54,236.44) --
	(432.15,236.44) --
	(432.77,236.44) --
	(433.38,236.44) --
	(433.99,236.44) --
	(434.60,236.44) --
	(435.21,236.44) --
	(435.83,236.44) --
	(436.44,236.44) --
	(437.05,236.44) --
	(437.66,236.44) --
	(438.27,236.44) --
	(438.89,236.44) --
	(439.50,236.44) --
	(440.11,236.44) --
	(440.72,236.44) --
	(441.33,236.44) --
	(441.94,236.44) --
	(442.56,236.44) --
	(443.17,236.44) --
	(443.78,236.44) --
	(444.39,236.44) --
	(445.00,236.44) --
	(445.62,236.44) --
	(446.23,236.44) --
	(446.84,236.44) --
	(447.45,236.44) --
	(448.06,236.44) --
	(448.68,236.44) --
	(449.29,236.44) --
	(449.90,236.44) --
	(450.51,236.44) --
	(451.12,236.44) --
	(451.74,236.44) --
	(452.35,236.44) --
	(452.96,236.44) --
	(453.57,236.44) --
	(454.18,236.44) --
	(454.80,236.44) --
	(455.41,236.44) --
	(456.02,236.44) --
	(456.63,236.44) --
	(457.24,236.44) --
	(457.86,236.44) --
	(458.47,236.44) --
	(459.08,236.44) --
	(459.69,236.44) --
	(460.30,236.44) --
	(460.91,236.44) --
	(461.53,236.44) --
	(462.14,236.44) --
	(462.75,236.44) --
	(463.36,236.44) --
	(463.97,236.44) --
	(464.59,234.15) --
	(465.20,236.44) --
	(465.81,236.44) --
	(466.42,236.44) --
	(467.03,236.44) --
	(467.65,236.44) --
	(468.26,236.44) --
	(468.87,236.44) --
	(469.48,236.44) --
	(470.09,236.44) --
	(470.71,236.44) --
	(471.32,236.44) --
	(471.93,236.44) --
	(472.54,236.44) --
	(473.15,236.44) --
	(473.77,236.44) --
	(474.38,236.44) --
	(474.99,236.44) --
	(475.60,236.44) --
	(476.21,236.44) --
	(476.83,236.44) --
	(477.44,236.44) --
	(478.05,236.44) --
	(478.66,236.44) --
	(479.27,236.44) --
	(479.89,236.44) --
	(480.50,236.44) --
	(481.11,236.44) --
	(481.72,236.44) --
	(482.33,236.44) --
	(482.94,236.44) --
	(483.56,236.44) --
	(484.17,236.44) --
	(484.78,236.44) --
	(485.39,236.44) --
	(486.00,236.44) --
	(486.62,236.44) --
	(487.23,236.44) --
	(487.84,236.44) --
	(488.45,236.44) --
	(489.06,236.44) --
	(489.68,236.44) --
	(490.29,236.44) --
	(490.90,236.44) --
	(491.51,236.44) --
	(492.12,236.44) --
	(492.74,236.44) --
	(493.35,236.44) --
	(493.96,236.44) --
	(494.57,236.44) --
	(495.18,236.44) --
	(495.80,236.44) --
	(496.41,236.44) --
	(497.02,236.44) --
	(497.63,236.44) --
	(498.24,236.44) --
	(498.86,236.44) --
	(499.47,236.44) --
	(500.08,236.44) --
	(500.69,236.44) --
	(501.30,236.44) --
	(501.91,236.44) --
	(502.53,236.44) --
	(503.14,236.44) --
	(503.75,236.44) --
	(504.36,236.44) --
	(504.97,236.44) --
	(505.59,236.44) --
	(506.20,236.44) --
	(506.81,236.44) --
	(507.42,236.44) --
	(508.03,236.44) --
	(508.65,236.44) --
	(509.26,236.44) --
	(509.87,236.44) --
	(510.48,236.44) --
	(511.09,236.44) --
	(511.71,236.44) --
	(512.32,236.44) --
	(512.93,236.44) --
	(513.54,236.44) --
	(514.15,236.44) --
	(514.77,236.44) --
	(515.38,236.44) --
	(515.99,236.44) --
	(516.60,236.44) --
	(517.21,236.44) --
	(517.83,236.44) --
	(518.44,236.44) --
	(519.05,236.44) --
	(519.66,236.44) --
	(520.27,236.44) --
	(520.88,236.44) --
	(521.50,236.44) --
	(522.11,236.44) --
	(522.72,236.44) --
	(523.33,236.44) --
	(523.94,236.44) --
	(524.56,236.44) --
	(525.17,236.44) --
	(525.78,236.44) --
	(526.39,236.44) --
	(527.00,236.44) --
	(527.62,236.44) --
	(528.23,236.44) --
	(528.84,236.44) --
	(529.45,236.44) --
	(530.06,236.44);
\end{scope}
\begin{scope}
\path[clip] ( 57.80,122.12) rectangle (552.55,200.10);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,130.11) --
	(552.55,130.11);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,149.93) --
	(552.55,149.93);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,169.75) --
	(552.55,169.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,189.57) --
	(552.55,189.57);

\path[draw=drawColor,line width= 0.3pt,line join=round] (138.73,122.12) --
	(138.73,200.10);

\path[draw=drawColor,line width= 0.3pt,line join=round] (250.41,122.12) --
	(250.41,200.10);

\path[draw=drawColor,line width= 0.3pt,line join=round] (362.39,122.12) --
	(362.39,200.10);

\path[draw=drawColor,line width= 0.3pt,line join=round] (474.38,122.12) --
	(474.38,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,140.02) --
	(552.55,140.02);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,159.84) --
	(552.55,159.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,179.66) --
	(552.55,179.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,199.49) --
	(552.55,199.49);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 83.35,122.12) --
	( 83.35,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.11,122.12) --
	(194.11,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (306.71,122.12) --
	(306.71,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (418.08,122.12) --
	(418.08,200.10);

\path[draw=drawColor,line width= 0.6pt,line join=round] (530.68,122.12) --
	(530.68,200.10);
\definecolor{fillColor}{gray}{0.93}

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,169.38);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,131.39);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,196.55);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,196.55);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,196.55);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,126.70);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,142.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,137.85);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,143.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.67);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.66);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,150.13);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.99);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,149.54);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,146.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,145.17);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.08);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.43);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.45);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,156.91);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,157.75);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,157.75);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,157.75);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.65);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.65);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.65);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.65);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.65);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.65);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,157.75);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,157.75);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,157.75);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,157.75);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,157.75);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.26);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.26);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.26);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.65);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.96);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.96);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.96);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.96);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.96);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.69);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.69);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.69);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.59);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.97);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.59);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.34);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.94);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.21);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.21);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,158.21);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.49);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.12);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.12);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.00);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,151.12);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);

\path[fill=fillColor] ( 80.29,122.12) rectangle (117.01,159.10);
\definecolor{drawColor}{RGB}{255,202,39}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 80.29,168.34) --
	( 80.90,130.35) --
	( 81.51,195.51) --
	( 82.13,195.51) --
	( 82.74,195.51) --
	( 83.35,125.66) --
	( 83.96,141.62) --
	( 84.57,136.80) --
	( 85.19,142.29) --
	( 85.80,142.29) --
	( 86.41,142.29) --
	( 87.02,142.29) --
	( 87.63,142.29) --
	( 88.25,142.29) --
	( 88.86,142.29) --
	( 89.47,142.29) --
	( 90.08,142.29) --
	( 90.69,142.29) --
	( 91.30,144.96) --
	( 91.92,144.62) --
	( 92.53,144.62) --
	( 93.14,144.62) --
	( 93.75,144.63) --
	( 94.36,144.62) --
	( 94.98,144.62) --
	( 95.59,144.62) --
	( 96.20,144.62) --
	( 96.81,144.62) --
	( 97.42,149.08) --
	( 98.04,149.08) --
	( 98.65,149.08) --
	( 99.26,144.96) --
	( 99.87,144.96) --
	(100.48,149.08) --
	(101.10,149.08) --
	(101.71,149.08) --
	(102.32,149.08) --
	(102.93,149.08) --
	(103.54,149.08) --
	(104.16,149.08) --
	(104.77,149.08) --
	(105.38,149.08) --
	(105.99,149.08) --
	(106.60,149.08) --
	(107.22,145.94) --
	(107.83,148.49) --
	(108.44,148.49) --
	(109.05,148.49) --
	(109.66,148.49) --
	(110.28,148.49) --
	(110.89,148.49) --
	(111.50,144.96) --
	(112.11,144.96) --
	(112.72,144.96) --
	(113.33,144.96) --
	(113.95,144.96) --
	(114.56,144.96) --
	(115.17,144.96) --
	(115.78,144.96) --
	(116.39,144.96) --
	(117.01,144.96) --
	(117.62,144.96) --
	(118.23,144.96) --
	(118.84,144.96) --
	(119.45,144.96) --
	(120.07,144.96) --
	(120.68,144.96) --
	(121.29,144.96) --
	(121.90,144.96) --
	(122.51,144.96) --
	(123.13,144.96) --
	(123.74,144.96) --
	(124.35,144.96) --
	(124.96,144.96) --
	(125.57,148.49) --
	(126.19,148.49) --
	(126.80,148.49) --
	(127.41,148.49) --
	(128.02,148.49) --
	(128.63,148.49) --
	(129.25,148.49) --
	(129.86,148.49) --
	(130.47,148.49) --
	(131.08,148.49) --
	(131.69,144.96) --
	(132.30,144.96) --
	(132.92,148.49) --
	(133.53,148.49) --
	(134.14,148.49) --
	(134.75,148.49) --
	(135.36,148.49) --
	(135.98,144.96) --
	(136.59,144.96) --
	(137.20,144.96) --
	(137.81,144.96) --
	(138.42,144.96) --
	(139.04,144.96) --
	(139.65,144.96) --
	(140.26,144.96) --
	(140.87,144.96) --
	(141.48,144.96) --
	(142.10,144.96) --
	(142.71,144.96) --
	(143.32,144.96) --
	(143.93,144.96) --
	(144.54,144.96) --
	(145.16,144.96) --
	(145.77,144.96) --
	(146.38,144.96) --
	(146.99,144.96) --
	(147.60,144.96) --
	(148.22,144.96) --
	(148.83,144.96) --
	(149.44,144.96) --
	(150.05,144.96) --
	(150.66,144.96) --
	(151.27,144.96) --
	(151.89,144.12) --
	(152.50,144.12) --
	(153.11,144.12) --
	(153.72,144.12) --
	(154.33,144.12) --
	(154.95,144.12) --
	(155.56,144.12) --
	(156.17,144.12) --
	(156.78,144.12) --
	(157.39,150.03) --
	(158.01,144.12) --
	(158.62,144.12) --
	(159.23,144.12) --
	(159.84,150.03) --
	(160.45,150.03) --
	(161.07,150.03) --
	(161.68,150.03) --
	(162.29,150.03) --
	(162.90,150.03) --
	(163.51,150.03) --
	(164.13,150.03) --
	(164.74,150.03) --
	(165.35,150.03) --
	(165.96,150.03) --
	(166.57,150.03) --
	(167.19,150.03) --
	(167.80,150.03) --
	(168.41,144.12) --
	(169.02,144.12) --
	(169.63,144.12) --
	(170.24,144.12) --
	(170.86,144.12) --
	(171.47,144.12) --
	(172.08,144.12) --
	(172.69,144.12) --
	(173.30,144.12) --
	(173.92,150.03) --
	(174.53,144.12) --
	(175.14,150.03) --
	(175.75,150.03) --
	(176.36,144.12) --
	(176.98,144.12) --
	(177.59,150.03) --
	(178.20,150.03) --
	(178.81,150.03) --
	(179.42,150.03) --
	(180.04,150.03) --
	(180.65,150.03) --
	(181.26,150.03) --
	(181.87,150.03) --
	(182.48,150.03) --
	(183.10,150.03) --
	(183.71,150.03) --
	(184.32,150.03) --
	(184.93,150.03) --
	(185.54,150.03) --
	(186.16,150.03) --
	(186.77,150.03) --
	(187.38,150.03) --
	(187.99,150.03) --
	(188.60,150.03) --
	(189.21,150.03) --
	(189.83,150.03) --
	(190.44,150.03) --
	(191.05,150.03) --
	(191.66,150.03) --
	(192.27,150.03) --
	(192.89,150.03) --
	(193.50,155.41) --
	(194.11,155.41) --
	(194.72,155.39) --
	(195.33,155.39) --
	(195.95,155.39) --
	(196.56,155.39) --
	(197.17,155.39) --
	(197.78,155.39) --
	(198.39,155.39) --
	(199.01,155.39) --
	(199.62,155.39) --
	(200.23,155.39) --
	(200.84,155.39) --
	(201.45,155.39) --
	(202.07,155.39) --
	(202.68,155.39) --
	(203.29,155.41) --
	(203.90,155.41) --
	(204.51,155.41) --
	(205.13,155.41) --
	(205.74,155.41) --
	(206.35,155.41) --
	(206.96,155.41) --
	(207.57,155.41) --
	(208.18,155.41) --
	(208.80,155.41) --
	(209.41,155.41) --
	(210.02,155.41) --
	(210.63,155.41) --
	(211.24,155.41) --
	(211.86,155.41) --
	(212.47,155.41) --
	(213.08,155.41) --
	(213.69,155.41) --
	(214.30,155.41) --
	(214.92,155.41) --
	(215.53,155.41) --
	(216.14,155.41) --
	(216.75,155.41) --
	(217.36,155.41) --
	(217.98,155.41) --
	(218.59,155.41) --
	(219.20,155.41) --
	(219.81,155.41) --
	(220.42,155.41) --
	(221.04,155.41) --
	(221.65,155.41) --
	(222.26,155.39) --
	(222.87,155.41) --
	(223.48,155.39) --
	(224.10,155.39) --
	(224.71,155.39) --
	(225.32,155.39) --
	(225.93,155.39) --
	(226.54,155.39) --
	(227.15,155.39) --
	(227.77,155.39) --
	(228.38,155.39) --
	(228.99,155.39) --
	(229.60,155.39) --
	(230.21,155.39) --
	(230.83,155.39) --
	(231.44,155.39) --
	(232.05,155.39) --
	(232.66,155.39) --
	(233.27,155.39) --
	(233.89,155.39) --
	(234.50,155.39) --
	(235.11,155.39) --
	(235.72,155.39) --
	(236.33,155.39) --
	(236.95,155.39) --
	(237.56,155.39) --
	(238.17,155.41) --
	(238.78,155.39) --
	(239.39,155.41) --
	(240.01,155.41) --
	(240.62,155.39) --
	(241.23,155.39) --
	(241.84,155.39) --
	(242.45,155.39) --
	(243.07,155.39) --
	(243.68,155.39) --
	(244.29,155.39) --
	(244.90,155.41) --
	(245.51,155.41) --
	(246.13,155.41) --
	(246.74,157.93) --
	(247.35,157.93) --
	(247.96,157.93) --
	(248.57,157.93) --
	(249.18,155.41) --
	(249.80,155.41) --
	(250.41,155.41) --
	(251.02,155.41) --
	(251.63,155.41) --
	(252.24,155.39) --
	(252.86,155.41) --
	(253.47,155.41) --
	(254.08,155.41) --
	(254.69,155.41) --
	(255.30,155.41) --
	(255.92,155.41) --
	(256.53,155.41) --
	(257.14,155.41) --
	(257.75,155.41) --
	(258.36,155.41) --
	(258.98,155.41) --
	(259.59,155.41) --
	(260.20,155.41) --
	(260.81,155.41) --
	(261.42,155.41) --
	(262.04,155.41) --
	(262.65,155.41) --
	(263.26,155.41) --
	(263.87,155.41) --
	(264.48,155.41) --
	(265.10,155.41) --
	(265.71,155.41) --
	(266.32,155.41) --
	(266.93,155.41) --
	(267.54,155.87) --
	(268.15,155.87) --
	(268.77,155.87) --
	(269.38,155.87) --
	(269.99,155.87) --
	(270.60,155.87) --
	(271.21,155.87) --
	(271.83,155.87) --
	(272.44,155.87) --
	(273.05,155.87) --
	(273.66,155.87) --
	(274.27,155.87) --
	(274.89,155.87) --
	(275.50,155.87) --
	(276.11,155.87) --
	(276.72,155.87) --
	(277.33,155.87) --
	(277.95,155.87) --
	(278.56,155.87) --
	(279.17,155.87) --
	(279.78,155.87) --
	(280.39,155.87) --
	(281.01,155.87) --
	(281.62,155.87) --
	(282.23,155.87) --
	(282.84,155.87) --
	(283.45,155.87) --
	(284.07,155.87) --
	(284.68,155.87) --
	(285.29,155.87) --
	(285.90,155.87) --
	(286.51,155.87) --
	(287.12,155.87) --
	(287.74,155.87) --
	(288.35,155.87) --
	(288.96,155.87) --
	(289.57,155.87) --
	(290.18,155.87) --
	(290.80,155.87) --
	(291.41,155.87) --
	(292.02,157.90) --
	(292.63,155.87) --
	(293.24,157.90) --
	(293.86,156.71) --
	(294.47,156.71) --
	(295.08,156.71) --
	(295.69,157.61) --
	(296.30,157.61) --
	(296.92,157.61) --
	(297.53,157.61) --
	(298.14,157.61) --
	(298.75,157.61) --
	(299.36,157.90) --
	(299.98,157.90) --
	(300.59,156.71) --
	(301.20,156.71) --
	(301.81,156.71) --
	(302.42,156.71) --
	(303.04,156.71) --
	(303.65,158.21) --
	(304.26,158.21) --
	(304.87,158.21) --
	(305.48,157.90) --
	(306.09,157.90) --
	(306.71,157.90) --
	(307.32,157.90) --
	(307.93,157.90) --
	(308.54,157.90) --
	(309.15,157.90) --
	(309.77,157.90) --
	(310.38,157.90) --
	(310.99,157.90) --
	(311.60,157.90) --
	(312.21,157.90) --
	(312.83,157.90) --
	(313.44,157.90) --
	(314.05,157.90) --
	(314.66,157.90) --
	(315.27,157.90) --
	(315.89,157.90) --
	(316.50,157.90) --
	(317.11,157.90) --
	(317.72,157.90) --
	(318.33,157.90) --
	(318.95,157.90) --
	(319.56,157.61) --
	(320.17,157.93) --
	(320.78,157.93) --
	(321.39,157.93) --
	(322.01,157.93) --
	(322.62,157.92) --
	(323.23,157.92) --
	(323.84,157.92) --
	(324.45,157.92) --
	(325.06,157.92) --
	(325.68,157.65) --
	(326.29,157.65) --
	(326.90,157.93) --
	(327.51,157.93) --
	(328.12,157.93) --
	(328.74,157.93) --
	(329.35,157.93) --
	(329.96,157.93) --
	(330.57,157.65) --
	(331.18,157.93) --
	(331.80,157.93) --
	(332.41,157.93) --
	(333.02,157.93) --
	(333.63,157.93) --
	(334.24,157.93) --
	(334.86,157.93) --
	(335.47,157.93) --
	(336.08,158.54) --
	(336.69,157.93) --
	(337.30,158.30) --
	(337.92,158.54) --
	(338.53,158.30) --
	(339.14,158.30) --
	(339.75,158.30) --
	(340.36,158.30) --
	(340.98,158.30) --
	(341.59,158.30) --
	(342.20,158.30) --
	(342.81,158.30) --
	(343.42,158.30) --
	(344.03,158.30) --
	(344.65,158.30) --
	(345.26,158.30) --
	(345.87,158.30) --
	(346.48,158.30) --
	(347.09,158.30) --
	(347.71,158.30) --
	(348.32,158.30) --
	(348.93,158.30) --
	(349.54,158.30) --
	(350.15,158.30) --
	(350.77,158.30) --
	(351.38,158.30) --
	(351.99,158.30) --
	(352.60,158.30) --
	(353.21,158.30) --
	(353.83,158.30) --
	(354.44,158.30) --
	(355.05,157.90) --
	(355.66,158.30) --
	(356.27,157.90) --
	(356.89,157.90) --
	(357.50,157.90) --
	(358.11,157.90) --
	(358.72,157.90) --
	(359.33,157.90) --
	(359.95,157.90) --
	(360.56,157.90) --
	(361.17,157.90) --
	(361.78,157.16) --
	(362.39,157.16) --
	(363.01,158.44) --
	(363.62,158.44) --
	(364.23,158.44) --
	(364.84,157.16) --
	(365.45,158.44) --
	(366.06,158.44) --
	(366.68,158.44) --
	(367.29,158.44) --
	(367.90,158.44) --
	(368.51,158.44) --
	(369.12,158.44) --
	(369.74,158.44) --
	(370.35,158.44) --
	(370.96,158.44) --
	(371.57,158.44) --
	(372.18,157.95) --
	(372.80,157.95) --
	(373.41,158.44) --
	(374.02,157.95) --
	(374.63,157.95) --
	(375.24,157.95) --
	(375.86,157.95) --
	(376.47,157.95) --
	(377.08,157.95) --
	(377.69,157.95) --
	(378.30,157.95) --
	(378.92,157.95) --
	(379.53,150.08) --
	(380.14,157.95) --
	(380.75,157.95) --
	(381.36,157.95) --
	(381.98,157.95) --
	(382.59,157.95) --
	(383.20,157.95) --
	(383.81,157.95) --
	(384.42,157.95) --
	(385.03,157.95) --
	(385.65,157.95) --
	(386.26,157.95) --
	(386.87,157.95) --
	(387.48,157.95) --
	(388.09,157.95) --
	(388.71,157.95) --
	(389.32,157.95) --
	(389.93,150.08) --
	(390.54,158.05) --
	(391.15,158.05) --
	(391.77,158.05) --
	(392.38,157.95) --
	(392.99,157.95) --
	(393.60,157.95) --
	(394.21,157.95) --
	(394.83,157.95) --
	(395.44,157.95) --
	(396.05,157.95) --
	(396.66,158.05) --
	(397.27,158.05) --
	(397.89,158.05) --
	(398.50,158.05) --
	(399.11,157.95) --
	(399.72,157.95) --
	(400.33,157.95) --
	(400.95,157.95) --
	(401.56,157.95) --
	(402.17,158.05) --
	(402.78,158.05) --
	(403.39,158.05) --
	(404.00,158.05) --
	(404.62,158.05) --
	(405.23,158.05) --
	(405.84,158.05) --
	(406.45,158.05) --
	(407.06,158.05) --
	(407.68,158.05) --
	(408.29,158.05) --
	(408.90,158.05) --
	(409.51,158.05) --
	(410.12,158.05) --
	(410.74,158.05) --
	(411.35,158.05) --
	(411.96,158.05) --
	(412.57,158.05) --
	(413.18,158.05) --
	(413.80,158.05) --
	(414.41,158.05) --
	(415.02,158.05) --
	(415.63,158.05) --
	(416.24,158.05) --
	(416.86,158.05) --
	(417.47,158.05) --
	(418.08,158.05) --
	(418.69,158.05) --
	(419.30,158.05) --
	(419.92,158.05) --
	(420.53,158.05) --
	(421.14,158.05) --
	(421.75,158.05) --
	(422.36,158.05) --
	(422.97,158.05) --
	(423.59,158.05) --
	(424.20,158.05) --
	(424.81,158.05) --
	(425.42,157.95) --
	(426.03,158.05) --
	(426.65,158.05) --
	(427.26,158.05) --
	(427.87,158.05) --
	(428.48,158.05) --
	(429.09,158.05) --
	(429.71,158.05) --
	(430.32,158.05) --
	(430.93,158.05) --
	(431.54,158.05) --
	(432.15,158.05) --
	(432.77,158.05) --
	(433.38,158.05) --
	(433.99,158.05) --
	(434.60,158.05) --
	(435.21,158.05) --
	(435.83,158.05) --
	(436.44,158.05) --
	(437.05,158.05) --
	(437.66,158.05) --
	(438.27,158.05) --
	(438.89,158.05) --
	(439.50,158.05) --
	(440.11,158.05) --
	(440.72,158.05) --
	(441.33,158.05) --
	(441.94,158.05) --
	(442.56,158.05) --
	(443.17,158.05) --
	(443.78,158.05) --
	(444.39,158.05) --
	(445.00,158.05) --
	(445.62,158.05) --
	(446.23,158.05) --
	(446.84,158.05) --
	(447.45,158.05) --
	(448.06,158.05) --
	(448.68,158.05) --
	(449.29,158.05) --
	(449.90,158.05) --
	(450.51,158.05) --
	(451.12,158.05) --
	(451.74,158.05) --
	(452.35,158.05) --
	(452.96,158.05) --
	(453.57,158.05) --
	(454.18,158.05) --
	(454.80,158.05) --
	(455.41,158.05) --
	(456.02,158.05) --
	(456.63,158.05) --
	(457.24,158.05) --
	(457.86,158.05) --
	(458.47,158.05) --
	(459.08,158.05) --
	(459.69,158.05) --
	(460.30,158.05) --
	(460.91,158.05) --
	(461.53,158.05) --
	(462.14,158.05) --
	(462.75,158.05) --
	(463.36,158.05) --
	(463.97,158.05) --
	(464.59,150.08) --
	(465.20,158.05) --
	(465.81,158.05) --
	(466.42,158.05) --
	(467.03,158.05) --
	(467.65,158.05) --
	(468.26,158.05) --
	(468.87,158.05) --
	(469.48,158.05) --
	(470.09,158.05) --
	(470.71,158.05) --
	(471.32,158.05) --
	(471.93,158.05) --
	(472.54,158.05) --
	(473.15,158.05) --
	(473.77,158.05) --
	(474.38,158.05) --
	(474.99,158.05) --
	(475.60,158.05) --
	(476.21,158.05) --
	(476.83,158.05) --
	(477.44,158.05) --
	(478.05,158.05) --
	(478.66,158.05) --
	(479.27,158.05) --
	(479.89,158.05) --
	(480.50,158.05) --
	(481.11,158.05) --
	(481.72,158.05) --
	(482.33,158.05) --
	(482.94,158.05) --
	(483.56,158.05) --
	(484.17,158.05) --
	(484.78,158.05) --
	(485.39,158.05) --
	(486.00,158.05) --
	(486.62,158.05) --
	(487.23,158.05) --
	(487.84,158.05) --
	(488.45,158.05) --
	(489.06,158.05) --
	(489.68,158.05) --
	(490.29,158.05) --
	(490.90,158.05) --
	(491.51,158.05) --
	(492.12,158.05) --
	(492.74,158.05) --
	(493.35,158.05) --
	(493.96,158.05) --
	(494.57,158.05) --
	(495.18,158.05) --
	(495.80,158.05) --
	(496.41,158.05) --
	(497.02,158.05) --
	(497.63,158.05) --
	(498.24,158.05) --
	(498.86,158.05) --
	(499.47,158.05) --
	(500.08,158.05) --
	(500.69,158.05) --
	(501.30,158.05) --
	(501.91,158.05) --
	(502.53,158.05) --
	(503.14,158.05) --
	(503.75,158.05) --
	(504.36,158.05) --
	(504.97,158.05) --
	(505.59,158.05) --
	(506.20,158.05) --
	(506.81,158.05) --
	(507.42,158.05) --
	(508.03,158.05) --
	(508.65,158.05) --
	(509.26,158.05) --
	(509.87,158.05) --
	(510.48,158.05) --
	(511.09,158.05) --
	(511.71,158.05) --
	(512.32,158.05) --
	(512.93,158.05) --
	(513.54,158.05) --
	(514.15,158.05) --
	(514.77,158.05) --
	(515.38,158.05) --
	(515.99,158.05) --
	(516.60,158.05) --
	(517.21,158.05) --
	(517.83,158.05) --
	(518.44,158.05) --
	(519.05,158.05) --
	(519.66,158.05) --
	(520.27,158.05) --
	(520.88,158.05) --
	(521.50,158.05) --
	(522.11,158.05) --
	(522.72,158.05) --
	(523.33,158.05) --
	(523.94,158.05) --
	(524.56,158.05) --
	(525.17,158.05) --
	(525.78,158.05) --
	(526.39,158.05) --
	(527.00,158.05) --
	(527.62,158.05) --
	(528.23,158.05) --
	(528.84,158.05) --
	(529.45,158.05) --
	(530.06,158.05);
\end{scope}
\begin{scope}
\path[clip] ( 57.80, 38.63) rectangle (552.55,116.62);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80, 46.83) --
	(552.55, 46.83);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80, 65.47) --
	(552.55, 65.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80, 84.11) --
	(552.55, 84.11);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.80,102.75) --
	(552.55,102.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] (138.73, 38.63) --
	(138.73,116.62);

\path[draw=drawColor,line width= 0.3pt,line join=round] (250.41, 38.63) --
	(250.41,116.62);

\path[draw=drawColor,line width= 0.3pt,line join=round] (362.39, 38.63) --
	(362.39,116.62);

\path[draw=drawColor,line width= 0.3pt,line join=round] (474.38, 38.63) --
	(474.38,116.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80, 56.15) --
	(552.55, 56.15);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80, 74.79) --
	(552.55, 74.79);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80, 93.43) --
	(552.55, 93.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 57.80,112.07) --
	(552.55,112.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 83.35, 38.63) --
	( 83.35,116.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (194.11, 38.63) --
	(194.11,116.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (306.71, 38.63) --
	(306.71,116.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (418.08, 38.63) --
	(418.08,116.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] (530.68, 38.63) --
	(530.68,116.62);
\definecolor{fillColor}{gray}{0.93}

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 90.52);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 51.96);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 43.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 43.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 43.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 43.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 43.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 77.96);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.18);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.37);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01, 99.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.60);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.40);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.11);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.20);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,111.29);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.83);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,110.19);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.34);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,104.01);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.81);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.81);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.81);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.81);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.81);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.81);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.93);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.93);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.93);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.81);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.72);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.74);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.72);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,109.89);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.87);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.76);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.76);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,107.76);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,108.62);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.85);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.85);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,102.54);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,112.85);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);

\path[fill=fillColor] ( 80.29, 38.63) rectangle (117.01,113.07);
\definecolor{drawColor}{RGB}{102,186,106}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 80.29, 89.29) --
	( 80.90, 50.74) --
	( 81.51, 42.18) --
	( 82.13, 42.18) --
	( 82.74, 42.18) --
	( 83.35, 42.18) --
	( 83.96, 42.18) --
	( 84.57, 76.73) --
	( 85.19,102.96) --
	( 85.80,102.96) --
	( 86.41,102.96) --
	( 87.02,102.96) --
	( 87.63,102.96) --
	( 88.25,102.96) --
	( 88.86,102.96) --
	( 89.47,102.96) --
	( 90.08,102.96) --
	( 90.69,102.96) --
	( 91.30,108.89) --
	( 91.92,108.97) --
	( 92.53,108.97) --
	( 93.14,108.97) --
	( 93.75,109.15) --
	( 94.36,108.97) --
	( 94.98,108.97) --
	( 95.59,108.97) --
	( 96.20,108.97) --
	( 96.81,108.97) --
	( 97.42, 98.12) --
	( 98.04, 98.12) --
	( 98.65, 98.12) --
	( 99.26,108.89) --
	( 99.87,108.89) --
	(100.48, 98.12) --
	(101.10, 98.12) --
	(101.71, 98.12) --
	(102.32, 98.12) --
	(102.93, 98.12) --
	(103.54, 98.12) --
	(104.16, 98.12) --
	(104.77, 98.12) --
	(105.38, 98.12) --
	(105.99, 98.12) --
	(106.60, 98.12) --
	(107.22,109.38) --
	(107.83,111.18) --
	(108.44,111.18) --
	(109.05,111.18) --
	(109.66,111.18) --
	(110.28,111.18) --
	(110.89,111.18) --
	(111.50,108.89) --
	(112.11,108.89) --
	(112.72,108.89) --
	(113.33,108.89) --
	(113.95,108.89) --
	(114.56,108.89) --
	(115.17,108.89) --
	(115.78,108.89) --
	(116.39,108.89) --
	(117.01,108.89) --
	(117.62,108.89) --
	(118.23,108.89) --
	(118.84,108.89) --
	(119.45,108.89) --
	(120.07,108.89) --
	(120.68,108.89) --
	(121.29,108.89) --
	(121.90,108.89) --
	(122.51,108.89) --
	(123.13,108.89) --
	(123.74,108.89) --
	(124.35,108.89) --
	(124.96,108.89) --
	(125.57,111.18) --
	(126.19,111.18) --
	(126.80,111.18) --
	(127.41,111.18) --
	(128.02,111.18) --
	(128.63,111.18) --
	(129.25,111.18) --
	(129.86,111.18) --
	(130.47,111.18) --
	(131.08,111.18) --
	(131.69,108.89) --
	(132.30,108.89) --
	(132.92,111.18) --
	(133.53,111.18) --
	(134.14,111.18) --
	(134.75,111.18) --
	(135.36,111.18) --
	(135.98,108.89) --
	(136.59,108.89) --
	(137.20,108.89) --
	(137.81,108.89) --
	(138.42,108.89) --
	(139.04,108.89) --
	(139.65,108.89) --
	(140.26,108.89) --
	(140.87,108.89) --
	(141.48,108.89) --
	(142.10,108.89) --
	(142.71,108.89) --
	(143.32,108.89) --
	(143.93,108.89) --
	(144.54,108.89) --
	(145.16,108.89) --
	(145.77,108.89) --
	(146.38,108.89) --
	(146.99,108.89) --
	(147.60,108.89) --
	(148.22,108.89) --
	(148.83,108.89) --
	(149.44,108.89) --
	(150.05,108.89) --
	(150.66,108.89) --
	(151.27,108.89) --
	(151.89,108.98) --
	(152.50,108.98) --
	(153.11,108.98) --
	(153.72,108.98) --
	(154.33,108.98) --
	(154.95,108.98) --
	(155.56,108.98) --
	(156.17,108.98) --
	(156.78,108.98) --
	(157.39,110.07) --
	(158.01,108.98) --
	(158.62,108.98) --
	(159.23,108.98) --
	(159.84,110.07) --
	(160.45,110.07) --
	(161.07,110.07) --
	(161.68,110.07) --
	(162.29,110.07) --
	(162.90,110.07) --
	(163.51,110.07) --
	(164.13,110.07) --
	(164.74,110.07) --
	(165.35,110.07) --
	(165.96,110.07) --
	(166.57,110.07) --
	(167.19,110.07) --
	(167.80,110.07) --
	(168.41,108.98) --
	(169.02,108.98) --
	(169.63,108.98) --
	(170.24,108.98) --
	(170.86,108.98) --
	(171.47,108.98) --
	(172.08,108.98) --
	(172.69,108.98) --
	(173.30,108.98) --
	(173.92,110.07) --
	(174.53,108.98) --
	(175.14,110.07) --
	(175.75,110.07) --
	(176.36,108.98) --
	(176.98,108.98) --
	(177.59,110.07) --
	(178.20,110.07) --
	(178.81,110.07) --
	(179.42,110.07) --
	(180.04,110.07) --
	(180.65,110.07) --
	(181.26,110.07) --
	(181.87,110.07) --
	(182.48,110.07) --
	(183.10,110.07) --
	(183.71,110.07) --
	(184.32,110.07) --
	(184.93,110.07) --
	(185.54,110.07) --
	(186.16,110.07) --
	(186.77,110.07) --
	(187.38,110.07) --
	(187.99,110.07) --
	(188.60,110.07) --
	(189.21,110.07) --
	(189.83,110.07) --
	(190.44,110.07) --
	(191.05,110.07) --
	(191.66,110.07) --
	(192.27,110.07) --
	(192.89,110.07) --
	(193.50,107.12) --
	(194.11,107.12) --
	(194.72,108.97) --
	(195.33,108.97) --
	(195.95,108.97) --
	(196.56,108.97) --
	(197.17,108.97) --
	(197.78,108.97) --
	(198.39,109.60) --
	(199.01,109.60) --
	(199.62,108.97) --
	(200.23,108.97) --
	(200.84,108.97) --
	(201.45,109.60) --
	(202.07,108.97) --
	(202.68,108.97) --
	(203.29,107.12) --
	(203.90,107.12) --
	(204.51,107.12) --
	(205.13,107.12) --
	(205.74,107.12) --
	(206.35,107.12) --
	(206.96,107.12) --
	(207.57,107.12) --
	(208.18,107.12) --
	(208.80,107.12) --
	(209.41,107.12) --
	(210.02,107.12) --
	(210.63,107.12) --
	(211.24,107.12) --
	(211.86,107.12) --
	(212.47,107.12) --
	(213.08,107.12) --
	(213.69,107.12) --
	(214.30,107.12) --
	(214.92,107.12) --
	(215.53,107.12) --
	(216.14,107.12) --
	(216.75,107.12) --
	(217.36,107.12) --
	(217.98,107.12) --
	(218.59,107.12) --
	(219.20,107.12) --
	(219.81,107.12) --
	(220.42,107.12) --
	(221.04,107.12) --
	(221.65,107.12) --
	(222.26,108.97) --
	(222.87,107.12) --
	(223.48,108.97) --
	(224.10,108.97) --
	(224.71,108.97) --
	(225.32,108.97) --
	(225.93,108.97) --
	(226.54,108.97) --
	(227.15,108.97) --
	(227.77,108.97) --
	(228.38,108.97) --
	(228.99,108.97) --
	(229.60,108.97) --
	(230.21,108.97) --
	(230.83,108.97) --
	(231.44,108.97) --
	(232.05,108.97) --
	(232.66,108.97) --
	(233.27,108.97) --
	(233.89,109.60) --
	(234.50,109.60) --
	(235.11,109.60) --
	(235.72,109.60) --
	(236.33,109.60) --
	(236.95,109.60) --
	(237.56,109.60) --
	(238.17,107.12) --
	(238.78,109.60) --
	(239.39,107.12) --
	(240.01,107.12) --
	(240.62,108.97) --
	(241.23,108.97) --
	(241.84,108.97) --
	(242.45,108.97) --
	(243.07,108.97) --
	(243.68,108.97) --
	(244.29,108.97) --
	(244.90,107.12) --
	(245.51,107.12) --
	(246.13,107.12) --
	(246.74,106.52) --
	(247.35,106.52) --
	(247.96,106.52) --
	(248.57,106.52) --
	(249.18,107.12) --
	(249.80,107.12) --
	(250.41,107.12) --
	(251.02,107.12) --
	(251.63,107.12) --
	(252.24,108.97) --
	(252.86,107.12) --
	(253.47,107.12) --
	(254.08,107.12) --
	(254.69,107.12) --
	(255.30,107.12) --
	(255.92,107.12) --
	(256.53,107.12) --
	(257.14,107.12) --
	(257.75,107.12) --
	(258.36,107.12) --
	(258.98,107.12) --
	(259.59,107.12) --
	(260.20,107.12) --
	(260.81,107.12) --
	(261.42,107.12) --
	(262.04,107.12) --
	(262.65,107.12) --
	(263.26,107.12) --
	(263.87,107.12) --
	(264.48,107.12) --
	(265.10,107.12) --
	(265.71,107.12) --
	(266.32,107.12) --
	(266.93,107.12) --
	(267.54,102.79) --
	(268.15,102.79) --
	(268.77,102.79) --
	(269.38,102.79) --
	(269.99,102.79) --
	(270.60,102.79) --
	(271.21,102.79) --
	(271.83,102.79) --
	(272.44,102.79) --
	(273.05,102.79) --
	(273.66,102.79) --
	(274.27,102.79) --
	(274.89,102.79) --
	(275.50,102.79) --
	(276.11,102.79) --
	(276.72,102.79) --
	(277.33,102.79) --
	(277.95,102.79) --
	(278.56,102.79) --
	(279.17,102.79) --
	(279.78,102.79) --
	(280.39,102.79) --
	(281.01,102.79) --
	(281.62,102.79) --
	(282.23,102.79) --
	(282.84,102.79) --
	(283.45,102.79) --
	(284.07,102.79) --
	(284.68,102.79) --
	(285.29,102.79) --
	(285.90,102.79) --
	(286.51,102.79) --
	(287.12,102.79) --
	(287.74,102.79) --
	(288.35,102.79) --
	(288.96,102.79) --
	(289.57,102.79) --
	(290.18,102.79) --
	(290.80,102.79) --
	(291.41,102.79) --
	(292.02,106.64) --
	(292.63,102.79) --
	(293.24,106.64) --
	(293.86,106.51) --
	(294.47,106.51) --
	(295.08,106.51) --
	(295.69,106.58) --
	(296.30,106.58) --
	(296.92,106.58) --
	(297.53,106.58) --
	(298.14,106.58) --
	(298.75,106.58) --
	(299.36,106.64) --
	(299.98,106.64) --
	(300.59,106.51) --
	(301.20,106.51) --
	(301.81,106.51) --
	(302.42,106.51) --
	(303.04,106.51) --
	(303.65,107.70) --
	(304.26,107.70) --
	(304.87,107.70) --
	(305.48,106.64) --
	(306.09,106.64) --
	(306.71,106.64) --
	(307.32,106.64) --
	(307.93,106.64) --
	(308.54,106.64) --
	(309.15,106.64) --
	(309.77,106.64) --
	(310.38,106.64) --
	(310.99,106.64) --
	(311.60,106.64) --
	(312.21,106.64) --
	(312.83,106.64) --
	(313.44,106.64) --
	(314.05,106.64) --
	(314.66,106.64) --
	(315.27,106.64) --
	(315.89,106.64) --
	(316.50,106.64) --
	(317.11,106.64) --
	(317.72,106.64) --
	(318.33,106.64) --
	(318.95,106.64) --
	(319.56,106.58) --
	(320.17,106.52) --
	(320.78,106.52) --
	(321.39,106.52) --
	(322.01,106.52) --
	(322.62,106.67) --
	(323.23,106.67) --
	(323.84,106.67) --
	(324.45,106.67) --
	(325.06,106.67) --
	(325.68,106.52) --
	(326.29,106.52) --
	(326.90,106.52) --
	(327.51,106.52) --
	(328.12,106.52) --
	(328.74,106.52) --
	(329.35,106.52) --
	(329.96,106.52) --
	(330.57,106.52) --
	(331.18,106.52) --
	(331.80,106.52) --
	(332.41,106.52) --
	(333.02,106.52) --
	(333.63,106.52) --
	(334.24,106.52) --
	(334.86,106.52) --
	(335.47,106.52) --
	(336.08,107.50) --
	(336.69,106.52) --
	(337.30,108.67) --
	(337.92,107.50) --
	(338.53,108.67) --
	(339.14,108.67) --
	(339.75,108.67) --
	(340.36,108.67) --
	(340.98,108.67) --
	(341.59,108.67) --
	(342.20,108.67) --
	(342.81,108.67) --
	(343.42,108.67) --
	(344.03,108.67) --
	(344.65,108.67) --
	(345.26,108.67) --
	(345.87,108.67) --
	(346.48,108.67) --
	(347.09,108.67) --
	(347.71,108.67) --
	(348.32,108.67) --
	(348.93,108.67) --
	(349.54,108.67) --
	(350.15,108.67) --
	(350.77,108.67) --
	(351.38,108.67) --
	(351.99,108.67) --
	(352.60,108.67) --
	(353.21,108.67) --
	(353.83,108.67) --
	(354.44,108.67) --
	(355.05,106.64) --
	(355.66,108.67) --
	(356.27,106.64) --
	(356.89,106.64) --
	(357.50,106.64) --
	(358.11,106.64) --
	(358.72,106.64) --
	(359.33,106.64) --
	(359.95,106.64) --
	(360.56,106.64) --
	(361.17,106.64) --
	(361.78,106.54) --
	(362.39,106.54) --
	(363.01,107.39) --
	(363.62,107.39) --
	(364.23,107.39) --
	(364.84,106.54) --
	(365.45,107.39) --
	(366.06,107.39) --
	(366.68,107.39) --
	(367.29,107.39) --
	(367.90,107.39) --
	(368.51,107.39) --
	(369.12,107.39) --
	(369.74,107.39) --
	(370.35,107.39) --
	(370.96,107.39) --
	(371.57,107.39) --
	(372.18,101.32) --
	(372.80,101.32) --
	(373.41,107.39) --
	(374.02,101.32) --
	(374.63,101.32) --
	(375.24,101.32) --
	(375.86,101.32) --
	(376.47,101.32) --
	(377.08,101.32) --
	(377.69,101.32) --
	(378.30,101.32) --
	(378.92,101.32) --
	(379.53,111.62) --
	(380.14,101.32) --
	(380.75,101.32) --
	(381.36,101.32) --
	(381.98,101.32) --
	(382.59,101.32) --
	(383.20,101.32) --
	(383.81,101.32) --
	(384.42,101.32) --
	(385.03,101.32) --
	(385.65,101.32) --
	(386.26,101.32) --
	(386.87,101.32) --
	(387.48,101.32) --
	(388.09,101.32) --
	(388.71,101.32) --
	(389.32,101.32) --
	(389.93,111.62) --
	(390.54,111.85) --
	(391.15,111.85) --
	(391.77,111.85) --
	(392.38,101.32) --
	(392.99,101.32) --
	(393.60,101.32) --
	(394.21,101.32) --
	(394.83,101.32) --
	(395.44,101.32) --
	(396.05,101.32) --
	(396.66,111.85) --
	(397.27,111.85) --
	(397.89,111.85) --
	(398.50,111.85) --
	(399.11,101.32) --
	(399.72,101.32) --
	(400.33,101.32) --
	(400.95,101.32) --
	(401.56,101.32) --
	(402.17,111.85) --
	(402.78,111.85) --
	(403.39,111.85) --
	(404.00,111.85) --
	(404.62,111.85) --
	(405.23,111.85) --
	(405.84,111.85) --
	(406.45,111.85) --
	(407.06,111.85) --
	(407.68,111.85) --
	(408.29,111.85) --
	(408.90,111.85) --
	(409.51,111.85) --
	(410.12,111.85) --
	(410.74,111.85) --
	(411.35,111.85) --
	(411.96,111.85) --
	(412.57,111.85) --
	(413.18,111.85) --
	(413.80,111.85) --
	(414.41,111.85) --
	(415.02,111.85) --
	(415.63,111.85) --
	(416.24,111.85) --
	(416.86,111.85) --
	(417.47,111.85) --
	(418.08,111.85) --
	(418.69,111.85) --
	(419.30,111.85) --
	(419.92,111.85) --
	(420.53,111.85) --
	(421.14,111.85) --
	(421.75,111.85) --
	(422.36,111.85) --
	(422.97,111.85) --
	(423.59,111.85) --
	(424.20,111.85) --
	(424.81,111.85) --
	(425.42,101.32) --
	(426.03,111.85) --
	(426.65,111.85) --
	(427.26,111.85) --
	(427.87,111.85) --
	(428.48,111.85) --
	(429.09,111.85) --
	(429.71,111.85) --
	(430.32,111.85) --
	(430.93,111.85) --
	(431.54,111.85) --
	(432.15,111.85) --
	(432.77,111.85) --
	(433.38,111.85) --
	(433.99,111.85) --
	(434.60,111.85) --
	(435.21,111.85) --
	(435.83,111.85) --
	(436.44,111.85) --
	(437.05,111.85) --
	(437.66,111.85) --
	(438.27,111.85) --
	(438.89,111.85) --
	(439.50,111.85) --
	(440.11,111.85) --
	(440.72,111.85) --
	(441.33,111.85) --
	(441.94,111.85) --
	(442.56,111.85) --
	(443.17,111.85) --
	(443.78,111.85) --
	(444.39,111.85) --
	(445.00,111.85) --
	(445.62,111.85) --
	(446.23,111.85) --
	(446.84,111.85) --
	(447.45,111.85) --
	(448.06,111.85) --
	(448.68,111.85) --
	(449.29,111.85) --
	(449.90,111.85) --
	(450.51,111.85) --
	(451.12,111.85) --
	(451.74,111.85) --
	(452.35,111.85) --
	(452.96,111.85) --
	(453.57,111.85) --
	(454.18,111.85) --
	(454.80,111.85) --
	(455.41,111.85) --
	(456.02,111.85) --
	(456.63,111.85) --
	(457.24,111.85) --
	(457.86,111.85) --
	(458.47,111.85) --
	(459.08,111.85) --
	(459.69,111.85) --
	(460.30,111.85) --
	(460.91,111.85) --
	(461.53,111.85) --
	(462.14,111.85) --
	(462.75,111.85) --
	(463.36,111.85) --
	(463.97,111.85) --
	(464.59,111.62) --
	(465.20,111.85) --
	(465.81,111.85) --
	(466.42,111.85) --
	(467.03,111.85) --
	(467.65,111.85) --
	(468.26,111.85) --
	(468.87,111.85) --
	(469.48,111.85) --
	(470.09,111.85) --
	(470.71,111.85) --
	(471.32,111.85) --
	(471.93,111.85) --
	(472.54,111.85) --
	(473.15,111.85) --
	(473.77,111.85) --
	(474.38,111.85) --
	(474.99,111.85) --
	(475.60,111.85) --
	(476.21,111.85) --
	(476.83,111.85) --
	(477.44,111.85) --
	(478.05,111.85) --
	(478.66,111.85) --
	(479.27,111.85) --
	(479.89,111.85) --
	(480.50,111.85) --
	(481.11,111.85) --
	(481.72,111.85) --
	(482.33,111.85) --
	(482.94,111.85) --
	(483.56,111.85) --
	(484.17,111.85) --
	(484.78,111.85) --
	(485.39,111.85) --
	(486.00,111.85) --
	(486.62,111.85) --
	(487.23,111.85) --
	(487.84,111.85) --
	(488.45,111.85) --
	(489.06,111.85) --
	(489.68,111.85) --
	(490.29,111.85) --
	(490.90,111.85) --
	(491.51,111.85) --
	(492.12,111.85) --
	(492.74,111.85) --
	(493.35,111.85) --
	(493.96,111.85) --
	(494.57,111.85) --
	(495.18,111.85) --
	(495.80,111.85) --
	(496.41,111.85) --
	(497.02,111.85) --
	(497.63,111.85) --
	(498.24,111.85) --
	(498.86,111.85) --
	(499.47,111.85) --
	(500.08,111.85) --
	(500.69,111.85) --
	(501.30,111.85) --
	(501.91,111.85) --
	(502.53,111.85) --
	(503.14,111.85) --
	(503.75,111.85) --
	(504.36,111.85) --
	(504.97,111.85) --
	(505.59,111.85) --
	(506.20,111.85) --
	(506.81,111.85) --
	(507.42,111.85) --
	(508.03,111.85) --
	(508.65,111.85) --
	(509.26,111.85) --
	(509.87,111.85) --
	(510.48,111.85) --
	(511.09,111.85) --
	(511.71,111.85) --
	(512.32,111.85) --
	(512.93,111.85) --
	(513.54,111.85) --
	(514.15,111.85) --
	(514.77,111.85) --
	(515.38,111.85) --
	(515.99,111.85) --
	(516.60,111.85) --
	(517.21,111.85) --
	(517.83,111.85) --
	(518.44,111.85) --
	(519.05,111.85) --
	(519.66,111.85) --
	(520.27,111.85) --
	(520.88,111.85) --
	(521.50,111.85) --
	(522.11,111.85) --
	(522.72,111.85) --
	(523.33,111.85) --
	(523.94,111.85) --
	(524.56,111.85) --
	(525.17,111.85) --
	(525.78,111.85) --
	(526.39,111.85) --
	(527.00,111.85) --
	(527.62,111.85) --
	(528.23,111.85) --
	(528.84,111.85) --
	(529.45,111.85) --
	(530.06,111.85);
\end{scope}
\begin{scope}
\path[clip] (552.55,205.60) rectangle (572.66,283.58);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,244.59) {forget.regret};
\end{scope}
\begin{scope}
\path[clip] (552.55,122.12) rectangle (572.66,200.10);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,161.11) {mv.lambda};
\end{scope}
\begin{scope}
\path[clip] (552.55, 38.63) rectangle (572.66,116.62);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20, 77.62) {pr.lambda};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 83.35, 24.87) {2019-01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (194.11, 24.87) {2019-07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (306.71, 24.87) {2020-01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (418.08, 24.87) {2020-07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (530.68, 24.87) {2021-01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,217.66) {0.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,234.60) {0.01};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,251.55) {0.06};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,268.50) {0.50};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,135.61) {2.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,155.43) {64.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,175.25) {2048.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,195.08) {65536.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85, 51.74) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85, 70.38) {4.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85, 89.02) {64.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 52.85,107.66) {1024.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (305.18,  8.61) {date};
\end{scope}
\end{tikzpicture}


==> anc/plots/best/wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,433.62);
\begin{scope}
\path[clip] ( 39.86,384.25) rectangle (486.19,428.12);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,393.72) --
	(486.19,393.72);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,407.01) --
	(486.19,407.01);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,420.31) --
	(486.19,420.31);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 98.00,384.25) --
	( 98.00,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (208.52,384.25) --
	(208.52,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (319.34,384.25) --
	(319.34,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.17,384.25) --
	(430.17,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,387.07) --
	(486.19,387.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,400.37) --
	(486.19,400.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,413.66) --
	(486.19,413.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,426.96) --
	(486.19,426.96);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.19,384.25) --
	( 43.19,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.80,384.25) --
	(152.80,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (264.23,384.25) --
	(264.23,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (374.45,384.25) --
	(374.45,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.88,384.25) --
	(485.88,428.12);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 39.86, 386.24) {
	\pgfimage[width=446.33pt,height= 39.88pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras1}};
\end{scope}
\begin{scope}
\path[clip] ( 39.86,334.87) rectangle (486.19,378.75);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,344.35) --
	(486.19,344.35);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,357.64) --
	(486.19,357.64);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,370.94) --
	(486.19,370.94);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 98.00,334.87) --
	( 98.00,378.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] (208.52,334.87) --
	(208.52,378.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] (319.34,334.87) --
	(319.34,378.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.17,334.87) --
	(430.17,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,337.70) --
	(486.19,337.70);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,350.99) --
	(486.19,350.99);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,364.29) --
	(486.19,364.29);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,377.58) --
	(486.19,377.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.19,334.87) --
	( 43.19,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.80,334.87) --
	(152.80,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (264.23,334.87) --
	(264.23,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (374.45,334.87) --
	(374.45,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.88,334.87) --
	(485.88,378.75);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 39.86, 336.87) {
	\pgfimage[width=446.33pt,height= 39.88pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras2}};
\end{scope}
\begin{scope}
\path[clip] ( 39.86,285.50) rectangle (486.19,329.37);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,294.97) --
	(486.19,294.97);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,308.27) --
	(486.19,308.27);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,321.56) --
	(486.19,321.56);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 98.00,285.50) --
	( 98.00,329.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] (208.52,285.50) --
	(208.52,329.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] (319.34,285.50) --
	(319.34,329.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.17,285.50) --
	(430.17,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,288.33) --
	(486.19,288.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,301.62) --
	(486.19,301.62);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,314.92) --
	(486.19,314.92);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,328.21) --
	(486.19,328.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.19,285.50) --
	( 43.19,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.80,285.50) --
	(152.80,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (264.23,285.50) --
	(264.23,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (374.45,285.50) --
	(374.45,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.88,285.50) --
	(485.88,329.37);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 39.86, 287.49) {
	\pgfimage[width=446.33pt,height= 39.88pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras3}};
\end{scope}
\begin{scope}
\path[clip] ( 39.86,236.13) rectangle (486.19,280.00);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,245.60) --
	(486.19,245.60);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,258.89) --
	(486.19,258.89);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,272.19) --
	(486.19,272.19);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 98.00,236.13) --
	( 98.00,280.00);

\path[draw=drawColor,line width= 0.3pt,line join=round] (208.52,236.13) --
	(208.52,280.00);

\path[draw=drawColor,line width= 0.3pt,line join=round] (319.34,236.13) --
	(319.34,280.00);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.17,236.13) --
	(430.17,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,238.95) --
	(486.19,238.95);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,252.25) --
	(486.19,252.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,265.54) --
	(486.19,265.54);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,278.84) --
	(486.19,278.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.19,236.13) --
	( 43.19,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.80,236.13) --
	(152.80,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (264.23,236.13) --
	(264.23,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (374.45,236.13) --
	(374.45,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.88,236.13) --
	(485.88,280.00);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 39.86, 238.12) {
	\pgfimage[width=446.33pt,height= 39.88pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras4}};
\end{scope}
\begin{scope}
\path[clip] ( 39.86,186.75) rectangle (486.19,230.63);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,196.23) --
	(486.19,196.23);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,209.52) --
	(486.19,209.52);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,222.82) --
	(486.19,222.82);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 98.00,186.75) --
	( 98.00,230.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (208.52,186.75) --
	(208.52,230.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (319.34,186.75) --
	(319.34,230.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.17,186.75) --
	(430.17,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,189.58) --
	(486.19,189.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,202.87) --
	(486.19,202.87);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,216.17) --
	(486.19,216.17);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,229.46) --
	(486.19,229.46);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.19,186.75) --
	( 43.19,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.80,186.75) --
	(152.80,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (264.23,186.75) --
	(264.23,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (374.45,186.75) --
	(374.45,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.88,186.75) --
	(485.88,230.63);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 39.86, 188.75) {
	\pgfimage[width=446.33pt,height= 39.88pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras5}};
\end{scope}
\begin{scope}
\path[clip] ( 39.86,137.38) rectangle (486.19,181.25);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,146.85) --
	(486.19,146.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,160.15) --
	(486.19,160.15);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,173.44) --
	(486.19,173.44);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 98.00,137.38) --
	( 98.00,181.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] (208.52,137.38) --
	(208.52,181.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] (319.34,137.38) --
	(319.34,181.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.17,137.38) --
	(430.17,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,140.21) --
	(486.19,140.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,153.50) --
	(486.19,153.50);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,166.80) --
	(486.19,166.80);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,180.09) --
	(486.19,180.09);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.19,137.38) --
	( 43.19,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.80,137.38) --
	(152.80,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (264.23,137.38) --
	(264.23,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (374.45,137.38) --
	(374.45,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.88,137.38) --
	(485.88,181.25);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 39.86, 139.37) {
	\pgfimage[width=446.33pt,height= 39.88pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras6}};
\end{scope}
\begin{scope}
\path[clip] ( 39.86, 88.01) rectangle (486.19,131.88);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86, 97.48) --
	(486.19, 97.48);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,110.77) --
	(486.19,110.77);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86,124.07) --
	(486.19,124.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 98.00, 88.01) --
	( 98.00,131.88);

\path[draw=drawColor,line width= 0.3pt,line join=round] (208.52, 88.01) --
	(208.52,131.88);

\path[draw=drawColor,line width= 0.3pt,line join=round] (319.34, 88.01) --
	(319.34,131.88);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.17, 88.01) --
	(430.17,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86, 90.83) --
	(486.19, 90.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,104.13) --
	(486.19,104.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,117.42) --
	(486.19,117.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86,130.72) --
	(486.19,130.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.19, 88.01) --
	( 43.19,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.80, 88.01) --
	(152.80,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (264.23, 88.01) --
	(264.23,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (374.45, 88.01) --
	(374.45,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.88, 88.01) --
	(485.88,131.88);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 39.86,  90.00) {
	\pgfimage[width=446.33pt,height= 39.88pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras7}};
\end{scope}
\begin{scope}
\path[clip] ( 39.86, 38.63) rectangle (486.19, 82.51);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86, 48.11) --
	(486.19, 48.11);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86, 61.40) --
	(486.19, 61.40);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 39.86, 74.70) --
	(486.19, 74.70);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 98.00, 38.63) --
	( 98.00, 82.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] (208.52, 38.63) --
	(208.52, 82.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] (319.34, 38.63) --
	(319.34, 82.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.17, 38.63) --
	(430.17, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86, 41.46) --
	(486.19, 41.46);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86, 54.75) --
	(486.19, 54.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86, 68.05) --
	(486.19, 68.05);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 39.86, 81.34) --
	(486.19, 81.34);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.19, 38.63) --
	( 43.19, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (152.80, 38.63) --
	(152.80, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (264.23, 38.63) --
	(264.23, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (374.45, 38.63) --
	(374.45, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.88, 38.63) --
	(485.88, 82.51);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 39.86,  40.63) {
	\pgfimage[width=446.33pt,height= 39.88pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras8}};
\end{scope}
\begin{scope}
\path[clip] (486.19,384.25) rectangle (506.29,428.12);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,406.18) {JSU1};
\end{scope}
\begin{scope}
\path[clip] (486.19,334.87) rectangle (506.29,378.75);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,356.81) {JSU2};
\end{scope}
\begin{scope}
\path[clip] (486.19,285.50) rectangle (506.29,329.37);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,307.44) {JSU3};
\end{scope}
\begin{scope}
\path[clip] (486.19,236.13) rectangle (506.29,280.00);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,258.06) {JSU4};
\end{scope}
\begin{scope}
\path[clip] (486.19,186.75) rectangle (506.29,230.63);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,208.69) {Norm1};
\end{scope}
\begin{scope}
\path[clip] (486.19,137.38) rectangle (506.29,181.25);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,159.32) {Norm2};
\end{scope}
\begin{scope}
\path[clip] (486.19, 88.01) rectangle (506.29,131.88);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,109.94) {Norm3};
\end{scope}
\begin{scope}
\path[clip] (486.19, 38.63) rectangle (506.29, 82.51);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83, 60.57) {Norm4};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 43.19, 24.87) {2019-01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (152.80, 24.87) {2019-07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (264.23, 24.87) {2020-01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (374.45, 24.87) {2020-07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (485.88, 24.87) {2021-01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,382.66) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,395.96) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,409.25) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,422.55) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,333.29) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,346.58) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,359.88) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,373.17) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,283.92) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,297.21) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,310.51) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,323.80) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,234.54) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,247.84) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,261.13) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,274.43) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,185.17) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,198.46) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,211.76) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,225.05) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,135.80) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,149.09) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,162.39) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,175.68) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91, 86.42) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91, 99.72) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,113.01) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91,126.31) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91, 37.05) {0};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91, 50.34) {8};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91, 63.64) {16};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 34.91, 76.93) {24};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (263.02,  8.61) {date};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at ( 16.52,233.38) {hour};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at (522.79,  59.71) {
	\pgfimage[width= 17.34pt,height=325.21pt,interpolate=true]{wplot_mv_0.5_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras9}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14, 55.84) {0.0};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14, 88.25) {0.1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,120.67) {0.2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,153.08) {0.3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,185.49) {0.4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,217.90) {0.5};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,250.32) {0.6};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,282.73) {0.7};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,315.14) {0.8};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,347.56) {0.9};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,379.97) {1.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at (522.79,394.48) {weight};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79, 60.25) -- (526.26, 60.25);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79, 92.66) -- (526.26, 92.66);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,125.07) -- (526.26,125.07);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,157.49) -- (526.26,157.49);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,189.90) -- (526.26,189.90);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,222.31) -- (526.26,222.31);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,254.73) -- (526.26,254.73);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,287.14) -- (526.26,287.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,319.55) -- (526.26,319.55);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,351.97) -- (526.26,351.97);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,384.38) -- (526.26,384.38);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67, 60.25) -- (540.14, 60.25);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67, 92.66) -- (540.14, 92.66);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,125.07) -- (540.14,125.07);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,157.49) -- (540.14,157.49);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,189.90) -- (540.14,189.90);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,222.31) -- (540.14,222.31);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,254.73) -- (540.14,254.73);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,287.14) -- (540.14,287.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,319.55) -- (540.14,319.55);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,351.97) -- (540.14,351.97);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,384.38) -- (540.14,384.38);
\end{scope}
\end{tikzpicture}


==> anc/plots/best/wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,433.62);
\begin{scope}
\path[clip] ( 43.34,384.25) rectangle (486.19,428.12);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,398.13) --
	(486.19,398.13);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,414.24) --
	(486.19,414.24);

\path[draw=drawColor,line width= 0.3pt,line join=round] (101.03,384.25) --
	(101.03,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.69,384.25) --
	(210.69,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (320.65,384.25) --
	(320.65,428.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.61,384.25) --
	(430.61,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,390.07) --
	(486.19,390.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,406.18) --
	(486.19,406.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,422.30) --
	(486.19,422.30);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.65,384.25) --
	( 46.65,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (155.41,384.25) --
	(155.41,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.97,384.25) --
	(265.97,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (375.32,384.25) --
	(375.32,428.12);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.89,384.25) --
	(485.89,428.12);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 43.34, 386.24) {
	\pgfimage[width=442.84pt,height= 39.88pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras1}};
\end{scope}
\begin{scope}
\path[clip] ( 43.34,334.87) rectangle (486.19,378.75);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,348.75) --
	(486.19,348.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,364.87) --
	(486.19,364.87);

\path[draw=drawColor,line width= 0.3pt,line join=round] (101.03,334.87) --
	(101.03,378.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.69,334.87) --
	(210.69,378.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] (320.65,334.87) --
	(320.65,378.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.61,334.87) --
	(430.61,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,340.69) --
	(486.19,340.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,356.81) --
	(486.19,356.81);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,372.93) --
	(486.19,372.93);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.65,334.87) --
	( 46.65,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (155.41,334.87) --
	(155.41,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.97,334.87) --
	(265.97,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (375.32,334.87) --
	(375.32,378.75);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.89,334.87) --
	(485.89,378.75);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 43.34, 336.87) {
	\pgfimage[width=442.84pt,height= 39.88pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras2}};
\end{scope}
\begin{scope}
\path[clip] ( 43.34,285.50) rectangle (486.19,329.37);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,299.38) --
	(486.19,299.38);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,315.49) --
	(486.19,315.49);

\path[draw=drawColor,line width= 0.3pt,line join=round] (101.03,285.50) --
	(101.03,329.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.69,285.50) --
	(210.69,329.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] (320.65,285.50) --
	(320.65,329.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.61,285.50) --
	(430.61,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,291.32) --
	(486.19,291.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,307.44) --
	(486.19,307.44);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,323.55) --
	(486.19,323.55);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.65,285.50) --
	( 46.65,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (155.41,285.50) --
	(155.41,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.97,285.50) --
	(265.97,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (375.32,285.50) --
	(375.32,329.37);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.89,285.50) --
	(485.89,329.37);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 43.34, 287.49) {
	\pgfimage[width=442.84pt,height= 39.88pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras3}};
\end{scope}
\begin{scope}
\path[clip] ( 43.34,236.13) rectangle (486.19,280.00);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,250.01) --
	(486.19,250.01);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,266.12) --
	(486.19,266.12);

\path[draw=drawColor,line width= 0.3pt,line join=round] (101.03,236.13) --
	(101.03,280.00);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.69,236.13) --
	(210.69,280.00);

\path[draw=drawColor,line width= 0.3pt,line join=round] (320.65,236.13) --
	(320.65,280.00);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.61,236.13) --
	(430.61,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,241.95) --
	(486.19,241.95);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,258.06) --
	(486.19,258.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,274.18) --
	(486.19,274.18);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.65,236.13) --
	( 46.65,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (155.41,236.13) --
	(155.41,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.97,236.13) --
	(265.97,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (375.32,236.13) --
	(375.32,280.00);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.89,236.13) --
	(485.89,280.00);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 43.34, 238.12) {
	\pgfimage[width=442.84pt,height= 39.88pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras4}};
\end{scope}
\begin{scope}
\path[clip] ( 43.34,186.75) rectangle (486.19,230.63);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,200.63) --
	(486.19,200.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,216.75) --
	(486.19,216.75);

\path[draw=drawColor,line width= 0.3pt,line join=round] (101.03,186.75) --
	(101.03,230.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.69,186.75) --
	(210.69,230.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (320.65,186.75) --
	(320.65,230.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.61,186.75) --
	(430.61,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,192.58) --
	(486.19,192.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,208.69) --
	(486.19,208.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,224.81) --
	(486.19,224.81);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.65,186.75) --
	( 46.65,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (155.41,186.75) --
	(155.41,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.97,186.75) --
	(265.97,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (375.32,186.75) --
	(375.32,230.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.89,186.75) --
	(485.89,230.63);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 43.34, 188.75) {
	\pgfimage[width=442.84pt,height= 39.88pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras5}};
\end{scope}
\begin{scope}
\path[clip] ( 43.34,137.38) rectangle (486.19,181.25);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,151.26) --
	(486.19,151.26);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,167.37) --
	(486.19,167.37);

\path[draw=drawColor,line width= 0.3pt,line join=round] (101.03,137.38) --
	(101.03,181.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.69,137.38) --
	(210.69,181.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] (320.65,137.38) --
	(320.65,181.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.61,137.38) --
	(430.61,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,143.20) --
	(486.19,143.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,159.32) --
	(486.19,159.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,175.43) --
	(486.19,175.43);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.65,137.38) --
	( 46.65,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (155.41,137.38) --
	(155.41,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.97,137.38) --
	(265.97,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (375.32,137.38) --
	(375.32,181.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.89,137.38) --
	(485.89,181.25);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 43.34, 139.37) {
	\pgfimage[width=442.84pt,height= 39.88pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras6}};
\end{scope}
\begin{scope}
\path[clip] ( 43.34, 88.01) rectangle (486.19,131.88);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,101.89) --
	(486.19,101.89);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34,118.00) --
	(486.19,118.00);

\path[draw=drawColor,line width= 0.3pt,line join=round] (101.03, 88.01) --
	(101.03,131.88);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.69, 88.01) --
	(210.69,131.88);

\path[draw=drawColor,line width= 0.3pt,line join=round] (320.65, 88.01) --
	(320.65,131.88);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.61, 88.01) --
	(430.61,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34, 93.83) --
	(486.19, 93.83);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,109.94) --
	(486.19,109.94);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34,126.06) --
	(486.19,126.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.65, 88.01) --
	( 46.65,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (155.41, 88.01) --
	(155.41,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.97, 88.01) --
	(265.97,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (375.32, 88.01) --
	(375.32,131.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.89, 88.01) --
	(485.89,131.88);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 43.34,  90.00) {
	\pgfimage[width=442.84pt,height= 39.88pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras7}};
\end{scope}
\begin{scope}
\path[clip] ( 43.34, 38.63) rectangle (486.19, 82.51);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34, 52.51) --
	(486.19, 52.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 43.34, 68.63) --
	(486.19, 68.63);

\path[draw=drawColor,line width= 0.3pt,line join=round] (101.03, 38.63) --
	(101.03, 82.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] (210.69, 38.63) --
	(210.69, 82.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] (320.65, 38.63) --
	(320.65, 82.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] (430.61, 38.63) --
	(430.61, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34, 44.46) --
	(486.19, 44.46);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34, 60.57) --
	(486.19, 60.57);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 43.34, 76.69) --
	(486.19, 76.69);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 46.65, 38.63) --
	( 46.65, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (155.41, 38.63) --
	(155.41, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (265.97, 38.63) --
	(265.97, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (375.32, 38.63) --
	(375.32, 82.51);

\path[draw=drawColor,line width= 0.6pt,line join=round] (485.89, 38.63) --
	(485.89, 82.51);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at ( 43.34,  40.63) {
	\pgfimage[width=442.84pt,height= 39.88pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras8}};
\end{scope}
\begin{scope}
\path[clip] (486.19,384.25) rectangle (506.29,428.12);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,406.18) {JSU1};
\end{scope}
\begin{scope}
\path[clip] (486.19,334.87) rectangle (506.29,378.75);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,356.81) {JSU2};
\end{scope}
\begin{scope}
\path[clip] (486.19,285.50) rectangle (506.29,329.37);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,307.44) {JSU3};
\end{scope}
\begin{scope}
\path[clip] (486.19,236.13) rectangle (506.29,280.00);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,258.06) {JSU4};
\end{scope}
\begin{scope}
\path[clip] (486.19,186.75) rectangle (506.29,230.63);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,208.69) {Norm1};
\end{scope}
\begin{scope}
\path[clip] (486.19,137.38) rectangle (506.29,181.25);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,159.32) {Norm2};
\end{scope}
\begin{scope}
\path[clip] (486.19, 88.01) rectangle (506.29,131.88);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83,109.94) {Norm3};
\end{scope}
\begin{scope}
\path[clip] (486.19, 38.63) rectangle (506.29, 82.51);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (491.83, 60.57) {Norm4};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 46.65, 24.87) {2019-01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (155.41, 24.87) {2019-07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (265.97, 24.87) {2020-01};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (375.32, 24.87) {2020-07};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (485.89, 24.87) {2021-01};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,385.66) {0.1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,401.77) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,417.89) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,336.29) {0.1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,352.40) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,368.52) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,286.91) {0.1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,303.03) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,319.14) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,237.54) {0.1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,253.65) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,269.77) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,188.17) {0.1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,204.28) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,220.40) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,138.79) {0.1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,154.91) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,171.02) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39, 89.42) {0.1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,105.53) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39,121.65) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39, 40.05) {0.1};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39, 56.16) {0.5};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.39, 72.28) {0.9};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at (264.76,  8.61) {date};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,rotate= 90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.33] at ( 16.52,233.38) {probability};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\node[inner sep=0pt,outer sep=0pt,anchor=south west,rotate=  0.00] at (522.79,  59.71) {
	\pgfimage[width= 17.34pt,height=325.21pt,interpolate=true]{wplot_prob_17_JSU1.Norm4.bayesian.online.ewa.smooth.forget_ras9}};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14, 55.84) {0.0};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14, 88.25) {0.1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,120.67) {0.2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,153.08) {0.3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,185.49) {0.4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,217.90) {0.5};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,250.32) {0.6};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,282.73) {0.7};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,315.14) {0.8};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,347.56) {0.9};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.07] at (548.14,379.97) {1.0};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.33] at (522.79,394.48) {weight};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,433.62);
\definecolor{drawColor}{RGB}{255,255,255}

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79, 60.25) -- (526.26, 60.25);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79, 92.66) -- (526.26, 92.66);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,125.07) -- (526.26,125.07);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,157.49) -- (526.26,157.49);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,189.90) -- (526.26,189.90);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,222.31) -- (526.26,222.31);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,254.73) -- (526.26,254.73);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,287.14) -- (526.26,287.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,319.55) -- (526.26,319.55);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,351.97) -- (526.26,351.97);

\path[draw=drawColor,line width= 0.2pt,line join=round] (522.79,384.38) -- (526.26,384.38);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67, 60.25) -- (540.14, 60.25);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67, 92.66) -- (540.14, 92.66);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,125.07) -- (540.14,125.07);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,157.49) -- (540.14,157.49);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,189.90) -- (540.14,189.90);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,222.31) -- (540.14,222.31);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,254.73) -- (540.14,254.73);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,287.14) -- (540.14,287.14);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,319.55) -- (540.14,319.55);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,351.97) -- (540.14,351.97);

\path[draw=drawColor,line width= 0.2pt,line join=round] (536.67,384.38) -- (540.14,384.38);
\end{scope}
\end{tikzpicture}


==> anc/plots/corrplot.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,289.08);
\begin{scope}
\path[clip] ( 48.52, 21.75) rectangle (572.66,283.58);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.52, 40.91) --
	(572.66, 40.91);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.52, 72.84) --
	(572.66, 72.84);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.52,104.77) --
	(572.66,104.77);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.52,136.70) --
	(572.66,136.70);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.52,168.63) --
	(572.66,168.63);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.52,200.56) --
	(572.66,200.56);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.52,232.49) --
	(572.66,232.49);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 48.52,264.42) --
	(572.66,264.42);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 86.87, 21.75) --
	( 86.87,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (150.79, 21.75) --
	(150.79,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (214.71, 21.75) --
	(214.71,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (278.63, 21.75) --
	(278.63,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (342.55, 21.75) --
	(342.55,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (406.47, 21.75) --
	(406.47,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (470.39, 21.75) --
	(470.39,283.58);

\path[draw=drawColor,line width= 0.6pt,line join=round] (534.31, 21.75) --
	(534.31,283.58);
\definecolor{fillColor}{RGB}{227,242,253}

\path[fill=fillColor] (118.83,248.46) rectangle (182.75,280.39);
\definecolor{fillColor}{RGB}{184,221,250}

\path[fill=fillColor] (182.75,248.46) rectangle (246.67,280.39);
\definecolor{fillColor}{RGB}{86,173,245}

\path[fill=fillColor] (246.67,248.46) rectangle (310.59,280.39);
\definecolor{fillColor}{RGB}{223,240,253}

\path[fill=fillColor] (310.59,248.46) rectangle (374.51,280.39);
\definecolor{fillColor}{RGB}{90,175,245}

\path[fill=fillColor] (374.51,248.46) rectangle (438.43,280.39);
\definecolor{fillColor}{RGB}{197,227,251}

\path[fill=fillColor] (438.43,248.46) rectangle (502.35,280.39);
\definecolor{fillColor}{RGB}{40,153,242}

\path[fill=fillColor] (502.35,248.46) rectangle (566.27,280.39);
\definecolor{fillColor}{RGB}{212,234,252}

\path[fill=fillColor] (182.75,216.53) rectangle (246.67,248.46);
\definecolor{fillColor}{RGB}{204,231,251}

\path[fill=fillColor] (246.67,216.53) rectangle (310.59,248.46);
\definecolor{fillColor}{RGB}{155,207,249}

\path[fill=fillColor] (310.59,216.53) rectangle (374.51,248.46);
\definecolor{fillColor}{RGB}{202,230,251}

\path[fill=fillColor] (374.51,216.53) rectangle (438.43,248.46);
\definecolor{fillColor}{RGB}{125,191,247}

\path[fill=fillColor] (438.43,216.53) rectangle (502.35,248.46);
\definecolor{fillColor}{RGB}{102,181,246}

\path[fill=fillColor] (502.35,216.53) rectangle (566.27,248.46);
\definecolor{fillColor}{RGB}{137,198,248}

\path[fill=fillColor] (246.67,184.60) rectangle (310.59,216.53);
\definecolor{fillColor}{RGB}{203,230,251}

\path[fill=fillColor] (310.59,184.60) rectangle (374.51,216.53);
\definecolor{fillColor}{RGB}{135,197,248}

\path[fill=fillColor] (374.51,184.60) rectangle (438.43,216.53);
\definecolor{fillColor}{RGB}{180,219,250}

\path[fill=fillColor] (438.43,184.60) rectangle (502.35,216.53);
\definecolor{fillColor}{RGB}{50,157,243}

\path[fill=fillColor] (502.35,184.60) rectangle (566.27,216.53);
\definecolor{fillColor}{RGB}{194,226,251}

\path[fill=fillColor] (310.59,152.67) rectangle (374.51,184.60);
\definecolor{fillColor}{RGB}{69,166,244}

\path[fill=fillColor] (374.51,152.67) rectangle (438.43,184.60);
\definecolor{fillColor}{RGB}{174,216,249}

\path[fill=fillColor] (438.43,152.67) rectangle (502.35,184.60);
\definecolor{fillColor}{RGB}{31,139,232}

\path[fill=fillColor] (502.35,152.67) rectangle (566.27,184.60);
\definecolor{fillColor}{RGB}{120,189,247}

\path[fill=fillColor] (374.51,120.74) rectangle (438.43,152.67);
\definecolor{fillColor}{RGB}{28,129,223}

\path[fill=fillColor] (438.43,120.74) rectangle (502.35,152.67);
\definecolor{fillColor}{RGB}{58,161,243}

\path[fill=fillColor] (502.35,120.74) rectangle (566.27,152.67);
\definecolor{fillColor}{RGB}{104,182,246}

\path[fill=fillColor] (438.43, 88.81) rectangle (502.35,120.74);
\definecolor{fillColor}{RGB}{25,118,210}

\path[fill=fillColor] (502.35, 88.81) rectangle (566.27,120.74);
\definecolor{fillColor}{RGB}{32,150,242}

\path[fill=fillColor] (502.35, 56.88) rectangle (566.27, 88.81);
\definecolor{drawColor}{RGB}{0,0,0}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (150.79,260.50) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (214.71,260.50) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (278.63,260.50) {0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (342.55,260.50) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (406.47,260.50) {0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (470.39,260.50) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (534.31,260.50) {0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (214.71,228.57) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (278.63,228.57) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (342.55,228.57) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (406.47,228.57) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (470.39,228.57) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (534.31,228.57) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (278.63,196.64) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (342.55,196.64) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (406.47,196.64) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (470.39,196.64) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (534.31,196.64) {0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (342.55,164.71) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (406.47,164.71) {0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (470.39,164.71) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (534.31,164.71) {0.83};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (406.47,132.78) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (470.39,132.78) {0.83};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (534.31,132.78) {0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (470.39,100.85) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (534.31,100.85) {0.83};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (534.31, 68.92) {0.82};
\definecolor{fillColor}{RGB}{250,191,44}

\path[fill=fillColor] ( 54.91,216.53) rectangle (118.83,248.46);
\definecolor{fillColor}{RGB}{249,183,42}

\path[fill=fillColor] ( 54.91,184.60) rectangle (118.83,216.53);
\definecolor{fillColor}{RGB}{250,186,43}

\path[fill=fillColor] (118.83,184.60) rectangle (182.75,216.53);
\definecolor{fillColor}{RGB}{248,167,37}

\path[fill=fillColor] ( 54.91,152.67) rectangle (118.83,184.60);
\definecolor{fillColor}{RGB}{250,185,42}

\path[fill=fillColor] (118.83,152.67) rectangle (182.75,184.60);
\definecolor{fillColor}{RGB}{249,173,39}

\path[fill=fillColor] (182.75,152.67) rectangle (246.67,184.60);
\definecolor{fillColor}{RGB}{255,253,230}

\path[fill=fillColor] ( 54.91,120.74) rectangle (118.83,152.67);
\definecolor{fillColor}{RGB}{255,250,209}

\path[fill=fillColor] (118.83,120.74) rectangle (182.75,152.67);
\definecolor{fillColor}{RGB}{255,251,215}

\path[fill=fillColor] (182.75,120.74) rectangle (246.67,152.67);
\definecolor{fillColor}{RGB}{255,251,218}

\path[fill=fillColor] (246.67,120.74) rectangle (310.59,152.67);
\definecolor{fillColor}{RGB}{251,197,46}

\path[fill=fillColor] ( 54.91, 88.81) rectangle (118.83,120.74);
\definecolor{fillColor}{RGB}{252,207,49}

\path[fill=fillColor] (118.83, 88.81) rectangle (182.75,120.74);
\definecolor{fillColor}{RGB}{251,198,46}

\path[fill=fillColor] (182.75, 88.81) rectangle (246.67,120.74);
\definecolor{fillColor}{RGB}{250,190,44}

\path[fill=fillColor] (246.67, 88.81) rectangle (310.59,120.74);
\definecolor{fillColor}{RGB}{255,243,144}

\path[fill=fillColor] (310.59, 88.81) rectangle (374.51,120.74);
\definecolor{fillColor}{RGB}{255,243,149}

\path[fill=fillColor] ( 54.91, 56.88) rectangle (118.83, 88.81);
\definecolor{fillColor}{RGB}{255,242,127}

\path[fill=fillColor] (118.83, 56.88) rectangle (182.75, 88.81);
\definecolor{fillColor}{RGB}{255,242,129}

\path[fill=fillColor] (182.75, 56.88) rectangle (246.67, 88.81);
\definecolor{fillColor}{RGB}{255,242,134}

\path[fill=fillColor] (246.67, 56.88) rectangle (310.59, 88.81);
\definecolor{fillColor}{RGB}{255,244,155}

\path[fill=fillColor] (310.59, 56.88) rectangle (374.51, 88.81);
\definecolor{fillColor}{RGB}{255,238,93}

\path[fill=fillColor] (374.51, 56.88) rectangle (438.43, 88.81);
\definecolor{fillColor}{RGB}{255,237,86}

\path[fill=fillColor] ( 54.91, 24.95) rectangle (118.83, 56.88);

\path[fill=fillColor] (118.83, 24.95) rectangle (182.75, 56.88);
\definecolor{fillColor}{RGB}{255,236,71}

\path[fill=fillColor] (182.75, 24.95) rectangle (246.67, 56.88);
\definecolor{fillColor}{RGB}{255,236,77}

\path[fill=fillColor] (246.67, 24.95) rectangle (310.59, 56.88);
\definecolor{fillColor}{RGB}{255,246,174}

\path[fill=fillColor] (310.59, 24.95) rectangle (374.51, 56.88);
\definecolor{fillColor}{RGB}{254,222,54}

\path[fill=fillColor] (374.51, 24.95) rectangle (438.43, 56.88);
\definecolor{fillColor}{RGB}{255,240,112}

\path[fill=fillColor] (438.43, 24.95) rectangle (502.35, 56.88);

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at ( 86.87,228.57) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at ( 86.87,196.64) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (150.79,196.64) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at ( 86.87,164.71) {0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (150.79,164.71) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (214.71,164.71) {0.82};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at ( 86.87,132.78) {0.72};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (150.79,132.78) {0.73};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (214.71,132.78) {0.72};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (278.63,132.78) {0.72};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at ( 86.87,100.85) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (150.79,100.85) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (214.71,100.85) {0.80};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (278.63,100.85) {0.81};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (342.55,100.85) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at ( 86.87, 68.92) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (150.79, 68.92) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (214.71, 68.92) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (278.63, 68.92) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (342.55, 68.92) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (406.47, 68.92) {0.77};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at ( 86.87, 36.99) {0.77};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (150.79, 36.99) {0.77};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (214.71, 36.99) {0.78};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (278.63, 36.99) {0.77};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (342.55, 36.99) {0.74};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (406.47, 36.99) {0.79};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.14] at (470.39, 36.99) {0.76};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (  5.50, 36.50) {JSU4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (  5.50, 68.43) {JSU3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (  5.50,100.36) {JSU2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (  5.50,132.29) {JSU1};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (  5.50,164.22) {Norm4};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (  5.50,196.15) {Norm3};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (  5.50,228.08) {Norm2};

\node[text=drawColor,anchor=base west,inner sep=0pt, outer sep=0pt, scale=  1.28] at (  5.50,260.01) {Norm1};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at ( 86.87,  7.99) {Norm1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (150.79,  7.99) {Norm2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (214.71,  7.99) {Norm3};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (278.63,  7.99) {Norm4};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (342.55,  7.99) {JSU1};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (406.47,  7.99) {JSU2};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (470.39,  7.99) {JSU3};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.28] at (534.31,  7.99) {JSU4};
\end{scope}
\end{tikzpicture}


==> anc/plots/knots.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,289.08);
\begin{scope}
\path[clip] ( 32.73,186.57) rectangle (198.42,263.47);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,199.60) --
	(198.42,199.60);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,218.66) --
	(198.42,218.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,237.73) --
	(198.42,237.73);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,256.80) --
	(198.42,256.80);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.94,186.57) --
	( 57.94,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 96.36,186.57) --
	( 96.36,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (134.79,186.57) --
	(134.79,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (173.21,186.57) --
	(173.21,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,190.06) --
	(198.42,190.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,209.13) --
	(198.42,209.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,228.20) --
	(198.42,228.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,247.26) --
	(198.42,247.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.73,186.57) --
	( 38.73,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 77.15,186.57) --
	( 77.15,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (115.58,186.57) --
	(115.58,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (154.00,186.57) --
	(154.00,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (192.42,186.57) --
	(192.42,263.47);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,222.98) --
	( 41.80,218.15) --
	( 43.34,213.70) --
	( 44.88,209.64) --
	( 46.41,205.96) --
	( 47.95,202.66) --
	( 49.49,199.75) --
	( 51.02,197.21) --
	( 52.56,195.06) --
	( 54.10,193.30) --
	( 55.63,191.92) --
	( 57.17,190.92) --
	( 58.71,190.30) --
	( 60.24,190.07) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,233.13) --
	( 41.80,237.12) --
	( 43.34,240.16) --
	( 44.88,242.26) --
	( 46.41,243.41) --
	( 47.95,243.62) --
	( 49.49,242.89) --
	( 51.02,241.21) --
	( 52.56,238.59) --
	( 54.10,235.02) --
	( 55.63,230.50) --
	( 57.17,225.05) --
	( 58.71,218.65) --
	( 60.24,211.30) --
	( 61.78,203.99) --
	( 63.32,198.21) --
	( 64.86,193.97) --
	( 66.39,191.27) --
	( 67.93,190.11) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.34) --
	( 41.80,191.19) --
	( 43.34,192.59) --
	( 44.88,194.56) --
	( 46.41,197.08) --
	( 47.95,200.17) --
	( 49.49,203.82) --
	( 51.02,208.03) --
	( 52.56,212.80) --
	( 54.10,218.14) --
	( 55.63,224.03) --
	( 57.17,230.49) --
	( 58.71,237.51) --
	( 60.24,245.09) --
	( 61.78,251.20) --
	( 63.32,252.75) --
	( 64.86,249.72) --
	( 66.39,242.12) --
	( 67.93,229.93) --
	( 69.47,215.39) --
	( 71.00,203.99) --
	( 72.54,195.97) --
	( 74.08,191.34) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,191.27) --
	( 63.32,195.49) --
	( 64.86,202.76) --
	( 66.39,213.07) --
	( 67.93,226.41) --
	( 69.47,240.04) --
	( 71.00,247.17) --
	( 72.54,247.49) --
	( 74.08,240.99) --
	( 75.61,227.77) --
	( 77.15,213.94) --
	( 78.69,203.26) --
	( 80.23,195.72) --
	( 81.76,191.33) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,191.02) --
	( 71.00,195.30) --
	( 72.54,203.00) --
	( 74.08,214.13) --
	( 75.61,228.60) --
	( 77.15,240.81) --
	( 78.69,247.32) --
	( 80.23,248.14) --
	( 81.76,243.25) --
	( 83.30,232.71) --
	( 84.84,221.00) --
	( 86.37,211.16) --
	( 87.91,203.20) --
	( 89.45,197.11) --
	( 90.98,192.91) --
	( 92.52,190.58) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.09) --
	( 77.15,191.70) --
	( 78.69,195.87) --
	( 80.23,202.59) --
	( 81.76,211.87) --
	( 83.30,223.68) --
	( 84.84,235.21) --
	( 86.37,244.54) --
	( 87.91,251.69) --
	( 89.45,256.64) --
	( 90.98,259.40) --
	( 92.52,259.98) --
	( 94.06,258.43) --
	( 95.60,256.31) --
	( 97.13,254.23) --
	( 98.67,252.17) --
	(100.21,250.15) --
	(101.74,248.17) --
	(103.28,246.21) --
	(104.82,244.30) --
	(106.35,242.41) --
	(107.89,240.56) --
	(109.43,238.74) --
	(110.96,236.95) --
	(112.50,235.20) --
	(114.04,233.48) --
	(115.58,231.79) --
	(117.11,230.14) --
	(118.65,228.52) --
	(120.19,226.94) --
	(121.72,225.38) --
	(123.26,223.86) --
	(124.80,222.38) --
	(126.33,220.93) --
	(127.87,219.51) --
	(129.41,218.12) --
	(130.95,216.77) --
	(132.48,215.45) --
	(134.02,214.17) --
	(135.56,212.91) --
	(137.09,211.70) --
	(138.63,210.51) --
	(140.17,209.36) --
	(141.70,208.24) --
	(143.24,207.16) --
	(144.78,206.10) --
	(146.32,205.09) --
	(147.85,204.10) --
	(149.39,203.15) --
	(150.93,202.23) --
	(152.46,201.35) --
	(154.00,200.50) --
	(155.54,199.68) --
	(157.07,198.89) --
	(158.61,198.14) --
	(160.15,197.42) --
	(161.69,196.74) --
	(163.22,196.09) --
	(164.76,195.47) --
	(166.30,194.89) --
	(167.83,194.34) --
	(169.37,193.82) --
	(170.91,193.33) --
	(172.44,192.88) --
	(173.98,192.47) --
	(175.52,192.08) --
	(177.05,191.73) --
	(178.59,191.42) --
	(180.13,191.13) --
	(181.67,190.88) --
	(183.20,190.66) --
	(184.74,190.48) --
	(186.28,190.33) --
	(187.81,190.21) --
	(189.35,190.13) --
	(190.89,190.08);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.25) --
	( 86.37,190.76) --
	( 87.91,191.57) --
	( 89.45,192.70) --
	( 90.98,194.14) --
	( 92.52,195.90) --
	( 94.06,197.96) --
	( 95.60,200.06) --
	( 97.13,202.12) --
	( 98.67,204.12) --
	(100.21,206.07) --
	(101.74,207.97) --
	(103.28,209.82) --
	(104.82,211.61) --
	(106.35,213.35) --
	(107.89,215.04) --
	(109.43,216.68) --
	(110.96,218.27) --
	(112.50,219.81) --
	(114.04,221.29) --
	(115.58,222.72) --
	(117.11,224.10) --
	(118.65,225.43) --
	(120.19,226.71) --
	(121.72,227.93) --
	(123.26,229.10) --
	(124.80,230.22) --
	(126.33,231.29) --
	(127.87,232.31) --
	(129.41,233.27) --
	(130.95,234.19) --
	(132.48,235.05) --
	(134.02,235.86) --
	(135.56,236.62) --
	(137.09,237.32) --
	(138.63,237.97) --
	(140.17,238.58) --
	(141.70,239.13) --
	(143.24,239.63) --
	(144.78,240.07) --
	(146.32,240.47) --
	(147.85,240.81) --
	(149.39,241.10) --
	(150.93,241.34) --
	(152.46,241.53) --
	(154.00,241.66) --
	(155.54,241.75) --
	(157.07,241.78) --
	(158.61,241.76) --
	(160.15,241.69) --
	(161.69,241.56) --
	(163.22,241.39) --
	(164.76,241.16) --
	(166.30,240.88) --
	(167.83,240.55) --
	(169.37,240.16) --
	(170.91,239.73) --
	(172.44,239.24) --
	(173.98,238.70) --
	(175.52,238.11) --
	(177.05,237.47) --
	(178.59,236.78) --
	(180.13,236.03) --
	(181.67,235.23) --
	(183.20,234.38) --
	(184.74,233.48) --
	(186.28,232.53) --
	(187.81,231.52) --
	(189.35,230.47) --
	(190.89,229.36);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.08) --
	( 97.13,190.11) --
	( 98.67,190.16) --
	(100.21,190.23) --
	(101.74,190.32) --
	(103.28,190.43) --
	(104.82,190.55) --
	(106.35,190.69) --
	(107.89,190.86) --
	(109.43,191.04) --
	(110.96,191.23) --
	(112.50,191.45) --
	(114.04,191.69) --
	(115.58,191.94) --
	(117.11,192.21) --
	(118.65,192.50) --
	(120.19,192.81) --
	(121.72,193.14) --
	(123.26,193.49) --
	(124.80,193.85) --
	(126.33,194.24) --
	(127.87,194.64) --
	(129.41,195.06) --
	(130.95,195.50) --
	(132.48,195.96) --
	(134.02,196.43) --
	(135.56,196.93) --
	(137.09,197.44) --
	(138.63,197.97) --
	(140.17,198.52) --
	(141.70,199.09) --
	(143.24,199.67) --
	(144.78,200.28) --
	(146.32,200.90) --
	(147.85,201.54) --
	(149.39,202.20) --
	(150.93,202.88) --
	(152.46,203.58) --
	(154.00,204.30) --
	(155.54,205.03) --
	(157.07,205.78) --
	(158.61,206.56) --
	(160.15,207.34) --
	(161.69,208.15) --
	(163.22,208.98) --
	(164.76,209.82) --
	(166.30,210.69) --
	(167.83,211.57) --
	(169.37,212.47) --
	(170.91,213.39) --
	(172.44,214.33) --
	(173.98,215.28) --
	(175.52,216.26) --
	(177.05,217.25) --
	(178.59,218.26) --
	(180.13,219.29) --
	(181.67,220.34) --
	(183.20,221.41) --
	(184.74,222.49) --
	(186.28,223.60) --
	(187.81,224.72) --
	(189.35,225.86) --
	(190.89,227.02);
\end{scope}
\begin{scope}
\path[clip] ( 32.73,104.16) rectangle (198.42,181.07);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,117.19) --
	(198.42,117.19);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,136.26) --
	(198.42,136.26);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,155.32) --
	(198.42,155.32);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,174.39) --
	(198.42,174.39);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.94,104.16) --
	( 57.94,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 96.36,104.16) --
	( 96.36,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (134.79,104.16) --
	(134.79,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (173.21,104.16) --
	(173.21,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,107.66) --
	(198.42,107.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,126.72) --
	(198.42,126.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,145.79) --
	(198.42,145.79);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,164.86) --
	(198.42,164.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.73,104.16) --
	( 38.73,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 77.15,104.16) --
	( 77.15,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (115.58,104.16) --
	(115.58,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (154.00,104.16) --
	(154.00,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (192.42,104.16) --
	(192.42,181.07);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,124.87) --
	( 41.80,112.16) --
	( 43.34,107.67) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,163.99) --
	( 41.80,168.51) --
	( 43.34,159.35) --
	( 44.88,143.97) --
	( 46.41,131.29) --
	( 47.95,121.32) --
	( 49.49,114.06) --
	( 51.02,109.52) --
	( 52.56,107.70) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,110.39) --
	( 41.80,118.58) --
	( 43.34,132.22) --
	( 44.88,146.86) --
	( 46.41,157.15) --
	( 47.95,163.08) --
	( 49.49,164.65) --
	( 51.02,161.86) --
	( 52.56,154.70) --
	( 54.10,145.07) --
	( 55.63,136.47) --
	( 57.17,128.99) --
	( 58.71,122.64) --
	( 60.24,117.40) --
	( 61.78,113.29) --
	( 63.32,110.30) --
	( 64.86,108.42) --
	( 66.39,107.67) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,108.41) --
	( 46.41,110.80) --
	( 47.95,114.84) --
	( 49.49,120.53) --
	( 51.02,127.86) --
	( 52.56,136.84) --
	( 54.10,146.25) --
	( 55.63,153.81) --
	( 57.17,159.46) --
	( 58.71,163.21) --
	( 60.24,165.05) --
	( 61.78,164.99) --
	( 63.32,163.02) --
	( 64.86,159.15) --
	( 66.39,153.37) --
	( 67.93,146.54) --
	( 69.47,140.23) --
	( 71.00,134.48) --
	( 72.54,129.29) --
	( 74.08,124.66) --
	( 75.61,120.58) --
	( 77.15,117.06) --
	( 78.69,114.10) --
	( 80.23,111.70) --
	( 81.76,109.86) --
	( 83.30,108.57) --
	( 84.84,107.84) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.93) --
	( 55.63,108.97) --
	( 57.17,110.79) --
	( 58.71,113.40) --
	( 60.24,116.79) --
	( 61.78,120.97) --
	( 63.32,125.92) --
	( 64.86,131.67) --
	( 66.39,138.19) --
	( 67.93,144.91) --
	( 69.47,150.70) --
	( 71.00,155.55) --
	( 72.54,159.46) --
	( 74.08,162.43) --
	( 75.61,164.45) --
	( 77.15,165.53) --
	( 78.69,165.67) --
	( 80.23,164.86) --
	( 81.76,163.11) --
	( 83.30,160.42) --
	( 84.84,156.78) --
	( 86.37,152.23) --
	( 87.91,147.54) --
	( 89.45,143.11) --
	( 90.98,138.95) --
	( 92.52,135.04) --
	( 94.06,131.39) --
	( 95.60,128.01) --
	( 97.13,124.88) --
	( 98.67,122.02) --
	(100.21,119.41) --
	(101.74,117.07) --
	(103.28,114.99) --
	(104.82,113.16) --
	(106.35,111.60) --
	(107.89,110.30) --
	(109.43,109.26) --
	(110.96,108.47) --
	(112.50,107.95) --
	(114.04,107.69) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.79) --
	( 69.47,108.30) --
	( 71.00,109.20) --
	( 72.54,110.48) --
	( 74.08,112.15) --
	( 75.61,114.21) --
	( 77.15,116.65) --
	( 78.69,119.47) --
	( 80.23,122.68) --
	( 81.76,126.27) --
	( 83.30,130.25) --
	( 84.84,134.62) --
	( 86.37,139.35) --
	( 87.91,143.96) --
	( 89.45,148.18) --
	( 90.98,152.03) --
	( 92.52,155.50) --
	( 94.06,158.60) --
	( 95.60,161.31) --
	( 97.13,163.65) --
	( 98.67,165.61) --
	(100.21,167.19) --
	(101.74,168.39) --
	(103.28,169.21) --
	(104.82,169.65) --
	(106.35,169.72) --
	(107.89,169.41) --
	(109.43,168.72) --
	(110.96,167.65) --
	(112.50,166.20) --
	(114.04,164.38) --
	(115.58,162.23) --
	(117.11,160.06) --
	(118.65,157.95) --
	(120.19,155.87) --
	(121.72,153.84) --
	(123.26,151.86) --
	(124.80,149.92) --
	(126.33,148.02) --
	(127.87,146.16) --
	(129.41,144.35) --
	(130.95,142.58) --
	(132.48,140.86) --
	(134.02,139.18) --
	(135.56,137.54) --
	(137.09,135.95) --
	(138.63,134.40) --
	(140.17,132.89) --
	(141.70,131.43) --
	(143.24,130.01) --
	(144.78,128.63) --
	(146.32,127.30) --
	(147.85,126.01) --
	(149.39,124.77) --
	(150.93,123.57) --
	(152.46,122.41) --
	(154.00,121.30) --
	(155.54,120.23) --
	(157.07,119.20) --
	(158.61,118.22) --
	(160.15,117.28) --
	(161.69,116.39) --
	(163.22,115.54) --
	(164.76,114.73) --
	(166.30,113.97) --
	(167.83,113.25) --
	(169.37,112.57) --
	(170.91,111.94) --
	(172.44,111.35) --
	(173.98,110.80) --
	(175.52,110.30) --
	(177.05,109.84) --
	(178.59,109.43) --
	(180.13,109.06) --
	(181.67,108.73) --
	(183.20,108.44) --
	(184.74,108.20) --
	(186.28,108.01) --
	(187.81,107.85) --
	(189.35,107.75) --
	(190.89,107.68);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.74) --
	( 89.45,107.94) --
	( 90.98,108.26) --
	( 92.52,108.69) --
	( 94.06,109.25) --
	( 95.60,109.92) --
	( 97.13,110.71) --
	( 98.67,111.62) --
	(100.21,112.64) --
	(101.74,113.78) --
	(103.28,115.04) --
	(104.82,116.42) --
	(106.35,117.92) --
	(107.89,119.53) --
	(109.43,121.27) --
	(110.96,123.12) --
	(112.50,125.09) --
	(114.04,127.17) --
	(115.58,129.35) --
	(117.11,131.48) --
	(118.65,133.54) --
	(120.19,135.52) --
	(121.72,137.44) --
	(123.26,139.27) --
	(124.80,141.04) --
	(126.33,142.72) --
	(127.87,144.34) --
	(129.41,145.88) --
	(130.95,147.35) --
	(132.48,148.75) --
	(134.02,150.07) --
	(135.56,151.32) --
	(137.09,152.49) --
	(138.63,153.59) --
	(140.17,154.62) --
	(141.70,155.58) --
	(143.24,156.46) --
	(144.78,157.26) --
	(146.32,158.00) --
	(147.85,158.66) --
	(149.39,159.24) --
	(150.93,159.75) --
	(152.46,160.19) --
	(154.00,160.56) --
	(155.54,160.85) --
	(157.07,161.07) --
	(158.61,161.21) --
	(160.15,161.29) --
	(161.69,161.28) --
	(163.22,161.21) --
	(164.76,161.06) --
	(166.30,160.84) --
	(167.83,160.54) --
	(169.37,160.17) --
	(170.91,159.73) --
	(172.44,159.21) --
	(173.98,158.62) --
	(175.52,157.95) --
	(177.05,157.22) --
	(178.59,156.40) --
	(180.13,155.52) --
	(181.67,154.56) --
	(183.20,153.53) --
	(184.74,152.42) --
	(186.28,151.24) --
	(187.81,149.99) --
	(189.35,148.66) --
	(190.89,147.26);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.69) --
	(118.65,107.75) --
	(120.19,107.84) --
	(121.72,107.96) --
	(123.26,108.11) --
	(124.80,108.29) --
	(126.33,108.50) --
	(127.87,108.74) --
	(129.41,109.01) --
	(130.95,109.31) --
	(132.48,109.63) --
	(134.02,109.99) --
	(135.56,110.38) --
	(137.09,110.80) --
	(138.63,111.25) --
	(140.17,111.73) --
	(141.70,112.24) --
	(143.24,112.77) --
	(144.78,113.34) --
	(146.32,113.94) --
	(147.85,114.57) --
	(149.39,115.23) --
	(150.93,115.91) --
	(152.46,116.63) --
	(154.00,117.38) --
	(155.54,118.16) --
	(157.07,118.97) --
	(158.61,119.80) --
	(160.15,120.67) --
	(161.69,121.57) --
	(163.22,122.49) --
	(164.76,123.45) --
	(166.30,124.44) --
	(167.83,125.45) --
	(169.37,126.50) --
	(170.91,127.58) --
	(172.44,128.68) --
	(173.98,129.82) --
	(175.52,130.99) --
	(177.05,132.18) --
	(178.59,133.41) --
	(180.13,134.67) --
	(181.67,135.95) --
	(183.20,137.27) --
	(184.74,138.61) --
	(186.28,139.99) --
	(187.81,141.39) --
	(189.35,142.83) --
	(190.89,144.30);
\end{scope}
\begin{scope}
\path[clip] ( 32.73, 21.76) rectangle (198.42, 98.66);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73, 34.79) --
	(198.42, 34.79);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73, 53.85) --
	(198.42, 53.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73, 72.92) --
	(198.42, 72.92);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73, 91.99) --
	(198.42, 91.99);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.94, 21.76) --
	( 57.94, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 96.36, 21.76) --
	( 96.36, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (134.79, 21.76) --
	(134.79, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (173.21, 21.76) --
	(173.21, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73, 25.25) --
	(198.42, 25.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73, 44.32) --
	(198.42, 44.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73, 63.39) --
	(198.42, 63.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73, 82.45) --
	(198.42, 82.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.73, 21.76) --
	( 38.73, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 77.15, 21.76) --
	( 77.15, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (115.58, 21.76) --
	(115.58, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (154.00, 21.76) --
	(154.00, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (192.42, 21.76) --
	(192.42, 98.66);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 85.82) --
	( 41.80, 64.95) --
	( 43.34, 48.47) --
	( 44.88, 36.38) --
	( 46.41, 28.69) --
	( 47.95, 25.39) --
	( 49.49, 25.25) --
	( 51.02, 25.25) --
	( 52.56, 25.25) --
	( 54.10, 25.25) --
	( 55.63, 25.25) --
	( 57.17, 25.25) --
	( 58.71, 25.25) --
	( 60.24, 25.25) --
	( 61.78, 25.25) --
	( 63.32, 25.25) --
	( 64.86, 25.25) --
	( 66.39, 25.25) --
	( 67.93, 25.25) --
	( 69.47, 25.25) --
	( 71.00, 25.25) --
	( 72.54, 25.25) --
	( 74.08, 25.25) --
	( 75.61, 25.25) --
	( 77.15, 25.25) --
	( 78.69, 25.25) --
	( 80.23, 25.25) --
	( 81.76, 25.25) --
	( 83.30, 25.25) --
	( 84.84, 25.25) --
	( 86.37, 25.25) --
	( 87.91, 25.25) --
	( 89.45, 25.25) --
	( 90.98, 25.25) --
	( 92.52, 25.25) --
	( 94.06, 25.25) --
	( 95.60, 25.25) --
	( 97.13, 25.25) --
	( 98.67, 25.25) --
	(100.21, 25.25) --
	(101.74, 25.25) --
	(103.28, 25.25) --
	(104.82, 25.25) --
	(106.35, 25.25) --
	(107.89, 25.25) --
	(109.43, 25.25) --
	(110.96, 25.25) --
	(112.50, 25.25) --
	(114.04, 25.25) --
	(115.58, 25.25) --
	(117.11, 25.25) --
	(118.65, 25.25) --
	(120.19, 25.25) --
	(121.72, 25.25) --
	(123.26, 25.25) --
	(124.80, 25.25) --
	(126.33, 25.25) --
	(127.87, 25.25) --
	(129.41, 25.25) --
	(130.95, 25.25) --
	(132.48, 25.25) --
	(134.02, 25.25) --
	(135.56, 25.25) --
	(137.09, 25.25) --
	(138.63, 25.25) --
	(140.17, 25.25) --
	(141.70, 25.25) --
	(143.24, 25.25) --
	(144.78, 25.25) --
	(146.32, 25.25) --
	(147.85, 25.25) --
	(149.39, 25.25) --
	(150.93, 25.25) --
	(152.46, 25.25) --
	(154.00, 25.25) --
	(155.54, 25.25) --
	(157.07, 25.25) --
	(158.61, 25.25) --
	(160.15, 25.25) --
	(161.69, 25.25) --
	(163.22, 25.25) --
	(164.76, 25.25) --
	(166.30, 25.25) --
	(167.83, 25.25) --
	(169.37, 25.25) --
	(170.91, 25.25) --
	(172.44, 25.25) --
	(173.98, 25.25) --
	(175.52, 25.25) --
	(177.05, 25.25) --
	(178.59, 25.25) --
	(180.13, 25.25) --
	(181.67, 25.25) --
	(183.20, 25.25) --
	(184.74, 25.25) --
	(186.28, 25.25) --
	(187.81, 25.25) --
	(189.35, 25.25) --
	(190.89, 25.25);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 40.89) --
	( 41.80, 60.90) --
	( 43.34, 75.45) --
	( 44.88, 84.52) --
	( 46.41, 88.14) --
	( 47.95, 86.29) --
	( 49.49, 80.60) --
	( 51.02, 75.02) --
	( 52.56, 69.74) --
	( 54.10, 64.76) --
	( 55.63, 60.07) --
	( 57.17, 55.68) --
	( 58.71, 51.58) --
	( 60.24, 47.78) --
	( 61.78, 44.28) --
	( 63.32, 41.07) --
	( 64.86, 38.16) --
	( 66.39, 35.54) --
	( 67.93, 33.22) --
	( 69.47, 31.20) --
	( 71.00, 29.47) --
	( 72.54, 28.04) --
	( 74.08, 26.90) --
	( 75.61, 26.06) --
	( 77.15, 25.52) --
	( 78.69, 25.27) --
	( 80.23, 25.25) --
	( 81.76, 25.25) --
	( 83.30, 25.25) --
	( 84.84, 25.25) --
	( 86.37, 25.25) --
	( 87.91, 25.25) --
	( 89.45, 25.25) --
	( 90.98, 25.25) --
	( 92.52, 25.25) --
	( 94.06, 25.25) --
	( 95.60, 25.25) --
	( 97.13, 25.25) --
	( 98.67, 25.25) --
	(100.21, 25.25) --
	(101.74, 25.25) --
	(103.28, 25.25) --
	(104.82, 25.25) --
	(106.35, 25.25) --
	(107.89, 25.25) --
	(109.43, 25.25) --
	(110.96, 25.25) --
	(112.50, 25.25) --
	(114.04, 25.25) --
	(115.58, 25.25) --
	(117.11, 25.25) --
	(118.65, 25.25) --
	(120.19, 25.25) --
	(121.72, 25.25) --
	(123.26, 25.25) --
	(124.80, 25.25) --
	(126.33, 25.25) --
	(127.87, 25.25) --
	(129.41, 25.25) --
	(130.95, 25.25) --
	(132.48, 25.25) --
	(134.02, 25.25) --
	(135.56, 25.25) --
	(137.09, 25.25) --
	(138.63, 25.25) --
	(140.17, 25.25) --
	(141.70, 25.25) --
	(143.24, 25.25) --
	(144.78, 25.25) --
	(146.32, 25.25) --
	(147.85, 25.25) --
	(149.39, 25.25) --
	(150.93, 25.25) --
	(152.46, 25.25) --
	(154.00, 25.25) --
	(155.54, 25.25) --
	(157.07, 25.25) --
	(158.61, 25.25) --
	(160.15, 25.25) --
	(161.69, 25.25) --
	(163.22, 25.25) --
	(164.76, 25.25) --
	(166.30, 25.25) --
	(167.83, 25.25) --
	(169.37, 25.25) --
	(170.91, 25.25) --
	(172.44, 25.25) --
	(173.98, 25.25) --
	(175.52, 25.25) --
	(177.05, 25.25) --
	(178.59, 25.25) --
	(180.13, 25.25) --
	(181.67, 25.25) --
	(183.20, 25.25) --
	(184.74, 25.25) --
	(186.28, 25.25) --
	(187.81, 25.25) --
	(189.35, 25.25) --
	(190.89, 25.25);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.31) --
	( 41.80, 26.18) --
	( 43.34, 28.11) --
	( 44.88, 31.12) --
	( 46.41, 35.20) --
	( 47.95, 40.34) --
	( 49.49, 46.14) --
	( 51.02, 51.56) --
	( 52.56, 56.56) --
	( 54.10, 61.13) --
	( 55.63, 65.29) --
	( 57.17, 69.03) --
	( 58.71, 72.34) --
	( 60.24, 75.23) --
	( 61.78, 77.71) --
	( 63.32, 79.76) --
	( 64.86, 81.39) --
	( 66.39, 82.60) --
	( 67.93, 83.39) --
	( 69.47, 83.75) --
	( 71.00, 83.70) --
	( 72.54, 83.23) --
	( 74.08, 82.33) --
	( 75.61, 81.01) --
	( 77.15, 79.27) --
	( 78.69, 77.12) --
	( 80.23, 74.64) --
	( 81.76, 72.20) --
	( 83.30, 69.82) --
	( 84.84, 67.51) --
	( 86.37, 65.25) --
	( 87.91, 63.06) --
	( 89.45, 60.93) --
	( 90.98, 58.86) --
	( 92.52, 56.85) --
	( 94.06, 54.91) --
	( 95.60, 53.02) --
	( 97.13, 51.20) --
	( 98.67, 49.44) --
	(100.21, 47.74) --
	(101.74, 46.11) --
	(103.28, 44.53) --
	(104.82, 43.02) --
	(106.35, 41.57) --
	(107.89, 40.18) --
	(109.43, 38.85) --
	(110.96, 37.59) --
	(112.50, 36.38) --
	(114.04, 35.24) --
	(115.58, 34.16) --
	(117.11, 33.14) --
	(118.65, 32.19) --
	(120.19, 31.29) --
	(121.72, 30.46) --
	(123.26, 29.69) --
	(124.80, 28.98) --
	(126.33, 28.33) --
	(127.87, 27.74) --
	(129.41, 27.22) --
	(130.95, 26.76) --
	(132.48, 26.36) --
	(134.02, 26.02) --
	(135.56, 25.74) --
	(137.09, 25.53) --
	(138.63, 25.37) --
	(140.17, 25.28) --
	(141.70, 25.25) --
	(143.24, 25.25) --
	(144.78, 25.25) --
	(146.32, 25.25) --
	(147.85, 25.25) --
	(149.39, 25.25) --
	(150.93, 25.25) --
	(152.46, 25.25) --
	(154.00, 25.25) --
	(155.54, 25.25) --
	(157.07, 25.25) --
	(158.61, 25.25) --
	(160.15, 25.25) --
	(161.69, 25.25) --
	(163.22, 25.25) --
	(164.76, 25.25) --
	(166.30, 25.25) --
	(167.83, 25.25) --
	(169.37, 25.25) --
	(170.91, 25.25) --
	(172.44, 25.25) --
	(173.98, 25.25) --
	(175.52, 25.25) --
	(177.05, 25.25) --
	(178.59, 25.25) --
	(180.13, 25.25) --
	(181.67, 25.25) --
	(183.20, 25.25) --
	(184.74, 25.25) --
	(186.28, 25.25) --
	(187.81, 25.25) --
	(189.35, 25.25) --
	(190.89, 25.25);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.25) --
	( 41.80, 25.25) --
	( 43.34, 25.25) --
	( 44.88, 25.25) --
	( 46.41, 25.25) --
	( 47.95, 25.25) --
	( 49.49, 25.29) --
	( 51.02, 25.44) --
	( 52.56, 25.73) --
	( 54.10, 26.13) --
	( 55.63, 26.66) --
	( 57.17, 27.32) --
	( 58.71, 28.10) --
	( 60.24, 29.01) --
	( 61.78, 30.04) --
	( 63.32, 31.20) --
	( 64.86, 32.48) --
	( 66.39, 33.88) --
	( 67.93, 35.42) --
	( 69.47, 37.07) --
	( 71.00, 38.85) --
	( 72.54, 40.76) --
	( 74.08, 42.79) --
	( 75.61, 44.95) --
	( 77.15, 47.23) --
	( 78.69, 49.64) --
	( 80.23, 52.12) --
	( 81.76, 54.50) --
	( 83.30, 56.77) --
	( 84.84, 58.92) --
	( 86.37, 60.96) --
	( 87.91, 62.89) --
	( 89.45, 64.71) --
	( 90.98, 66.41) --
	( 92.52, 68.01) --
	( 94.06, 69.48) --
	( 95.60, 70.85) --
	( 97.13, 72.10) --
	( 98.67, 73.24) --
	(100.21, 74.27) --
	(101.74, 75.19) --
	(103.28, 75.99) --
	(104.82, 76.68) --
	(106.35, 77.25) --
	(107.89, 77.72) --
	(109.43, 78.07) --
	(110.96, 78.31) --
	(112.50, 78.43) --
	(114.04, 78.45) --
	(115.58, 78.35) --
	(117.11, 78.13) --
	(118.65, 77.81) --
	(120.19, 77.37) --
	(121.72, 76.82) --
	(123.26, 76.16) --
	(124.80, 75.38) --
	(126.33, 74.49) --
	(127.87, 73.49) --
	(129.41, 72.37) --
	(130.95, 71.15) --
	(132.48, 69.81) --
	(134.02, 68.35) --
	(135.56, 66.79) --
	(137.09, 65.11) --
	(138.63, 63.32) --
	(140.17, 61.41) --
	(141.70, 59.40) --
	(143.24, 57.36) --
	(144.78, 55.38) --
	(146.32, 53.47) --
	(147.85, 51.62) --
	(149.39, 49.83) --
	(150.93, 48.11) --
	(152.46, 46.45) --
	(154.00, 44.85) --
	(155.54, 43.31) --
	(157.07, 41.84) --
	(158.61, 40.43) --
	(160.15, 39.08) --
	(161.69, 37.79) --
	(163.22, 36.57) --
	(164.76, 35.41) --
	(166.30, 34.31) --
	(167.83, 33.28) --
	(169.37, 32.31) --
	(170.91, 31.40) --
	(172.44, 30.55) --
	(173.98, 29.77) --
	(175.52, 29.05) --
	(177.05, 28.39) --
	(178.59, 27.79) --
	(180.13, 27.26) --
	(181.67, 26.79) --
	(183.20, 26.38) --
	(184.74, 26.04) --
	(186.28, 25.75) --
	(187.81, 25.54) --
	(189.35, 25.38) --
	(190.89, 25.28);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.25) --
	( 41.80, 25.25) --
	( 43.34, 25.25) --
	( 44.88, 25.25) --
	( 46.41, 25.25) --
	( 47.95, 25.25) --
	( 49.49, 25.25) --
	( 51.02, 25.25) --
	( 52.56, 25.25) --
	( 54.10, 25.25) --
	( 55.63, 25.25) --
	( 57.17, 25.25) --
	( 58.71, 25.25) --
	( 60.24, 25.25) --
	( 61.78, 25.25) --
	( 63.32, 25.25) --
	( 64.86, 25.25) --
	( 66.39, 25.25) --
	( 67.93, 25.25) --
	( 69.47, 25.25) --
	( 71.00, 25.25) --
	( 72.54, 25.25) --
	( 74.08, 25.25) --
	( 75.61, 25.25) --
	( 77.15, 25.25) --
	( 78.69, 25.25) --
	( 80.23, 25.26) --
	( 81.76, 25.32) --
	( 83.30, 25.43) --
	( 84.84, 25.59) --
	( 86.37, 25.81) --
	( 87.91, 26.07) --
	( 89.45, 26.38) --
	( 90.98, 26.75) --
	( 92.52, 27.16) --
	( 94.06, 27.63) --
	( 95.60, 28.15) --
	( 97.13, 28.72) --
	( 98.67, 29.34) --
	(100.21, 30.01) --
	(101.74, 30.73) --
	(103.28, 31.50) --
	(104.82, 32.33) --
	(106.35, 33.20) --
	(107.89, 34.13) --
	(109.43, 35.10) --
	(110.96, 36.13) --
	(112.50, 37.21) --
	(114.04, 38.34) --
	(115.58, 39.52) --
	(117.11, 40.75) --
	(118.65, 42.03) --
	(120.19, 43.36) --
	(121.72, 44.75) --
	(123.26, 46.18) --
	(124.80, 47.67) --
	(126.33, 49.20) --
	(127.87, 50.79) --
	(129.41, 52.43) --
	(130.95, 54.12) --
	(132.48, 55.86) --
	(134.02, 57.65) --
	(135.56, 59.49) --
	(137.09, 61.39) --
	(138.63, 63.33) --
	(140.17, 65.33) --
	(141.70, 67.37) --
	(143.24, 69.38) --
	(144.78, 71.24) --
	(146.32, 72.98) --
	(147.85, 74.58) --
	(149.39, 76.06) --
	(150.93, 77.39) --
	(152.46, 78.60) --
	(154.00, 79.67) --
	(155.54, 80.61) --
	(157.07, 81.42) --
	(158.61, 82.10) --
	(160.15, 82.64) --
	(161.69, 83.05) --
	(163.22, 83.32) --
	(164.76, 83.47) --
	(166.30, 83.48) --
	(167.83, 83.36) --
	(169.37, 83.11) --
	(170.91, 82.72) --
	(172.44, 82.20) --
	(173.98, 81.55) --
	(175.52, 80.77) --
	(177.05, 79.85) --
	(178.59, 78.80) --
	(180.13, 77.62) --
	(181.67, 76.30) --
	(183.20, 74.86) --
	(184.74, 73.28) --
	(186.28, 71.56) --
	(187.81, 69.72) --
	(189.35, 67.74) --
	(190.89, 65.63);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.25) --
	( 41.80, 25.25) --
	( 43.34, 25.25) --
	( 44.88, 25.25) --
	( 46.41, 25.25) --
	( 47.95, 25.25) --
	( 49.49, 25.25) --
	( 51.02, 25.25) --
	( 52.56, 25.25) --
	( 54.10, 25.25) --
	( 55.63, 25.25) --
	( 57.17, 25.25) --
	( 58.71, 25.25) --
	( 60.24, 25.25) --
	( 61.78, 25.25) --
	( 63.32, 25.25) --
	( 64.86, 25.25) --
	( 66.39, 25.25) --
	( 67.93, 25.25) --
	( 69.47, 25.25) --
	( 71.00, 25.25) --
	( 72.54, 25.25) --
	( 74.08, 25.25) --
	( 75.61, 25.25) --
	( 77.15, 25.25) --
	( 78.69, 25.25) --
	( 80.23, 25.25) --
	( 81.76, 25.25) --
	( 83.30, 25.25) --
	( 84.84, 25.25) --
	( 86.37, 25.25) --
	( 87.91, 25.25) --
	( 89.45, 25.25) --
	( 90.98, 25.25) --
	( 92.52, 25.25) --
	( 94.06, 25.25) --
	( 95.60, 25.25) --
	( 97.13, 25.25) --
	( 98.67, 25.25) --
	(100.21, 25.25) --
	(101.74, 25.25) --
	(103.28, 25.25) --
	(104.82, 25.25) --
	(106.35, 25.25) --
	(107.89, 25.25) --
	(109.43, 25.25) --
	(110.96, 25.25) --
	(112.50, 25.25) --
	(114.04, 25.25) --
	(115.58, 25.25) --
	(117.11, 25.25) --
	(118.65, 25.25) --
	(120.19, 25.25) --
	(121.72, 25.25) --
	(123.26, 25.25) --
	(124.80, 25.25) --
	(126.33, 25.25) --
	(127.87, 25.25) --
	(129.41, 25.25) --
	(130.95, 25.25) --
	(132.48, 25.25) --
	(134.02, 25.25) --
	(135.56, 25.25) --
	(137.09, 25.25) --
	(138.63, 25.25) --
	(140.17, 25.25) --
	(141.70, 25.25) --
	(143.24, 25.29) --
	(144.78, 25.40) --
	(146.32, 25.57) --
	(147.85, 25.82) --
	(149.39, 26.13) --
	(150.93, 26.52) --
	(152.46, 26.98) --
	(154.00, 27.50) --
	(155.54, 28.10) --
	(157.07, 28.76) --
	(158.61, 29.50) --
	(160.15, 30.31) --
	(161.69, 31.18) --
	(163.22, 32.13) --
	(164.76, 33.14) --
	(166.30, 34.23) --
	(167.83, 35.38) --
	(169.37, 36.61) --
	(170.91, 37.91) --
	(172.44, 39.27) --
	(173.98, 40.71) --
	(175.52, 42.21) --
	(177.05, 43.79) --
	(178.59, 45.43) --
	(180.13, 47.15) --
	(181.67, 48.93) --
	(183.20, 50.79) --
	(184.74, 52.71) --
	(186.28, 54.71) --
	(187.81, 56.77) --
	(189.35, 58.91) --
	(190.89, 61.11);
\end{scope}
\begin{scope}
\path[clip] (209.80,186.57) rectangle (375.49,263.47);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,199.60) --
	(375.49,199.60);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,218.66) --
	(375.49,218.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,237.73) --
	(375.49,237.73);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,256.80) --
	(375.49,256.80);

\path[draw=drawColor,line width= 0.3pt,line join=round] (235.01,186.57) --
	(235.01,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (273.43,186.57) --
	(273.43,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (311.85,186.57) --
	(311.85,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.28,186.57) --
	(350.28,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,190.06) --
	(375.49,190.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,209.13) --
	(375.49,209.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,228.20) --
	(375.49,228.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,247.26) --
	(375.49,247.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] (215.79,186.57) --
	(215.79,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.22,186.57) --
	(254.22,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.64,186.57) --
	(292.64,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (331.07,186.57) --
	(331.07,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (369.49,186.57) --
	(369.49,263.47);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,226.07) --
	(218.87,224.01) --
	(220.40,222.01) --
	(221.94,220.07) --
	(223.48,218.18) --
	(225.02,216.37) --
	(226.55,214.61) --
	(228.09,212.91) --
	(229.63,211.27) --
	(231.16,209.70) --
	(232.70,208.18) --
	(234.24,206.73) --
	(235.77,205.33) --
	(237.31,204.00) --
	(238.85,202.73) --
	(240.39,201.52) --
	(241.92,200.37) --
	(243.46,199.28) --
	(245.00,198.25) --
	(246.53,197.28) --
	(248.07,196.37) --
	(249.61,195.53) --
	(251.14,194.74) --
	(252.68,194.02) --
	(254.22,193.36) --
	(255.76,192.75) --
	(257.29,192.21) --
	(258.83,191.73) --
	(260.37,191.31) --
	(261.90,190.95) --
	(263.44,190.65) --
	(264.98,190.42) --
	(266.51,190.24) --
	(268.05,190.12) --
	(269.59,190.07) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,230.27) --
	(218.87,232.18) --
	(220.40,233.94) --
	(221.94,235.53) --
	(223.48,236.97) --
	(225.02,238.24) --
	(226.55,239.36) --
	(228.09,240.31) --
	(229.63,241.10) --
	(231.16,241.74) --
	(232.70,242.21) --
	(234.24,242.53) --
	(235.77,242.68) --
	(237.31,242.68) --
	(238.85,242.51) --
	(240.39,242.18) --
	(241.92,241.70) --
	(243.46,241.05) --
	(245.00,240.25) --
	(246.53,239.28) --
	(248.07,238.16) --
	(249.61,236.87) --
	(251.14,235.42) --
	(252.68,233.82) --
	(254.22,232.05) --
	(255.76,230.13) --
	(257.29,228.04) --
	(258.83,225.80) --
	(260.37,223.39) --
	(261.90,220.82) --
	(263.44,218.10) --
	(264.98,215.21) --
	(266.51,212.17) --
	(268.05,208.96) --
	(269.59,205.59) --
	(271.13,202.18) --
	(272.66,199.14) --
	(274.20,196.55) --
	(275.74,194.39) --
	(277.27,192.67) --
	(278.81,191.38) --
	(280.35,190.53) --
	(281.88,190.11) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.11) --
	(218.87,190.26) --
	(220.40,190.51) --
	(221.94,190.86) --
	(223.48,191.30) --
	(225.02,191.85) --
	(226.55,192.49) --
	(228.09,193.24) --
	(229.63,194.08) --
	(231.16,195.02) --
	(232.70,196.06) --
	(234.24,197.20) --
	(235.77,198.44) --
	(237.31,199.78) --
	(238.85,201.22) --
	(240.39,202.75) --
	(241.92,204.39) --
	(243.46,206.13) --
	(245.00,207.96) --
	(246.53,209.89) --
	(248.07,211.93) --
	(249.61,214.06) --
	(251.14,216.29) --
	(252.68,218.62) --
	(254.22,221.05) --
	(255.76,223.58) --
	(257.29,226.20) --
	(258.83,228.93) --
	(260.37,231.76) --
	(261.90,234.68) --
	(263.44,237.70) --
	(264.98,240.83) --
	(266.51,244.05) --
	(268.05,247.37) --
	(269.59,250.79) --
	(271.13,253.98) --
	(272.66,255.59) --
	(274.20,255.46) --
	(275.74,253.60) --
	(277.27,250.01) --
	(278.81,244.68) --
	(280.35,237.63) --
	(281.88,228.83) --
	(283.42,218.80) --
	(284.96,210.02) --
	(286.49,202.84) --
	(288.03,197.25) --
	(289.57,193.26) --
	(291.11,190.86) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.30) --
	(272.66,191.72) --
	(274.20,194.44) --
	(275.74,198.46) --
	(277.27,203.78) --
	(278.81,210.39) --
	(280.35,218.30) --
	(281.88,227.51) --
	(283.42,237.33) --
	(284.96,244.25) --
	(286.49,247.79) --
	(288.03,247.96) --
	(289.57,244.75) --
	(291.11,238.16) --
	(292.64,228.20) --
	(294.18,217.43) --
	(295.72,208.45) --
	(297.25,201.25) --
	(298.79,195.83) --
	(300.33,192.19) --
	(301.86,190.33) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.33) --
	(284.96,192.19) --
	(286.49,195.83) --
	(288.03,201.25) --
	(289.57,208.45) --
	(291.11,217.43) --
	(292.64,228.20) --
	(294.18,238.16) --
	(295.72,244.75) --
	(297.25,247.96) --
	(298.79,247.79) --
	(300.33,244.25) --
	(301.86,237.33) --
	(303.40,227.51) --
	(304.94,218.30) --
	(306.48,210.39) --
	(308.01,203.78) --
	(309.55,198.46) --
	(311.09,194.44) --
	(312.62,191.72) --
	(314.16,190.30) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.86) --
	(295.72,193.26) --
	(297.25,197.25) --
	(298.79,202.84) --
	(300.33,210.02) --
	(301.86,218.80) --
	(303.40,228.83) --
	(304.94,237.63) --
	(306.48,244.68) --
	(308.01,250.01) --
	(309.55,253.60) --
	(311.09,255.46) --
	(312.62,255.59) --
	(314.16,253.98) --
	(315.70,250.79) --
	(317.23,247.37) --
	(318.77,244.05) --
	(320.31,240.83) --
	(321.85,237.70) --
	(323.38,234.68) --
	(324.92,231.76) --
	(326.46,228.93) --
	(327.99,226.20) --
	(329.53,223.58) --
	(331.07,221.05) --
	(332.60,218.62) --
	(334.14,216.29) --
	(335.68,214.06) --
	(337.22,211.93) --
	(338.75,209.89) --
	(340.29,207.96) --
	(341.83,206.13) --
	(343.36,204.39) --
	(344.90,202.75) --
	(346.44,201.22) --
	(347.97,199.78) --
	(349.51,198.44) --
	(351.05,197.20) --
	(352.58,196.06) --
	(354.12,195.02) --
	(355.66,194.08) --
	(357.20,193.24) --
	(358.73,192.49) --
	(360.27,191.85) --
	(361.81,191.30) --
	(363.34,190.86) --
	(364.88,190.51) --
	(366.42,190.26) --
	(367.95,190.11);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.11) --
	(304.94,190.53) --
	(306.48,191.38) --
	(308.01,192.67) --
	(309.55,194.39) --
	(311.09,196.55) --
	(312.62,199.14) --
	(314.16,202.18) --
	(315.70,205.59) --
	(317.23,208.96) --
	(318.77,212.17) --
	(320.31,215.21) --
	(321.85,218.10) --
	(323.38,220.82) --
	(324.92,223.39) --
	(326.46,225.80) --
	(327.99,228.04) --
	(329.53,230.13) --
	(331.07,232.05) --
	(332.60,233.82) --
	(334.14,235.42) --
	(335.68,236.87) --
	(337.22,238.16) --
	(338.75,239.28) --
	(340.29,240.25) --
	(341.83,241.05) --
	(343.36,241.70) --
	(344.90,242.18) --
	(346.44,242.51) --
	(347.97,242.68) --
	(349.51,242.68) --
	(351.05,242.53) --
	(352.58,242.21) --
	(354.12,241.74) --
	(355.66,241.10) --
	(357.20,240.31) --
	(358.73,239.36) --
	(360.27,238.24) --
	(361.81,236.97) --
	(363.34,235.53) --
	(364.88,233.94) --
	(366.42,232.18) --
	(367.95,230.27);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.07) --
	(317.23,190.12) --
	(318.77,190.24) --
	(320.31,190.42) --
	(321.85,190.65) --
	(323.38,190.95) --
	(324.92,191.31) --
	(326.46,191.73) --
	(327.99,192.21) --
	(329.53,192.75) --
	(331.07,193.36) --
	(332.60,194.02) --
	(334.14,194.74) --
	(335.68,195.53) --
	(337.22,196.37) --
	(338.75,197.28) --
	(340.29,198.25) --
	(341.83,199.28) --
	(343.36,200.37) --
	(344.90,201.52) --
	(346.44,202.73) --
	(347.97,204.00) --
	(349.51,205.33) --
	(351.05,206.73) --
	(352.58,208.18) --
	(354.12,209.70) --
	(355.66,211.27) --
	(357.20,212.91) --
	(358.73,214.61) --
	(360.27,216.37) --
	(361.81,218.18) --
	(363.34,220.07) --
	(364.88,222.01) --
	(366.42,224.01) --
	(367.95,226.07);
\end{scope}
\begin{scope}
\path[clip] (209.80,104.16) rectangle (375.49,181.07);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,117.19) --
	(375.49,117.19);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,136.26) --
	(375.49,136.26);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,155.32) --
	(375.49,155.32);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,174.39) --
	(375.49,174.39);

\path[draw=drawColor,line width= 0.3pt,line join=round] (235.01,104.16) --
	(235.01,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (273.43,104.16) --
	(273.43,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (311.85,104.16) --
	(311.85,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.28,104.16) --
	(350.28,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,107.66) --
	(375.49,107.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,126.72) --
	(375.49,126.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,145.79) --
	(375.49,145.79);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,164.86) --
	(375.49,164.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (215.79,104.16) --
	(215.79,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.22,104.16) --
	(254.22,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.64,104.16) --
	(292.64,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (331.07,104.16) --
	(331.07,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (369.49,104.16) --
	(369.49,181.07);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,141.35) --
	(218.87,137.19) --
	(220.40,133.30) --
	(221.94,129.68) --
	(223.48,126.34) --
	(225.02,123.28) --
	(226.55,120.49) --
	(228.09,117.97) --
	(229.63,115.73) --
	(231.16,113.76) --
	(232.70,112.07) --
	(234.24,110.65) --
	(235.77,109.50) --
	(237.31,108.63) --
	(238.85,108.04) --
	(240.39,107.72) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,150.09) --
	(218.87,153.84) --
	(220.40,157.05) --
	(221.94,159.70) --
	(223.48,161.81) --
	(225.02,163.36) --
	(226.55,164.37) --
	(228.09,164.83) --
	(229.63,164.74) --
	(231.16,164.09) --
	(232.70,162.90) --
	(234.24,161.17) --
	(235.77,158.88) --
	(237.31,156.04) --
	(238.85,152.65) --
	(240.39,148.72) --
	(241.92,144.28) --
	(243.46,139.93) --
	(245.00,135.86) --
	(246.53,132.06) --
	(248.07,128.54) --
	(249.61,125.29) --
	(251.14,122.32) --
	(252.68,119.62) --
	(254.22,117.19) --
	(255.76,115.04) --
	(257.29,113.16) --
	(258.83,111.56) --
	(260.37,110.24) --
	(261.90,109.18) --
	(263.44,108.41) --
	(264.98,107.90) --
	(266.51,107.67) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.80) --
	(218.87,108.21) --
	(220.40,108.89) --
	(221.94,109.85) --
	(223.48,111.09) --
	(225.02,112.60) --
	(226.55,114.38) --
	(228.09,116.44) --
	(229.63,118.78) --
	(231.16,121.39) --
	(232.70,124.27) --
	(234.24,127.43) --
	(235.77,130.86) --
	(237.31,134.56) --
	(238.85,138.55) --
	(240.39,142.80) --
	(241.92,147.29) --
	(243.46,151.40) --
	(245.00,154.97) --
	(246.53,157.99) --
	(248.07,160.46) --
	(249.61,162.39) --
	(251.14,163.76) --
	(252.68,164.58) --
	(254.22,164.86) --
	(255.76,164.58) --
	(257.29,163.76) --
	(258.83,162.39) --
	(260.37,160.46) --
	(261.90,157.99) --
	(263.44,154.97) --
	(264.98,151.40) --
	(266.51,147.29) --
	(268.05,142.80) --
	(269.59,138.55) --
	(271.13,134.56) --
	(272.66,130.86) --
	(274.20,127.43) --
	(275.74,124.27) --
	(277.27,121.39) --
	(278.81,118.78) --
	(280.35,116.44) --
	(281.88,114.38) --
	(283.42,112.60) --
	(284.96,111.09) --
	(286.49,109.85) --
	(288.03,108.89) --
	(289.57,108.21) --
	(291.11,107.80) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.67) --
	(243.46,107.90) --
	(245.00,108.41) --
	(246.53,109.18) --
	(248.07,110.24) --
	(249.61,111.56) --
	(251.14,113.16) --
	(252.68,115.04) --
	(254.22,117.19) --
	(255.76,119.62) --
	(257.29,122.32) --
	(258.83,125.29) --
	(260.37,128.54) --
	(261.90,132.06) --
	(263.44,135.86) --
	(264.98,139.93) --
	(266.51,144.28) --
	(268.05,148.72) --
	(269.59,152.65) --
	(271.13,156.04) --
	(272.66,158.88) --
	(274.20,161.17) --
	(275.74,162.90) --
	(277.27,164.09) --
	(278.81,164.74) --
	(280.35,164.83) --
	(281.88,164.37) --
	(283.42,163.36) --
	(284.96,161.81) --
	(286.49,159.70) --
	(288.03,157.05) --
	(289.57,153.84) --
	(291.11,150.09) --
	(292.64,145.79) --
	(294.18,141.35) --
	(295.72,137.19) --
	(297.25,133.30) --
	(298.79,129.68) --
	(300.33,126.34) --
	(301.86,123.28) --
	(303.40,120.49) --
	(304.94,117.97) --
	(306.48,115.73) --
	(308.01,113.76) --
	(309.55,112.07) --
	(311.09,110.65) --
	(312.62,109.50) --
	(314.16,108.63) --
	(315.70,108.04) --
	(317.23,107.72) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.72) --
	(269.59,108.04) --
	(271.13,108.63) --
	(272.66,109.50) --
	(274.20,110.65) --
	(275.74,112.07) --
	(277.27,113.76) --
	(278.81,115.73) --
	(280.35,117.97) --
	(281.88,120.49) --
	(283.42,123.28) --
	(284.96,126.34) --
	(286.49,129.68) --
	(288.03,133.30) --
	(289.57,137.19) --
	(291.11,141.35) --
	(292.64,145.79) --
	(294.18,150.09) --
	(295.72,153.84) --
	(297.25,157.05) --
	(298.79,159.70) --
	(300.33,161.81) --
	(301.86,163.36) --
	(303.40,164.37) --
	(304.94,164.83) --
	(306.48,164.74) --
	(308.01,164.09) --
	(309.55,162.90) --
	(311.09,161.17) --
	(312.62,158.88) --
	(314.16,156.04) --
	(315.70,152.65) --
	(317.23,148.72) --
	(318.77,144.28) --
	(320.31,139.93) --
	(321.85,135.86) --
	(323.38,132.06) --
	(324.92,128.54) --
	(326.46,125.29) --
	(327.99,122.32) --
	(329.53,119.62) --
	(331.07,117.19) --
	(332.60,115.04) --
	(334.14,113.16) --
	(335.68,111.56) --
	(337.22,110.24) --
	(338.75,109.18) --
	(340.29,108.41) --
	(341.83,107.90) --
	(343.36,107.67) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.80) --
	(295.72,108.21) --
	(297.25,108.89) --
	(298.79,109.85) --
	(300.33,111.09) --
	(301.86,112.60) --
	(303.40,114.38) --
	(304.94,116.44) --
	(306.48,118.78) --
	(308.01,121.39) --
	(309.55,124.27) --
	(311.09,127.43) --
	(312.62,130.86) --
	(314.16,134.56) --
	(315.70,138.55) --
	(317.23,142.80) --
	(318.77,147.29) --
	(320.31,151.40) --
	(321.85,154.97) --
	(323.38,157.99) --
	(324.92,160.46) --
	(326.46,162.39) --
	(327.99,163.76) --
	(329.53,164.58) --
	(331.07,164.86) --
	(332.60,164.58) --
	(334.14,163.76) --
	(335.68,162.39) --
	(337.22,160.46) --
	(338.75,157.99) --
	(340.29,154.97) --
	(341.83,151.40) --
	(343.36,147.29) --
	(344.90,142.80) --
	(346.44,138.55) --
	(347.97,134.56) --
	(349.51,130.86) --
	(351.05,127.43) --
	(352.58,124.27) --
	(354.12,121.39) --
	(355.66,118.78) --
	(357.20,116.44) --
	(358.73,114.38) --
	(360.27,112.60) --
	(361.81,111.09) --
	(363.34,109.85) --
	(364.88,108.89) --
	(366.42,108.21) --
	(367.95,107.80);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.67) --
	(320.31,107.90) --
	(321.85,108.41) --
	(323.38,109.18) --
	(324.92,110.24) --
	(326.46,111.56) --
	(327.99,113.16) --
	(329.53,115.04) --
	(331.07,117.19) --
	(332.60,119.62) --
	(334.14,122.32) --
	(335.68,125.29) --
	(337.22,128.54) --
	(338.75,132.06) --
	(340.29,135.86) --
	(341.83,139.93) --
	(343.36,144.28) --
	(344.90,148.72) --
	(346.44,152.65) --
	(347.97,156.04) --
	(349.51,158.88) --
	(351.05,161.17) --
	(352.58,162.90) --
	(354.12,164.09) --
	(355.66,164.74) --
	(357.20,164.83) --
	(358.73,164.37) --
	(360.27,163.36) --
	(361.81,161.81) --
	(363.34,159.70) --
	(364.88,157.05) --
	(366.42,153.84) --
	(367.95,150.09);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.72) --
	(346.44,108.04) --
	(347.97,108.63) --
	(349.51,109.50) --
	(351.05,110.65) --
	(352.58,112.07) --
	(354.12,113.76) --
	(355.66,115.73) --
	(357.20,117.97) --
	(358.73,120.49) --
	(360.27,123.28) --
	(361.81,126.34) --
	(363.34,129.68) --
	(364.88,133.30) --
	(366.42,137.19) --
	(367.95,141.35);
\end{scope}
\begin{scope}
\path[clip] (209.80, 21.76) rectangle (375.49, 98.66);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80, 34.79) --
	(375.49, 34.79);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80, 53.85) --
	(375.49, 53.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80, 72.92) --
	(375.49, 72.92);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80, 91.99) --
	(375.49, 91.99);

\path[draw=drawColor,line width= 0.3pt,line join=round] (235.01, 21.76) --
	(235.01, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (273.43, 21.76) --
	(273.43, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (311.85, 21.76) --
	(311.85, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.28, 21.76) --
	(350.28, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80, 25.25) --
	(375.49, 25.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80, 44.32) --
	(375.49, 44.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80, 63.39) --
	(375.49, 63.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80, 82.45) --
	(375.49, 82.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (215.79, 21.76) --
	(215.79, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.22, 21.76) --
	(254.22, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.64, 21.76) --
	(292.64, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (331.07, 21.76) --
	(331.07, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (369.49, 21.76) --
	(369.49, 98.66);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 32.40) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 91.88) --
	(218.87, 91.69) --
	(220.40, 83.31) --
	(221.94, 75.49) --
	(223.48, 68.23) --
	(225.02, 61.54) --
	(226.55, 55.42) --
	(228.09, 49.86) --
	(229.63, 44.87) --
	(231.16, 40.44) --
	(232.70, 36.58) --
	(234.24, 33.28) --
	(235.77, 30.55) --
	(237.31, 28.39) --
	(238.85, 26.79) --
	(240.39, 25.75) --
	(241.92, 25.28) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 27.75) --
	(218.87, 35.08) --
	(220.40, 43.31) --
	(221.94, 50.78) --
	(223.48, 57.48) --
	(225.02, 63.41) --
	(226.55, 68.57) --
	(228.09, 72.96) --
	(229.63, 76.58) --
	(231.16, 79.44) --
	(232.70, 81.53) --
	(234.24, 82.84) --
	(235.77, 83.39) --
	(237.31, 83.18) --
	(238.85, 82.19) --
	(240.39, 80.43) --
	(241.92, 77.91) --
	(243.46, 74.81) --
	(245.00, 71.76) --
	(246.53, 68.81) --
	(248.07, 65.95) --
	(249.61, 63.19) --
	(251.14, 60.53) --
	(252.68, 57.97) --
	(254.22, 55.50) --
	(255.76, 53.13) --
	(257.29, 50.85) --
	(258.83, 48.68) --
	(260.37, 46.60) --
	(261.90, 44.61) --
	(263.44, 42.72) --
	(264.98, 40.93) --
	(266.51, 39.24) --
	(268.05, 37.64) --
	(269.59, 36.14) --
	(271.13, 34.74) --
	(272.66, 33.43) --
	(274.20, 32.22) --
	(275.74, 31.11) --
	(277.27, 30.09) --
	(278.81, 29.17) --
	(280.35, 28.35) --
	(281.88, 27.62) --
	(283.42, 27.00) --
	(284.96, 26.46) --
	(286.49, 26.03) --
	(288.03, 25.69) --
	(289.57, 25.45) --
	(291.11, 25.30) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.26) --
	(220.40, 25.41) --
	(221.94, 25.76) --
	(223.48, 26.32) --
	(225.02, 27.08) --
	(226.55, 28.04) --
	(228.09, 29.20) --
	(229.63, 30.57) --
	(231.16, 32.14) --
	(232.70, 33.92) --
	(234.24, 35.90) --
	(235.77, 38.08) --
	(237.31, 40.46) --
	(238.85, 43.05) --
	(240.39, 45.84) --
	(241.92, 48.83) --
	(243.46, 51.95) --
	(245.00, 54.91) --
	(246.53, 57.71) --
	(248.07, 60.34) --
	(249.61, 62.80) --
	(251.14, 65.09) --
	(252.68, 67.21) --
	(254.22, 69.17) --
	(255.76, 70.96) --
	(257.29, 72.58) --
	(258.83, 74.03) --
	(260.37, 75.31) --
	(261.90, 76.43) --
	(263.44, 77.37) --
	(264.98, 78.15) --
	(266.51, 78.76) --
	(268.05, 79.20) --
	(269.59, 79.47) --
	(271.13, 79.58) --
	(272.66, 79.52) --
	(274.20, 79.29) --
	(275.74, 78.89) --
	(277.27, 78.32) --
	(278.81, 77.58) --
	(280.35, 76.68) --
	(281.88, 75.60) --
	(283.42, 74.36) --
	(284.96, 72.95) --
	(286.49, 71.38) --
	(288.03, 69.63) --
	(289.57, 67.72) --
	(291.11, 65.64) --
	(292.64, 63.39) --
	(294.18, 61.09) --
	(295.72, 58.86) --
	(297.25, 56.70) --
	(298.79, 54.62) --
	(300.33, 52.61) --
	(301.86, 50.67) --
	(303.40, 48.80) --
	(304.94, 47.00) --
	(306.48, 45.27) --
	(308.01, 43.61) --
	(309.55, 42.03) --
	(311.09, 40.52) --
	(312.62, 39.08) --
	(314.16, 37.71) --
	(315.70, 36.41) --
	(317.23, 35.18) --
	(318.77, 34.03) --
	(320.31, 32.94) --
	(321.85, 31.93) --
	(323.38, 30.99) --
	(324.92, 30.12) --
	(326.46, 29.32) --
	(327.99, 28.59) --
	(329.53, 27.94) --
	(331.07, 27.36) --
	(332.60, 26.84) --
	(334.14, 26.40) --
	(335.68, 26.03) --
	(337.22, 25.73) --
	(338.75, 25.51) --
	(340.29, 25.35) --
	(341.83, 25.27) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.27) --
	(245.00, 25.35) --
	(246.53, 25.51) --
	(248.07, 25.73) --
	(249.61, 26.03) --
	(251.14, 26.40) --
	(252.68, 26.84) --
	(254.22, 27.36) --
	(255.76, 27.94) --
	(257.29, 28.59) --
	(258.83, 29.32) --
	(260.37, 30.12) --
	(261.90, 30.99) --
	(263.44, 31.93) --
	(264.98, 32.94) --
	(266.51, 34.03) --
	(268.05, 35.18) --
	(269.59, 36.41) --
	(271.13, 37.71) --
	(272.66, 39.08) --
	(274.20, 40.52) --
	(275.74, 42.03) --
	(277.27, 43.61) --
	(278.81, 45.27) --
	(280.35, 47.00) --
	(281.88, 48.80) --
	(283.42, 50.67) --
	(284.96, 52.61) --
	(286.49, 54.62) --
	(288.03, 56.70) --
	(289.57, 58.86) --
	(291.11, 61.09) --
	(292.64, 63.39) --
	(294.18, 65.64) --
	(295.72, 67.72) --
	(297.25, 69.63) --
	(298.79, 71.38) --
	(300.33, 72.95) --
	(301.86, 74.36) --
	(303.40, 75.60) --
	(304.94, 76.68) --
	(306.48, 77.58) --
	(308.01, 78.32) --
	(309.55, 78.89) --
	(311.09, 79.29) --
	(312.62, 79.52) --
	(314.16, 79.58) --
	(315.70, 79.47) --
	(317.23, 79.20) --
	(318.77, 78.76) --
	(320.31, 78.15) --
	(321.85, 77.37) --
	(323.38, 76.43) --
	(324.92, 75.31) --
	(326.46, 74.03) --
	(327.99, 72.58) --
	(329.53, 70.96) --
	(331.07, 69.17) --
	(332.60, 67.21) --
	(334.14, 65.09) --
	(335.68, 62.80) --
	(337.22, 60.34) --
	(338.75, 57.71) --
	(340.29, 54.91) --
	(341.83, 51.95) --
	(343.36, 48.83) --
	(344.90, 45.84) --
	(346.44, 43.05) --
	(347.97, 40.46) --
	(349.51, 38.08) --
	(351.05, 35.90) --
	(352.58, 33.92) --
	(354.12, 32.14) --
	(355.66, 30.57) --
	(357.20, 29.20) --
	(358.73, 28.04) --
	(360.27, 27.08) --
	(361.81, 26.32) --
	(363.34, 25.76) --
	(364.88, 25.41) --
	(366.42, 25.26) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.30) --
	(295.72, 25.45) --
	(297.25, 25.69) --
	(298.79, 26.03) --
	(300.33, 26.46) --
	(301.86, 27.00) --
	(303.40, 27.62) --
	(304.94, 28.35) --
	(306.48, 29.17) --
	(308.01, 30.09) --
	(309.55, 31.11) --
	(311.09, 32.22) --
	(312.62, 33.43) --
	(314.16, 34.74) --
	(315.70, 36.14) --
	(317.23, 37.64) --
	(318.77, 39.24) --
	(320.31, 40.93) --
	(321.85, 42.72) --
	(323.38, 44.61) --
	(324.92, 46.60) --
	(326.46, 48.68) --
	(327.99, 50.85) --
	(329.53, 53.13) --
	(331.07, 55.50) --
	(332.60, 57.97) --
	(334.14, 60.53) --
	(335.68, 63.19) --
	(337.22, 65.95) --
	(338.75, 68.81) --
	(340.29, 71.76) --
	(341.83, 74.81) --
	(343.36, 77.91) --
	(344.90, 80.43) --
	(346.44, 82.19) --
	(347.97, 83.18) --
	(349.51, 83.39) --
	(351.05, 82.84) --
	(352.58, 81.53) --
	(354.12, 79.44) --
	(355.66, 76.58) --
	(357.20, 72.96) --
	(358.73, 68.57) --
	(360.27, 63.41) --
	(361.81, 57.48) --
	(363.34, 50.78) --
	(364.88, 43.31) --
	(366.42, 35.08) --
	(367.95, 27.75);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.28) --
	(344.90, 25.75) --
	(346.44, 26.79) --
	(347.97, 28.39) --
	(349.51, 30.55) --
	(351.05, 33.28) --
	(352.58, 36.58) --
	(354.12, 40.44) --
	(355.66, 44.87) --
	(357.20, 49.86) --
	(358.73, 55.42) --
	(360.27, 61.54) --
	(361.81, 68.23) --
	(363.34, 75.49) --
	(364.88, 83.31) --
	(366.42, 91.69) --
	(367.95, 91.88);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 32.40);
\end{scope}
\begin{scope}
\path[clip] (386.87,186.57) rectangle (552.55,263.47);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,199.60) --
	(552.55,199.60);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,218.66) --
	(552.55,218.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,237.73) --
	(552.55,237.73);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,256.80) --
	(552.55,256.80);

\path[draw=drawColor,line width= 0.3pt,line join=round] (412.07,186.57) --
	(412.07,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (450.50,186.57) --
	(450.50,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (488.92,186.57) --
	(488.92,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (527.35,186.57) --
	(527.35,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,190.06) --
	(552.55,190.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,209.13) --
	(552.55,209.13);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,228.20) --
	(552.55,228.20);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,247.26) --
	(552.55,247.26);

\path[draw=drawColor,line width= 0.6pt,line join=round] (392.86,186.57) --
	(392.86,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (431.29,186.57) --
	(431.29,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.71,186.57) --
	(469.71,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (508.13,186.57) --
	(508.13,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (546.56,186.57) --
	(546.56,263.47);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,227.02) --
	(395.93,225.86) --
	(397.47,224.72) --
	(399.01,223.60) --
	(400.55,222.49) --
	(402.08,221.41) --
	(403.62,220.34) --
	(405.16,219.29) --
	(406.69,218.26) --
	(408.23,217.25) --
	(409.77,216.26) --
	(411.30,215.28) --
	(412.84,214.33) --
	(414.38,213.39) --
	(415.92,212.47) --
	(417.45,211.57) --
	(418.99,210.69) --
	(420.53,209.82) --
	(422.06,208.98) --
	(423.60,208.15) --
	(425.14,207.34) --
	(426.67,206.56) --
	(428.21,205.78) --
	(429.75,205.03) --
	(431.29,204.30) --
	(432.82,203.58) --
	(434.36,202.88) --
	(435.90,202.20) --
	(437.43,201.54) --
	(438.97,200.90) --
	(440.51,200.28) --
	(442.04,199.67) --
	(443.58,199.09) --
	(445.12,198.52) --
	(446.66,197.97) --
	(448.19,197.44) --
	(449.73,196.93) --
	(451.27,196.43) --
	(452.80,195.96) --
	(454.34,195.50) --
	(455.88,195.06) --
	(457.41,194.64) --
	(458.95,194.24) --
	(460.49,193.85) --
	(462.02,193.49) --
	(463.56,193.14) --
	(465.10,192.81) --
	(466.64,192.50) --
	(468.17,192.21) --
	(469.71,191.94) --
	(471.25,191.69) --
	(472.78,191.45) --
	(474.32,191.23) --
	(475.86,191.04) --
	(477.39,190.86) --
	(478.93,190.69) --
	(480.47,190.55) --
	(482.01,190.43) --
	(483.54,190.32) --
	(485.08,190.23) --
	(486.62,190.16) --
	(488.15,190.11) --
	(489.69,190.08) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,229.36) --
	(395.93,230.47) --
	(397.47,231.52) --
	(399.01,232.53) --
	(400.55,233.48) --
	(402.08,234.38) --
	(403.62,235.23) --
	(405.16,236.03) --
	(406.69,236.78) --
	(408.23,237.47) --
	(409.77,238.11) --
	(411.30,238.70) --
	(412.84,239.24) --
	(414.38,239.73) --
	(415.92,240.16) --
	(417.45,240.55) --
	(418.99,240.88) --
	(420.53,241.16) --
	(422.06,241.39) --
	(423.60,241.56) --
	(425.14,241.69) --
	(426.67,241.76) --
	(428.21,241.78) --
	(429.75,241.75) --
	(431.29,241.66) --
	(432.82,241.53) --
	(434.36,241.34) --
	(435.90,241.10) --
	(437.43,240.81) --
	(438.97,240.47) --
	(440.51,240.07) --
	(442.04,239.63) --
	(443.58,239.13) --
	(445.12,238.58) --
	(446.66,237.97) --
	(448.19,237.32) --
	(449.73,236.62) --
	(451.27,235.86) --
	(452.80,235.05) --
	(454.34,234.19) --
	(455.88,233.27) --
	(457.41,232.31) --
	(458.95,231.29) --
	(460.49,230.22) --
	(462.02,229.10) --
	(463.56,227.93) --
	(465.10,226.71) --
	(466.64,225.43) --
	(468.17,224.10) --
	(469.71,222.72) --
	(471.25,221.29) --
	(472.78,219.81) --
	(474.32,218.27) --
	(475.86,216.68) --
	(477.39,215.04) --
	(478.93,213.35) --
	(480.47,211.61) --
	(482.01,209.82) --
	(483.54,207.97) --
	(485.08,206.07) --
	(486.62,204.12) --
	(488.15,202.12) --
	(489.69,200.06) --
	(491.23,197.96) --
	(492.76,195.90) --
	(494.30,194.14) --
	(495.84,192.70) --
	(497.38,191.57) --
	(498.91,190.76) --
	(500.45,190.25) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.08) --
	(395.93,190.13) --
	(397.47,190.21) --
	(399.01,190.33) --
	(400.55,190.48) --
	(402.08,190.66) --
	(403.62,190.88) --
	(405.16,191.13) --
	(406.69,191.42) --
	(408.23,191.73) --
	(409.77,192.08) --
	(411.30,192.47) --
	(412.84,192.88) --
	(414.38,193.33) --
	(415.92,193.82) --
	(417.45,194.34) --
	(418.99,194.89) --
	(420.53,195.47) --
	(422.06,196.09) --
	(423.60,196.74) --
	(425.14,197.42) --
	(426.67,198.14) --
	(428.21,198.89) --
	(429.75,199.68) --
	(431.29,200.50) --
	(432.82,201.35) --
	(434.36,202.23) --
	(435.90,203.15) --
	(437.43,204.10) --
	(438.97,205.09) --
	(440.51,206.10) --
	(442.04,207.16) --
	(443.58,208.24) --
	(445.12,209.36) --
	(446.66,210.51) --
	(448.19,211.70) --
	(449.73,212.91) --
	(451.27,214.17) --
	(452.80,215.45) --
	(454.34,216.77) --
	(455.88,218.12) --
	(457.41,219.51) --
	(458.95,220.93) --
	(460.49,222.38) --
	(462.02,223.86) --
	(463.56,225.38) --
	(465.10,226.94) --
	(466.64,228.52) --
	(468.17,230.14) --
	(469.71,231.79) --
	(471.25,233.48) --
	(472.78,235.20) --
	(474.32,236.95) --
	(475.86,238.74) --
	(477.39,240.56) --
	(478.93,242.41) --
	(480.47,244.30) --
	(482.01,246.21) --
	(483.54,248.17) --
	(485.08,250.15) --
	(486.62,252.17) --
	(488.15,254.23) --
	(489.69,256.31) --
	(491.23,258.43) --
	(492.76,259.98) --
	(494.30,259.40) --
	(495.84,256.64) --
	(497.38,251.69) --
	(498.91,244.54) --
	(500.45,235.21) --
	(501.99,223.68) --
	(503.52,211.87) --
	(505.06,202.59) --
	(506.60,195.87) --
	(508.13,191.70) --
	(509.67,190.09) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.58) --
	(494.30,192.91) --
	(495.84,197.11) --
	(497.38,203.20) --
	(498.91,211.16) --
	(500.45,221.00) --
	(501.99,232.71) --
	(503.52,243.25) --
	(505.06,248.14) --
	(506.60,247.32) --
	(508.13,240.81) --
	(509.67,228.60) --
	(511.21,214.13) --
	(512.74,203.00) --
	(514.28,195.30) --
	(515.82,191.02) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,191.33) --
	(505.06,195.72) --
	(506.60,203.26) --
	(508.13,213.94) --
	(509.67,227.77) --
	(511.21,240.99) --
	(512.74,247.49) --
	(514.28,247.17) --
	(515.82,240.04) --
	(517.36,226.41) --
	(518.89,213.07) --
	(520.43,202.76) --
	(521.97,195.49) --
	(523.50,191.27) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,191.34) --
	(512.74,195.97) --
	(514.28,203.99) --
	(515.82,215.39) --
	(517.36,229.93) --
	(518.89,242.12) --
	(520.43,249.72) --
	(521.97,252.75) --
	(523.50,251.20) --
	(525.04,245.09) --
	(526.58,237.51) --
	(528.11,230.49) --
	(529.65,224.03) --
	(531.19,218.14) --
	(532.73,212.80) --
	(534.26,208.03) --
	(535.80,203.82) --
	(537.34,200.17) --
	(538.87,197.08) --
	(540.41,194.56) --
	(541.95,192.59) --
	(543.48,191.19) --
	(545.02,190.34);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.11) --
	(518.89,191.27) --
	(520.43,193.97) --
	(521.97,198.21) --
	(523.50,203.99) --
	(525.04,211.30) --
	(526.58,218.65) --
	(528.11,225.05) --
	(529.65,230.50) --
	(531.19,235.02) --
	(532.73,238.59) --
	(534.26,241.21) --
	(535.80,242.89) --
	(537.34,243.62) --
	(538.87,243.41) --
	(540.41,242.26) --
	(541.95,240.16) --
	(543.48,237.12) --
	(545.02,233.13);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.07) --
	(526.58,190.30) --
	(528.11,190.92) --
	(529.65,191.92) --
	(531.19,193.30) --
	(532.73,195.06) --
	(534.26,197.21) --
	(535.80,199.75) --
	(537.34,202.66) --
	(538.87,205.96) --
	(540.41,209.64) --
	(541.95,213.70) --
	(543.48,218.15) --
	(545.02,222.98);
\end{scope}
\begin{scope}
\path[clip] (386.87,104.16) rectangle (552.55,181.07);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,117.19) --
	(552.55,117.19);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,136.26) --
	(552.55,136.26);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,155.32) --
	(552.55,155.32);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,174.39) --
	(552.55,174.39);

\path[draw=drawColor,line width= 0.3pt,line join=round] (412.07,104.16) --
	(412.07,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (450.50,104.16) --
	(450.50,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (488.92,104.16) --
	(488.92,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (527.35,104.16) --
	(527.35,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,107.66) --
	(552.55,107.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,126.72) --
	(552.55,126.72);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,145.79) --
	(552.55,145.79);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,164.86) --
	(552.55,164.86);

\path[draw=drawColor,line width= 0.6pt,line join=round] (392.86,104.16) --
	(392.86,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (431.29,104.16) --
	(431.29,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.71,104.16) --
	(469.71,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (508.13,104.16) --
	(508.13,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (546.56,104.16) --
	(546.56,181.07);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,144.30) --
	(395.93,142.83) --
	(397.47,141.39) --
	(399.01,139.99) --
	(400.55,138.61) --
	(402.08,137.27) --
	(403.62,135.95) --
	(405.16,134.67) --
	(406.69,133.41) --
	(408.23,132.18) --
	(409.77,130.99) --
	(411.30,129.82) --
	(412.84,128.68) --
	(414.38,127.58) --
	(415.92,126.50) --
	(417.45,125.45) --
	(418.99,124.44) --
	(420.53,123.45) --
	(422.06,122.49) --
	(423.60,121.57) --
	(425.14,120.67) --
	(426.67,119.80) --
	(428.21,118.97) --
	(429.75,118.16) --
	(431.29,117.38) --
	(432.82,116.63) --
	(434.36,115.91) --
	(435.90,115.23) --
	(437.43,114.57) --
	(438.97,113.94) --
	(440.51,113.34) --
	(442.04,112.77) --
	(443.58,112.24) --
	(445.12,111.73) --
	(446.66,111.25) --
	(448.19,110.80) --
	(449.73,110.38) --
	(451.27,109.99) --
	(452.80,109.63) --
	(454.34,109.31) --
	(455.88,109.01) --
	(457.41,108.74) --
	(458.95,108.50) --
	(460.49,108.29) --
	(462.02,108.11) --
	(463.56,107.96) --
	(465.10,107.84) --
	(466.64,107.75) --
	(468.17,107.69) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,147.26) --
	(395.93,148.66) --
	(397.47,149.99) --
	(399.01,151.24) --
	(400.55,152.42) --
	(402.08,153.53) --
	(403.62,154.56) --
	(405.16,155.52) --
	(406.69,156.40) --
	(408.23,157.22) --
	(409.77,157.95) --
	(411.30,158.62) --
	(412.84,159.21) --
	(414.38,159.73) --
	(415.92,160.17) --
	(417.45,160.54) --
	(418.99,160.84) --
	(420.53,161.06) --
	(422.06,161.21) --
	(423.60,161.28) --
	(425.14,161.29) --
	(426.67,161.21) --
	(428.21,161.07) --
	(429.75,160.85) --
	(431.29,160.56) --
	(432.82,160.19) --
	(434.36,159.75) --
	(435.90,159.24) --
	(437.43,158.66) --
	(438.97,158.00) --
	(440.51,157.26) --
	(442.04,156.46) --
	(443.58,155.58) --
	(445.12,154.62) --
	(446.66,153.59) --
	(448.19,152.49) --
	(449.73,151.32) --
	(451.27,150.07) --
	(452.80,148.75) --
	(454.34,147.35) --
	(455.88,145.88) --
	(457.41,144.34) --
	(458.95,142.72) --
	(460.49,141.04) --
	(462.02,139.27) --
	(463.56,137.44) --
	(465.10,135.52) --
	(466.64,133.54) --
	(468.17,131.48) --
	(469.71,129.35) --
	(471.25,127.17) --
	(472.78,125.09) --
	(474.32,123.12) --
	(475.86,121.27) --
	(477.39,119.53) --
	(478.93,117.92) --
	(480.47,116.42) --
	(482.01,115.04) --
	(483.54,113.78) --
	(485.08,112.64) --
	(486.62,111.62) --
	(488.15,110.71) --
	(489.69,109.92) --
	(491.23,109.25) --
	(492.76,108.69) --
	(494.30,108.26) --
	(495.84,107.94) --
	(497.38,107.74) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.68) --
	(395.93,107.75) --
	(397.47,107.85) --
	(399.01,108.01) --
	(400.55,108.20) --
	(402.08,108.44) --
	(403.62,108.73) --
	(405.16,109.06) --
	(406.69,109.43) --
	(408.23,109.84) --
	(409.77,110.30) --
	(411.30,110.80) --
	(412.84,111.35) --
	(414.38,111.94) --
	(415.92,112.57) --
	(417.45,113.25) --
	(418.99,113.97) --
	(420.53,114.73) --
	(422.06,115.54) --
	(423.60,116.39) --
	(425.14,117.28) --
	(426.67,118.22) --
	(428.21,119.20) --
	(429.75,120.23) --
	(431.29,121.30) --
	(432.82,122.41) --
	(434.36,123.57) --
	(435.90,124.77) --
	(437.43,126.01) --
	(438.97,127.30) --
	(440.51,128.63) --
	(442.04,130.01) --
	(443.58,131.43) --
	(445.12,132.89) --
	(446.66,134.40) --
	(448.19,135.95) --
	(449.73,137.54) --
	(451.27,139.18) --
	(452.80,140.86) --
	(454.34,142.58) --
	(455.88,144.35) --
	(457.41,146.16) --
	(458.95,148.02) --
	(460.49,149.92) --
	(462.02,151.86) --
	(463.56,153.84) --
	(465.10,155.87) --
	(466.64,157.95) --
	(468.17,160.06) --
	(469.71,162.23) --
	(471.25,164.38) --
	(472.78,166.20) --
	(474.32,167.65) --
	(475.86,168.72) --
	(477.39,169.41) --
	(478.93,169.72) --
	(480.47,169.65) --
	(482.01,169.21) --
	(483.54,168.39) --
	(485.08,167.19) --
	(486.62,165.61) --
	(488.15,163.65) --
	(489.69,161.31) --
	(491.23,158.60) --
	(492.76,155.50) --
	(494.30,152.03) --
	(495.84,148.18) --
	(497.38,143.96) --
	(498.91,139.35) --
	(500.45,134.62) --
	(501.99,130.25) --
	(503.52,126.27) --
	(505.06,122.68) --
	(506.60,119.47) --
	(508.13,116.65) --
	(509.67,114.21) --
	(511.21,112.15) --
	(512.74,110.48) --
	(514.28,109.20) --
	(515.82,108.30) --
	(517.36,107.79) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.69) --
	(472.78,107.95) --
	(474.32,108.47) --
	(475.86,109.26) --
	(477.39,110.30) --
	(478.93,111.60) --
	(480.47,113.16) --
	(482.01,114.99) --
	(483.54,117.07) --
	(485.08,119.41) --
	(486.62,122.02) --
	(488.15,124.88) --
	(489.69,128.01) --
	(491.23,131.39) --
	(492.76,135.04) --
	(494.30,138.95) --
	(495.84,143.11) --
	(497.38,147.54) --
	(498.91,152.23) --
	(500.45,156.78) --
	(501.99,160.42) --
	(503.52,163.11) --
	(505.06,164.86) --
	(506.60,165.67) --
	(508.13,165.53) --
	(509.67,164.45) --
	(511.21,162.43) --
	(512.74,159.46) --
	(514.28,155.55) --
	(515.82,150.70) --
	(517.36,144.91) --
	(518.89,138.19) --
	(520.43,131.67) --
	(521.97,125.92) --
	(523.50,120.97) --
	(525.04,116.79) --
	(526.58,113.40) --
	(528.11,110.79) --
	(529.65,108.97) --
	(531.19,107.93) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.84) --
	(501.99,108.57) --
	(503.52,109.86) --
	(505.06,111.70) --
	(506.60,114.10) --
	(508.13,117.06) --
	(509.67,120.58) --
	(511.21,124.66) --
	(512.74,129.29) --
	(514.28,134.48) --
	(515.82,140.23) --
	(517.36,146.54) --
	(518.89,153.37) --
	(520.43,159.15) --
	(521.97,163.02) --
	(523.50,164.99) --
	(525.04,165.05) --
	(526.58,163.21) --
	(528.11,159.46) --
	(529.65,153.81) --
	(531.19,146.25) --
	(532.73,136.84) --
	(534.26,127.86) --
	(535.80,120.53) --
	(537.34,114.84) --
	(538.87,110.80) --
	(540.41,108.41) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.67) --
	(520.43,108.42) --
	(521.97,110.30) --
	(523.50,113.29) --
	(525.04,117.40) --
	(526.58,122.64) --
	(528.11,128.99) --
	(529.65,136.47) --
	(531.19,145.07) --
	(532.73,154.70) --
	(534.26,161.86) --
	(535.80,164.65) --
	(537.34,163.08) --
	(538.87,157.15) --
	(540.41,146.86) --
	(541.95,132.22) --
	(543.48,118.58) --
	(545.02,110.39);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.70) --
	(534.26,109.52) --
	(535.80,114.06) --
	(537.34,121.32) --
	(538.87,131.29) --
	(540.41,143.97) --
	(541.95,159.35) --
	(543.48,168.51) --
	(545.02,163.99);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.67) --
	(543.48,112.16) --
	(545.02,124.87);
\end{scope}
\begin{scope}
\path[clip] (386.87, 21.76) rectangle (552.55, 98.66);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87, 34.79) --
	(552.55, 34.79);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87, 53.85) --
	(552.55, 53.85);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87, 72.92) --
	(552.55, 72.92);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87, 91.99) --
	(552.55, 91.99);

\path[draw=drawColor,line width= 0.3pt,line join=round] (412.07, 21.76) --
	(412.07, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (450.50, 21.76) --
	(450.50, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (488.92, 21.76) --
	(488.92, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (527.35, 21.76) --
	(527.35, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87, 25.25) --
	(552.55, 25.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87, 44.32) --
	(552.55, 44.32);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87, 63.39) --
	(552.55, 63.39);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87, 82.45) --
	(552.55, 82.45);

\path[draw=drawColor,line width= 0.6pt,line join=round] (392.86, 21.76) --
	(392.86, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (431.29, 21.76) --
	(431.29, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.71, 21.76) --
	(469.71, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (508.13, 21.76) --
	(508.13, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (546.56, 21.76) --
	(546.56, 98.66);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 61.11) --
	(395.93, 58.91) --
	(397.47, 56.77) --
	(399.01, 54.71) --
	(400.55, 52.71) --
	(402.08, 50.79) --
	(403.62, 48.93) --
	(405.16, 47.15) --
	(406.69, 45.43) --
	(408.23, 43.79) --
	(409.77, 42.21) --
	(411.30, 40.71) --
	(412.84, 39.27) --
	(414.38, 37.91) --
	(415.92, 36.61) --
	(417.45, 35.38) --
	(418.99, 34.23) --
	(420.53, 33.14) --
	(422.06, 32.13) --
	(423.60, 31.18) --
	(425.14, 30.31) --
	(426.67, 29.50) --
	(428.21, 28.76) --
	(429.75, 28.10) --
	(431.29, 27.50) --
	(432.82, 26.98) --
	(434.36, 26.52) --
	(435.90, 26.13) --
	(437.43, 25.82) --
	(438.97, 25.57) --
	(440.51, 25.40) --
	(442.04, 25.29) --
	(443.58, 25.25) --
	(445.12, 25.25) --
	(446.66, 25.25) --
	(448.19, 25.25) --
	(449.73, 25.25) --
	(451.27, 25.25) --
	(452.80, 25.25) --
	(454.34, 25.25) --
	(455.88, 25.25) --
	(457.41, 25.25) --
	(458.95, 25.25) --
	(460.49, 25.25) --
	(462.02, 25.25) --
	(463.56, 25.25) --
	(465.10, 25.25) --
	(466.64, 25.25) --
	(468.17, 25.25) --
	(469.71, 25.25) --
	(471.25, 25.25) --
	(472.78, 25.25) --
	(474.32, 25.25) --
	(475.86, 25.25) --
	(477.39, 25.25) --
	(478.93, 25.25) --
	(480.47, 25.25) --
	(482.01, 25.25) --
	(483.54, 25.25) --
	(485.08, 25.25) --
	(486.62, 25.25) --
	(488.15, 25.25) --
	(489.69, 25.25) --
	(491.23, 25.25) --
	(492.76, 25.25) --
	(494.30, 25.25) --
	(495.84, 25.25) --
	(497.38, 25.25) --
	(498.91, 25.25) --
	(500.45, 25.25) --
	(501.99, 25.25) --
	(503.52, 25.25) --
	(505.06, 25.25) --
	(506.60, 25.25) --
	(508.13, 25.25) --
	(509.67, 25.25) --
	(511.21, 25.25) --
	(512.74, 25.25) --
	(514.28, 25.25) --
	(515.82, 25.25) --
	(517.36, 25.25) --
	(518.89, 25.25) --
	(520.43, 25.25) --
	(521.97, 25.25) --
	(523.50, 25.25) --
	(525.04, 25.25) --
	(526.58, 25.25) --
	(528.11, 25.25) --
	(529.65, 25.25) --
	(531.19, 25.25) --
	(532.73, 25.25) --
	(534.26, 25.25) --
	(535.80, 25.25) --
	(537.34, 25.25) --
	(538.87, 25.25) --
	(540.41, 25.25) --
	(541.95, 25.25) --
	(543.48, 25.25) --
	(545.02, 25.25);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 65.63) --
	(395.93, 67.74) --
	(397.47, 69.72) --
	(399.01, 71.56) --
	(400.55, 73.28) --
	(402.08, 74.86) --
	(403.62, 76.30) --
	(405.16, 77.62) --
	(406.69, 78.80) --
	(408.23, 79.85) --
	(409.77, 80.77) --
	(411.30, 81.55) --
	(412.84, 82.20) --
	(414.38, 82.72) --
	(415.92, 83.11) --
	(417.45, 83.36) --
	(418.99, 83.48) --
	(420.53, 83.47) --
	(422.06, 83.32) --
	(423.60, 83.05) --
	(425.14, 82.64) --
	(426.67, 82.10) --
	(428.21, 81.42) --
	(429.75, 80.61) --
	(431.29, 79.67) --
	(432.82, 78.60) --
	(434.36, 77.39) --
	(435.90, 76.06) --
	(437.43, 74.58) --
	(438.97, 72.98) --
	(440.51, 71.24) --
	(442.04, 69.38) --
	(443.58, 67.37) --
	(445.12, 65.33) --
	(446.66, 63.33) --
	(448.19, 61.39) --
	(449.73, 59.49) --
	(451.27, 57.65) --
	(452.80, 55.86) --
	(454.34, 54.12) --
	(455.88, 52.43) --
	(457.41, 50.79) --
	(458.95, 49.20) --
	(460.49, 47.67) --
	(462.02, 46.18) --
	(463.56, 44.75) --
	(465.10, 43.36) --
	(466.64, 42.03) --
	(468.17, 40.75) --
	(469.71, 39.52) --
	(471.25, 38.34) --
	(472.78, 37.21) --
	(474.32, 36.13) --
	(475.86, 35.10) --
	(477.39, 34.13) --
	(478.93, 33.20) --
	(480.47, 32.33) --
	(482.01, 31.50) --
	(483.54, 30.73) --
	(485.08, 30.01) --
	(486.62, 29.34) --
	(488.15, 28.72) --
	(489.69, 28.15) --
	(491.23, 27.63) --
	(492.76, 27.16) --
	(494.30, 26.75) --
	(495.84, 26.38) --
	(497.38, 26.07) --
	(498.91, 25.81) --
	(500.45, 25.59) --
	(501.99, 25.43) --
	(503.52, 25.32) --
	(505.06, 25.26) --
	(506.60, 25.25) --
	(508.13, 25.25) --
	(509.67, 25.25) --
	(511.21, 25.25) --
	(512.74, 25.25) --
	(514.28, 25.25) --
	(515.82, 25.25) --
	(517.36, 25.25) --
	(518.89, 25.25) --
	(520.43, 25.25) --
	(521.97, 25.25) --
	(523.50, 25.25) --
	(525.04, 25.25) --
	(526.58, 25.25) --
	(528.11, 25.25) --
	(529.65, 25.25) --
	(531.19, 25.25) --
	(532.73, 25.25) --
	(534.26, 25.25) --
	(535.80, 25.25) --
	(537.34, 25.25) --
	(538.87, 25.25) --
	(540.41, 25.25) --
	(541.95, 25.25) --
	(543.48, 25.25) --
	(545.02, 25.25);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.28) --
	(395.93, 25.38) --
	(397.47, 25.54) --
	(399.01, 25.75) --
	(400.55, 26.04) --
	(402.08, 26.38) --
	(403.62, 26.79) --
	(405.16, 27.26) --
	(406.69, 27.79) --
	(408.23, 28.39) --
	(409.77, 29.05) --
	(411.30, 29.77) --
	(412.84, 30.55) --
	(414.38, 31.40) --
	(415.92, 32.31) --
	(417.45, 33.28) --
	(418.99, 34.31) --
	(420.53, 35.41) --
	(422.06, 36.57) --
	(423.60, 37.79) --
	(425.14, 39.08) --
	(426.67, 40.43) --
	(428.21, 41.84) --
	(429.75, 43.31) --
	(431.29, 44.85) --
	(432.82, 46.45) --
	(434.36, 48.11) --
	(435.90, 49.83) --
	(437.43, 51.62) --
	(438.97, 53.47) --
	(440.51, 55.38) --
	(442.04, 57.36) --
	(443.58, 59.40) --
	(445.12, 61.41) --
	(446.66, 63.32) --
	(448.19, 65.11) --
	(449.73, 66.79) --
	(451.27, 68.35) --
	(452.80, 69.81) --
	(454.34, 71.15) --
	(455.88, 72.37) --
	(457.41, 73.49) --
	(458.95, 74.49) --
	(460.49, 75.38) --
	(462.02, 76.16) --
	(463.56, 76.82) --
	(465.10, 77.37) --
	(466.64, 77.81) --
	(468.17, 78.13) --
	(469.71, 78.35) --
	(471.25, 78.45) --
	(472.78, 78.43) --
	(474.32, 78.31) --
	(475.86, 78.07) --
	(477.39, 77.72) --
	(478.93, 77.25) --
	(480.47, 76.68) --
	(482.01, 75.99) --
	(483.54, 75.19) --
	(485.08, 74.27) --
	(486.62, 73.24) --
	(488.15, 72.10) --
	(489.69, 70.85) --
	(491.23, 69.48) --
	(492.76, 68.01) --
	(494.30, 66.41) --
	(495.84, 64.71) --
	(497.38, 62.89) --
	(498.91, 60.96) --
	(500.45, 58.92) --
	(501.99, 56.77) --
	(503.52, 54.50) --
	(505.06, 52.12) --
	(506.60, 49.64) --
	(508.13, 47.23) --
	(509.67, 44.95) --
	(511.21, 42.79) --
	(512.74, 40.76) --
	(514.28, 38.85) --
	(515.82, 37.07) --
	(517.36, 35.42) --
	(518.89, 33.88) --
	(520.43, 32.48) --
	(521.97, 31.20) --
	(523.50, 30.04) --
	(525.04, 29.01) --
	(526.58, 28.10) --
	(528.11, 27.32) --
	(529.65, 26.66) --
	(531.19, 26.13) --
	(532.73, 25.73) --
	(534.26, 25.44) --
	(535.80, 25.29) --
	(537.34, 25.25) --
	(538.87, 25.25) --
	(540.41, 25.25) --
	(541.95, 25.25) --
	(543.48, 25.25) --
	(545.02, 25.25);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.25) --
	(395.93, 25.25) --
	(397.47, 25.25) --
	(399.01, 25.25) --
	(400.55, 25.25) --
	(402.08, 25.25) --
	(403.62, 25.25) --
	(405.16, 25.25) --
	(406.69, 25.25) --
	(408.23, 25.25) --
	(409.77, 25.25) --
	(411.30, 25.25) --
	(412.84, 25.25) --
	(414.38, 25.25) --
	(415.92, 25.25) --
	(417.45, 25.25) --
	(418.99, 25.25) --
	(420.53, 25.25) --
	(422.06, 25.25) --
	(423.60, 25.25) --
	(425.14, 25.25) --
	(426.67, 25.25) --
	(428.21, 25.25) --
	(429.75, 25.25) --
	(431.29, 25.25) --
	(432.82, 25.25) --
	(434.36, 25.25) --
	(435.90, 25.25) --
	(437.43, 25.25) --
	(438.97, 25.25) --
	(440.51, 25.25) --
	(442.04, 25.25) --
	(443.58, 25.25) --
	(445.12, 25.28) --
	(446.66, 25.37) --
	(448.19, 25.53) --
	(449.73, 25.74) --
	(451.27, 26.02) --
	(452.80, 26.36) --
	(454.34, 26.76) --
	(455.88, 27.22) --
	(457.41, 27.74) --
	(458.95, 28.33) --
	(460.49, 28.98) --
	(462.02, 29.69) --
	(463.56, 30.46) --
	(465.10, 31.29) --
	(466.64, 32.19) --
	(468.17, 33.14) --
	(469.71, 34.16) --
	(471.25, 35.24) --
	(472.78, 36.38) --
	(474.32, 37.59) --
	(475.86, 38.85) --
	(477.39, 40.18) --
	(478.93, 41.57) --
	(480.47, 43.02) --
	(482.01, 44.53) --
	(483.54, 46.11) --
	(485.08, 47.74) --
	(486.62, 49.44) --
	(488.15, 51.20) --
	(489.69, 53.02) --
	(491.23, 54.91) --
	(492.76, 56.85) --
	(494.30, 58.86) --
	(495.84, 60.93) --
	(497.38, 63.06) --
	(498.91, 65.25) --
	(500.45, 67.51) --
	(501.99, 69.82) --
	(503.52, 72.20) --
	(505.06, 74.64) --
	(506.60, 77.12) --
	(508.13, 79.27) --
	(509.67, 81.01) --
	(511.21, 82.33) --
	(512.74, 83.23) --
	(514.28, 83.70) --
	(515.82, 83.75) --
	(517.36, 83.39) --
	(518.89, 82.60) --
	(520.43, 81.39) --
	(521.97, 79.76) --
	(523.50, 77.71) --
	(525.04, 75.23) --
	(526.58, 72.34) --
	(528.11, 69.03) --
	(529.65, 65.29) --
	(531.19, 61.13) --
	(532.73, 56.56) --
	(534.26, 51.56) --
	(535.80, 46.14) --
	(537.34, 40.34) --
	(538.87, 35.20) --
	(540.41, 31.12) --
	(541.95, 28.11) --
	(543.48, 26.18) --
	(545.02, 25.31);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.25) --
	(395.93, 25.25) --
	(397.47, 25.25) --
	(399.01, 25.25) --
	(400.55, 25.25) --
	(402.08, 25.25) --
	(403.62, 25.25) --
	(405.16, 25.25) --
	(406.69, 25.25) --
	(408.23, 25.25) --
	(409.77, 25.25) --
	(411.30, 25.25) --
	(412.84, 25.25) --
	(414.38, 25.25) --
	(415.92, 25.25) --
	(417.45, 25.25) --
	(418.99, 25.25) --
	(420.53, 25.25) --
	(422.06, 25.25) --
	(423.60, 25.25) --
	(425.14, 25.25) --
	(426.67, 25.25) --
	(428.21, 25.25) --
	(429.75, 25.25) --
	(431.29, 25.25) --
	(432.82, 25.25) --
	(434.36, 25.25) --
	(435.90, 25.25) --
	(437.43, 25.25) --
	(438.97, 25.25) --
	(440.51, 25.25) --
	(442.04, 25.25) --
	(443.58, 25.25) --
	(445.12, 25.25) --
	(446.66, 25.25) --
	(448.19, 25.25) --
	(449.73, 25.25) --
	(451.27, 25.25) --
	(452.80, 25.25) --
	(454.34, 25.25) --
	(455.88, 25.25) --
	(457.41, 25.25) --
	(458.95, 25.25) --
	(460.49, 25.25) --
	(462.02, 25.25) --
	(463.56, 25.25) --
	(465.10, 25.25) --
	(466.64, 25.25) --
	(468.17, 25.25) --
	(469.71, 25.25) --
	(471.25, 25.25) --
	(472.78, 25.25) --
	(474.32, 25.25) --
	(475.86, 25.25) --
	(477.39, 25.25) --
	(478.93, 25.25) --
	(480.47, 25.25) --
	(482.01, 25.25) --
	(483.54, 25.25) --
	(485.08, 25.25) --
	(486.62, 25.25) --
	(488.15, 25.25) --
	(489.69, 25.25) --
	(491.23, 25.25) --
	(492.76, 25.25) --
	(494.30, 25.25) --
	(495.84, 25.25) --
	(497.38, 25.25) --
	(498.91, 25.25) --
	(500.45, 25.25) --
	(501.99, 25.25) --
	(503.52, 25.25) --
	(505.06, 25.25) --
	(506.60, 25.27) --
	(508.13, 25.52) --
	(509.67, 26.06) --
	(511.21, 26.90) --
	(512.74, 28.04) --
	(514.28, 29.47) --
	(515.82, 31.20) --
	(517.36, 33.22) --
	(518.89, 35.54) --
	(520.43, 38.16) --
	(521.97, 41.07) --
	(523.50, 44.28) --
	(525.04, 47.78) --
	(526.58, 51.58) --
	(528.11, 55.68) --
	(529.65, 60.07) --
	(531.19, 64.76) --
	(532.73, 69.74) --
	(534.26, 75.02) --
	(535.80, 80.60) --
	(537.34, 86.29) --
	(538.87, 88.14) --
	(540.41, 84.52) --
	(541.95, 75.45) --
	(543.48, 60.90) --
	(545.02, 40.89);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.25) --
	(395.93, 25.25) --
	(397.47, 25.25) --
	(399.01, 25.25) --
	(400.55, 25.25) --
	(402.08, 25.25) --
	(403.62, 25.25) --
	(405.16, 25.25) --
	(406.69, 25.25) --
	(408.23, 25.25) --
	(409.77, 25.25) --
	(411.30, 25.25) --
	(412.84, 25.25) --
	(414.38, 25.25) --
	(415.92, 25.25) --
	(417.45, 25.25) --
	(418.99, 25.25) --
	(420.53, 25.25) --
	(422.06, 25.25) --
	(423.60, 25.25) --
	(425.14, 25.25) --
	(426.67, 25.25) --
	(428.21, 25.25) --
	(429.75, 25.25) --
	(431.29, 25.25) --
	(432.82, 25.25) --
	(434.36, 25.25) --
	(435.90, 25.25) --
	(437.43, 25.25) --
	(438.97, 25.25) --
	(440.51, 25.25) --
	(442.04, 25.25) --
	(443.58, 25.25) --
	(445.12, 25.25) --
	(446.66, 25.25) --
	(448.19, 25.25) --
	(449.73, 25.25) --
	(451.27, 25.25) --
	(452.80, 25.25) --
	(454.34, 25.25) --
	(455.88, 25.25) --
	(457.41, 25.25) --
	(458.95, 25.25) --
	(460.49, 25.25) --
	(462.02, 25.25) --
	(463.56, 25.25) --
	(465.10, 25.25) --
	(466.64, 25.25) --
	(468.17, 25.25) --
	(469.71, 25.25) --
	(471.25, 25.25) --
	(472.78, 25.25) --
	(474.32, 25.25) --
	(475.86, 25.25) --
	(477.39, 25.25) --
	(478.93, 25.25) --
	(480.47, 25.25) --
	(482.01, 25.25) --
	(483.54, 25.25) --
	(485.08, 25.25) --
	(486.62, 25.25) --
	(488.15, 25.25) --
	(489.69, 25.25) --
	(491.23, 25.25) --
	(492.76, 25.25) --
	(494.30, 25.25) --
	(495.84, 25.25) --
	(497.38, 25.25) --
	(498.91, 25.25) --
	(500.45, 25.25) --
	(501.99, 25.25) --
	(503.52, 25.25) --
	(505.06, 25.25) --
	(506.60, 25.25) --
	(508.13, 25.25) --
	(509.67, 25.25) --
	(511.21, 25.25) --
	(512.74, 25.25) --
	(514.28, 25.25) --
	(515.82, 25.25) --
	(517.36, 25.25) --
	(518.89, 25.25) --
	(520.43, 25.25) --
	(521.97, 25.25) --
	(523.50, 25.25) --
	(525.04, 25.25) --
	(526.58, 25.25) --
	(528.11, 25.25) --
	(529.65, 25.25) --
	(531.19, 25.25) --
	(532.73, 25.25) --
	(534.26, 25.25) --
	(535.80, 25.25) --
	(537.34, 25.39) --
	(538.87, 28.69) --
	(540.41, 36.38) --
	(541.95, 48.47) --
	(543.48, 64.95) --
	(545.02, 85.82);
\end{scope}
\begin{scope}
\path[clip] ( 32.73,263.47) rectangle (198.42,283.58);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (115.58,269.12) {$\mu = 0.25$};
\end{scope}
\begin{scope}
\path[clip] (209.80,263.47) rectangle (375.49,283.58);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (292.64,269.12) {$\mu = 0.5$};
\end{scope}
\begin{scope}
\path[clip] (386.87,263.47) rectangle (552.55,283.58);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (469.71,269.12) {$\mu = 0.75$};
\end{scope}
\begin{scope}
\path[clip] (552.55,186.57) rectangle (572.66,263.47);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,225.02) {$\sigma = 0.25$};
\end{scope}
\begin{scope}
\path[clip] (552.55,104.16) rectangle (572.66,181.07);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,142.62) {$\sigma = 1$};
\end{scope}
\begin{scope}
\path[clip] (552.55, 21.76) rectangle (572.66, 98.66);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20, 60.21) {$\sigma = 4$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.73,  7.99) {0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 77.15,  7.99) {0.25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (115.58,  7.99) {0.50};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (154.00,  7.99) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (192.42,  7.99) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (215.79,  7.99) {0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (254.22,  7.99) {0.25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (292.64,  7.99) {0.50};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (331.07,  7.99) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (369.49,  7.99) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (392.86,  7.99) {0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (431.29,  7.99) {0.25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (469.71,  7.99) {0.50};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (508.13,  7.99) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (546.56,  7.99) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,185.65) {0.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,204.72) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,223.79) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,242.85) {0.75};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,103.25) {0.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,122.32) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,141.38) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,160.45) {0.75};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78, 20.84) {0.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78, 39.91) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78, 58.98) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78, 78.04) {0.75};
\end{scope}
\end{tikzpicture}


==> anc/plots/knots2.tex <==
% !TEX encoding = UTF-8 Unicode
\begin{tikzpicture}[x=1pt,y=1pt]
\definecolor{fillColor}{RGB}{255,255,255}
\path[use as bounding box,fill=fillColor,fill opacity=0.00] (0,0) rectangle (578.16,289.08);
\begin{scope}
\path[clip] ( 32.73,186.57) rectangle (198.42,263.47);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,200.10) --
	(198.42,200.10);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,220.17) --
	(198.42,220.17);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,240.25) --
	(198.42,240.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,260.32) --
	(198.42,260.32);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.94,186.57) --
	( 57.94,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 96.36,186.57) --
	( 96.36,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (134.79,186.57) --
	(134.79,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (173.21,186.57) --
	(173.21,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,190.06) --
	(198.42,190.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,210.14) --
	(198.42,210.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,230.21) --
	(198.42,230.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,250.28) --
	(198.42,250.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.73,186.57) --
	( 38.73,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 77.15,186.57) --
	( 77.15,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (115.58,186.57) --
	(115.58,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (154.00,186.57) --
	(154.00,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (192.42,186.57) --
	(192.42,263.47);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,251.15) --
	( 41.80,248.08) --
	( 43.34,245.09) --
	( 44.88,242.18) --
	( 46.41,239.34) --
	( 47.95,236.59) --
	( 49.49,233.92) --
	( 51.02,231.32) --
	( 52.56,228.80) --
	( 54.10,226.37) --
	( 55.63,224.01) --
	( 57.17,221.73) --
	( 58.71,219.53) --
	( 60.24,217.41) --
	( 61.78,215.37) --
	( 63.32,213.41) --
	( 64.86,211.53) --
	( 66.39,209.72) --
	( 67.93,208.00) --
	( 69.47,206.35) --
	( 71.00,204.79) --
	( 72.54,203.30) --
	( 74.08,201.89) --
	( 75.61,200.56) --
	( 77.15,199.31) --
	( 78.69,198.14) --
	( 80.23,197.05) --
	( 81.76,196.04) --
	( 83.30,195.11) --
	( 84.84,194.25) --
	( 86.37,193.48) --
	( 87.91,192.78) --
	( 89.45,192.17) --
	( 90.98,191.63) --
	( 92.52,191.17) --
	( 94.06,190.79) --
	( 95.60,190.49) --
	( 97.13,190.27) --
	( 98.67,190.13) --
	(100.21,190.07) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,209.24) --
	( 41.80,212.22) --
	( 43.34,215.06) --
	( 44.88,217.76) --
	( 46.41,220.32) --
	( 47.95,222.74) --
	( 49.49,225.02) --
	( 51.02,227.16) --
	( 52.56,229.16) --
	( 54.10,231.02) --
	( 55.63,232.74) --
	( 57.17,234.32) --
	( 58.71,235.77) --
	( 60.24,237.07) --
	( 61.78,238.23) --
	( 63.32,239.25) --
	( 64.86,240.14) --
	( 66.39,240.88) --
	( 67.93,241.48) --
	( 69.47,241.95) --
	( 71.00,242.27) --
	( 72.54,242.45) --
	( 74.08,242.50) --
	( 75.61,242.40) --
	( 77.15,242.17) --
	( 78.69,241.79) --
	( 80.23,241.28) --
	( 81.76,240.62) --
	( 83.30,239.83) --
	( 84.84,238.90) --
	( 86.37,237.82) --
	( 87.91,236.61) --
	( 89.45,235.26) --
	( 90.98,233.76) --
	( 92.52,232.13) --
	( 94.06,230.36) --
	( 95.60,228.45) --
	( 97.13,226.40) --
	( 98.67,224.20) --
	(100.21,221.87) --
	(101.74,219.46) --
	(103.28,217.14) --
	(104.82,214.91) --
	(106.35,212.77) --
	(107.89,210.73) --
	(109.43,208.79) --
	(110.96,206.94) --
	(112.50,205.19) --
	(114.04,203.54) --
	(115.58,201.98) --
	(117.11,200.52) --
	(118.65,199.15) --
	(120.19,197.88) --
	(121.72,196.70) --
	(123.26,195.62) --
	(124.80,194.64) --
	(126.33,193.75) --
	(127.87,192.96) --
	(129.41,192.26) --
	(130.95,191.66) --
	(132.48,191.15) --
	(134.02,190.74) --
	(135.56,190.43) --
	(137.09,190.21) --
	(138.63,190.09) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.09) --
	( 41.80,190.18) --
	( 43.34,190.34) --
	( 44.88,190.55) --
	( 46.41,190.82) --
	( 47.95,191.15) --
	( 49.49,191.55) --
	( 51.02,192.00) --
	( 52.56,192.52) --
	( 54.10,193.09) --
	( 55.63,193.73) --
	( 57.17,194.43) --
	( 58.71,195.18) --
	( 60.24,196.00) --
	( 61.78,196.88) --
	( 63.32,197.82) --
	( 64.86,198.82) --
	( 66.39,199.88) --
	( 67.93,201.00) --
	( 69.47,202.18) --
	( 71.00,203.43) --
	( 72.54,204.73) --
	( 74.08,206.09) --
	( 75.61,207.52) --
	( 77.15,209.00) --
	( 78.69,210.55) --
	( 80.23,212.15) --
	( 81.76,213.82) --
	( 83.30,215.55) --
	( 84.84,217.33) --
	( 86.37,219.18) --
	( 87.91,221.09) --
	( 89.45,223.06) --
	( 90.98,225.09) --
	( 92.52,227.18) --
	( 94.06,229.33) --
	( 95.60,231.54) --
	( 97.13,233.82) --
	( 98.67,236.15) --
	(100.21,238.54) --
	(101.74,240.92) --
	(103.28,243.06) --
	(104.82,244.95) --
	(106.35,246.60) --
	(107.89,247.99) --
	(109.43,249.14) --
	(110.96,250.04) --
	(112.50,250.69) --
	(114.04,251.09) --
	(115.58,251.25) --
	(117.11,251.15) --
	(118.65,250.81) --
	(120.19,250.22) --
	(121.72,249.38) --
	(123.26,248.29) --
	(124.80,246.96) --
	(126.33,245.37) --
	(127.87,243.54) --
	(129.41,241.46) --
	(130.95,239.13) --
	(132.48,236.55) --
	(134.02,233.73) --
	(135.56,230.65) --
	(137.09,227.33) --
	(138.63,223.76) --
	(140.17,219.95) --
	(141.70,216.25) --
	(143.24,212.78) --
	(144.78,209.57) --
	(146.32,206.60) --
	(147.85,203.87) --
	(149.39,201.39) --
	(150.93,199.15) --
	(152.46,197.16) --
	(154.00,195.42) --
	(155.54,193.92) --
	(157.07,192.67) --
	(158.61,191.66) --
	(160.15,190.90) --
	(161.69,190.38) --
	(163.22,190.11) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.10) --
	(103.28,190.29) --
	(104.82,190.62) --
	(106.35,191.11) --
	(107.89,191.76) --
	(109.43,192.55) --
	(110.96,193.50) --
	(112.50,194.60) --
	(114.04,195.85) --
	(115.58,197.25) --
	(117.11,198.81) --
	(118.65,200.52) --
	(120.19,202.38) --
	(121.72,204.40) --
	(123.26,206.57) --
	(124.80,208.89) --
	(126.33,211.36) --
	(127.87,213.98) --
	(129.41,216.76) --
	(130.95,219.69) --
	(132.48,222.77) --
	(134.02,226.01) --
	(135.56,229.40) --
	(137.09,232.94) --
	(138.63,236.63) --
	(140.17,240.45) --
	(141.70,243.87) --
	(143.24,246.65) --
	(144.78,248.78) --
	(146.32,250.26) --
	(147.85,251.10) --
	(149.39,251.30) --
	(150.93,250.85) --
	(152.46,249.76) --
	(154.00,248.03) --
	(155.54,245.65) --
	(157.07,242.63) --
	(158.61,238.96) --
	(160.15,234.65) --
	(161.69,229.69) --
	(163.22,224.09) --
	(164.76,217.95) --
	(166.30,212.22) --
	(167.83,207.16) --
	(169.37,202.75) --
	(170.91,198.99) --
	(172.44,195.90) --
	(173.98,193.46) --
	(175.52,191.67) --
	(177.05,190.55) --
	(178.59,190.08) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.07) --
	(141.70,190.36) --
	(143.24,191.05) --
	(144.78,192.14) --
	(146.32,193.63) --
	(147.85,195.51) --
	(149.39,197.79) --
	(150.93,200.48) --
	(152.46,203.56) --
	(154.00,207.04) --
	(155.54,210.91) --
	(157.07,215.19) --
	(158.61,219.87) --
	(160.15,224.94) --
	(161.69,230.41) --
	(163.22,236.28) --
	(164.76,242.39) --
	(166.30,247.13) --
	(167.83,250.12) --
	(169.37,251.36) --
	(170.91,250.84) --
	(172.44,248.58) --
	(173.98,244.55) --
	(175.52,238.78) --
	(177.05,231.25) --
	(178.59,221.97) --
	(180.13,212.05) --
	(181.67,203.92) --
	(183.20,197.66) --
	(184.74,193.27) --
	(186.28,190.74) --
	(187.81,190.06) --
	(189.35,190.06) --
	(190.89,190.06);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.15) --
	(166.30,191.13) --
	(167.83,193.20) --
	(169.37,196.38) --
	(170.91,200.65) --
	(172.44,206.01) --
	(173.98,212.47) --
	(175.52,220.03) --
	(177.05,228.69) --
	(178.59,238.44) --
	(180.13,247.36) --
	(181.67,251.32) --
	(183.20,250.17) --
	(184.74,243.92) --
	(186.28,232.55) --
	(187.81,216.19) --
	(189.35,201.67) --
	(190.89,192.97);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,191.07) --
	(181.67,195.24) --
	(183.20,202.65) --
	(184.74,213.30) --
	(186.28,227.19) --
	(187.81,244.09) --
	(189.35,250.20) --
	(190.89,237.55);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,190.06) --
	( 41.80,190.06) --
	( 43.34,190.06) --
	( 44.88,190.06) --
	( 46.41,190.06) --
	( 47.95,190.06) --
	( 49.49,190.06) --
	( 51.02,190.06) --
	( 52.56,190.06) --
	( 54.10,190.06) --
	( 55.63,190.06) --
	( 57.17,190.06) --
	( 58.71,190.06) --
	( 60.24,190.06) --
	( 61.78,190.06) --
	( 63.32,190.06) --
	( 64.86,190.06) --
	( 66.39,190.06) --
	( 67.93,190.06) --
	( 69.47,190.06) --
	( 71.00,190.06) --
	( 72.54,190.06) --
	( 74.08,190.06) --
	( 75.61,190.06) --
	( 77.15,190.06) --
	( 78.69,190.06) --
	( 80.23,190.06) --
	( 81.76,190.06) --
	( 83.30,190.06) --
	( 84.84,190.06) --
	( 86.37,190.06) --
	( 87.91,190.06) --
	( 89.45,190.06) --
	( 90.98,190.06) --
	( 92.52,190.06) --
	( 94.06,190.06) --
	( 95.60,190.06) --
	( 97.13,190.06) --
	( 98.67,190.06) --
	(100.21,190.06) --
	(101.74,190.06) --
	(103.28,190.06) --
	(104.82,190.06) --
	(106.35,190.06) --
	(107.89,190.06) --
	(109.43,190.06) --
	(110.96,190.06) --
	(112.50,190.06) --
	(114.04,190.06) --
	(115.58,190.06) --
	(117.11,190.06) --
	(118.65,190.06) --
	(120.19,190.06) --
	(121.72,190.06) --
	(123.26,190.06) --
	(124.80,190.06) --
	(126.33,190.06) --
	(127.87,190.06) --
	(129.41,190.06) --
	(130.95,190.06) --
	(132.48,190.06) --
	(134.02,190.06) --
	(135.56,190.06) --
	(137.09,190.06) --
	(138.63,190.06) --
	(140.17,190.06) --
	(141.70,190.06) --
	(143.24,190.06) --
	(144.78,190.06) --
	(146.32,190.06) --
	(147.85,190.06) --
	(149.39,190.06) --
	(150.93,190.06) --
	(152.46,190.06) --
	(154.00,190.06) --
	(155.54,190.06) --
	(157.07,190.06) --
	(158.61,190.06) --
	(160.15,190.06) --
	(161.69,190.06) --
	(163.22,190.06) --
	(164.76,190.06) --
	(166.30,190.06) --
	(167.83,190.06) --
	(169.37,190.06) --
	(170.91,190.06) --
	(172.44,190.06) --
	(173.98,190.06) --
	(175.52,190.06) --
	(177.05,190.06) --
	(178.59,190.06) --
	(180.13,190.06) --
	(181.67,190.06) --
	(183.20,190.06) --
	(184.74,190.06) --
	(186.28,190.06) --
	(187.81,190.21) --
	(189.35,198.60) --
	(190.89,219.97);
\end{scope}
\begin{scope}
\path[clip] ( 32.73,104.16) rectangle (198.42,181.07);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,117.69) --
	(198.42,117.69);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,137.77) --
	(198.42,137.77);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,157.84) --
	(198.42,157.84);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73,177.91) --
	(198.42,177.91);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.94,104.16) --
	( 57.94,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 96.36,104.16) --
	( 96.36,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (134.79,104.16) --
	(134.79,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (173.21,104.16) --
	(173.21,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,107.66) --
	(198.42,107.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,127.73) --
	(198.42,127.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,147.80) --
	(198.42,147.80);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73,167.88) --
	(198.42,167.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.73,104.16) --
	( 38.73,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 77.15,104.16) --
	( 77.15,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (115.58,104.16) --
	(115.58,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (154.00,104.16) --
	(154.00,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (192.42,104.16) --
	(192.42,181.07);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,145.84) --
	( 41.80,143.92) --
	( 43.34,142.05) --
	( 44.88,140.23) --
	( 46.41,138.46) --
	( 47.95,136.74) --
	( 49.49,135.07) --
	( 51.02,133.44) --
	( 52.56,131.87) --
	( 54.10,130.35) --
	( 55.63,128.88) --
	( 57.17,127.45) --
	( 58.71,126.08) --
	( 60.24,124.75) --
	( 61.78,123.48) --
	( 63.32,122.25) --
	( 64.86,121.07) --
	( 66.39,119.95) --
	( 67.93,118.87) --
	( 69.47,117.84) --
	( 71.00,116.86) --
	( 72.54,115.93) --
	( 74.08,115.05) --
	( 75.61,114.22) --
	( 77.15,113.44) --
	( 78.69,112.71) --
	( 80.23,112.03) --
	( 81.76,111.39) --
	( 83.30,110.81) --
	( 84.84,110.28) --
	( 86.37,109.79) --
	( 87.91,109.36) --
	( 89.45,108.97) --
	( 90.98,108.64) --
	( 92.52,108.35) --
	( 94.06,108.11) --
	( 95.60,107.93) --
	( 97.13,107.79) --
	( 98.67,107.70) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,149.74) --
	( 41.80,151.57) --
	( 43.34,153.29) --
	( 44.88,154.90) --
	( 46.41,156.39) --
	( 47.95,157.78) --
	( 49.49,159.06) --
	( 51.02,160.23) --
	( 52.56,161.28) --
	( 54.10,162.23) --
	( 55.63,163.07) --
	( 57.17,163.80) --
	( 58.71,164.41) --
	( 60.24,164.92) --
	( 61.78,165.32) --
	( 63.32,165.60) --
	( 64.86,165.78) --
	( 66.39,165.85) --
	( 67.93,165.80) --
	( 69.47,165.65) --
	( 71.00,165.39) --
	( 72.54,165.01) --
	( 74.08,164.53) --
	( 75.61,163.94) --
	( 77.15,163.23) --
	( 78.69,162.42) --
	( 80.23,161.49) --
	( 81.76,160.46) --
	( 83.30,159.32) --
	( 84.84,158.06) --
	( 86.37,156.70) --
	( 87.91,155.22) --
	( 89.45,153.64) --
	( 90.98,151.95) --
	( 92.52,150.14) --
	( 94.06,148.23) --
	( 95.60,146.20) --
	( 97.13,144.07) --
	( 98.67,141.82) --
	(100.21,139.47) --
	(101.74,137.06) --
	(103.28,134.73) --
	(104.82,132.50) --
	(106.35,130.37) --
	(107.89,128.33) --
	(109.43,126.39) --
	(110.96,124.54) --
	(112.50,122.79) --
	(114.04,121.13) --
	(115.58,119.58) --
	(117.11,118.11) --
	(118.65,116.74) --
	(120.19,115.47) --
	(121.72,114.30) --
	(123.26,113.22) --
	(124.80,112.23) --
	(126.33,111.34) --
	(127.87,110.55) --
	(129.41,109.86) --
	(130.95,109.25) --
	(132.48,108.75) --
	(134.02,108.34) --
	(135.56,108.03) --
	(137.09,107.81) --
	(138.63,107.69) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.69) --
	( 41.80,107.78) --
	( 43.34,107.93) --
	( 44.88,108.14) --
	( 46.41,108.42) --
	( 47.95,108.75) --
	( 49.49,109.14) --
	( 51.02,109.60) --
	( 52.56,110.11) --
	( 54.10,110.69) --
	( 55.63,111.32) --
	( 57.17,112.02) --
	( 58.71,112.78) --
	( 60.24,113.60) --
	( 61.78,114.48) --
	( 63.32,115.42) --
	( 64.86,116.41) --
	( 66.39,117.48) --
	( 67.93,118.60) --
	( 69.47,119.78) --
	( 71.00,121.02) --
	( 72.54,122.32) --
	( 74.08,123.69) --
	( 75.61,125.11) --
	( 77.15,126.60) --
	( 78.69,128.14) --
	( 80.23,129.75) --
	( 81.76,131.41) --
	( 83.30,133.14) --
	( 84.84,134.93) --
	( 86.37,136.78) --
	( 87.91,138.69) --
	( 89.45,140.66) --
	( 90.98,142.69) --
	( 92.52,144.78) --
	( 94.06,146.93) --
	( 95.60,149.14) --
	( 97.13,151.41) --
	( 98.67,153.75) --
	(100.21,156.14) --
	(101.74,158.52) --
	(103.28,160.66) --
	(104.82,162.55) --
	(106.35,164.19) --
	(107.89,165.59) --
	(109.43,166.74) --
	(110.96,167.64) --
	(112.50,168.29) --
	(114.04,168.69) --
	(115.58,168.84) --
	(117.11,168.75) --
	(118.65,168.41) --
	(120.19,167.82) --
	(121.72,166.98) --
	(123.26,165.89) --
	(124.80,164.55) --
	(126.33,162.97) --
	(127.87,161.14) --
	(129.41,159.06) --
	(130.95,156.73) --
	(132.48,154.15) --
	(134.02,151.32) --
	(135.56,148.25) --
	(137.09,144.93) --
	(138.63,141.36) --
	(140.17,137.55) --
	(141.70,133.84) --
	(143.24,130.38) --
	(144.78,127.16) --
	(146.32,124.19) --
	(147.85,121.46) --
	(149.39,118.98) --
	(150.93,116.75) --
	(152.46,114.76) --
	(154.00,113.01) --
	(155.54,111.52) --
	(157.07,110.26) --
	(158.61,109.25) --
	(160.15,108.49) --
	(161.69,107.97) --
	(163.22,107.70) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.70) --
	(103.28,107.88) --
	(104.82,108.22) --
	(106.35,108.71) --
	(107.89,109.35) --
	(109.43,110.15) --
	(110.96,111.09) --
	(112.50,112.19) --
	(114.04,113.44) --
	(115.58,114.85) --
	(117.11,116.41) --
	(118.65,118.12) --
	(120.19,119.98) --
	(121.72,121.99) --
	(123.26,124.16) --
	(124.80,126.48) --
	(126.33,128.95) --
	(127.87,131.58) --
	(129.41,134.36) --
	(130.95,137.29) --
	(132.48,140.37) --
	(134.02,143.60) --
	(135.56,146.99) --
	(137.09,150.53) --
	(138.63,154.22) --
	(140.17,158.05) --
	(141.70,161.47) --
	(143.24,164.24) --
	(144.78,166.37) --
	(146.32,167.86) --
	(147.85,168.70) --
	(149.39,168.90) --
	(150.93,168.45) --
	(152.46,167.36) --
	(154.00,165.62) --
	(155.54,163.24) --
	(157.07,160.22) --
	(158.61,156.55) --
	(160.15,152.24) --
	(161.69,147.29) --
	(163.22,141.69) --
	(164.76,135.54) --
	(166.30,129.82) --
	(167.83,124.75) --
	(169.37,120.34) --
	(170.91,116.59) --
	(172.44,113.49) --
	(173.98,111.05) --
	(175.52,109.27) --
	(177.05,108.14) --
	(178.59,107.67) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.67) --
	(141.70,107.96) --
	(143.24,108.65) --
	(144.78,109.73) --
	(146.32,111.22) --
	(147.85,113.11) --
	(149.39,115.39) --
	(150.93,118.07) --
	(152.46,121.15) --
	(154.00,124.63) --
	(155.54,128.51) --
	(157.07,132.79) --
	(158.61,137.46) --
	(160.15,142.53) --
	(161.69,148.01) --
	(163.22,153.88) --
	(164.76,159.98) --
	(166.30,164.73) --
	(167.83,167.72) --
	(169.37,168.95) --
	(170.91,168.44) --
	(172.44,166.17) --
	(173.98,162.15) --
	(175.52,156.37) --
	(177.05,148.84) --
	(178.59,139.56) --
	(180.13,129.65) --
	(181.67,121.52) --
	(183.20,115.26) --
	(184.74,110.86) --
	(186.28,108.34) --
	(187.81,107.66) --
	(189.35,107.66) --
	(190.89,107.66);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.74) --
	(166.30,108.72) --
	(167.83,110.80) --
	(169.37,113.97) --
	(170.91,118.24) --
	(172.44,123.61) --
	(173.98,130.07) --
	(175.52,137.63) --
	(177.05,146.28) --
	(178.59,156.03) --
	(180.13,164.96) --
	(181.67,168.92) --
	(183.20,167.77) --
	(184.74,161.51) --
	(186.28,150.14) --
	(187.81,133.78) --
	(189.35,119.27) --
	(190.89,110.56);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,108.66) --
	(181.67,112.83) --
	(183.20,120.24) --
	(184.74,130.89) --
	(186.28,144.79) --
	(187.81,161.74) --
	(189.35,171.00) --
	(190.89,166.36);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26,107.66) --
	( 41.80,107.66) --
	( 43.34,107.66) --
	( 44.88,107.66) --
	( 46.41,107.66) --
	( 47.95,107.66) --
	( 49.49,107.66) --
	( 51.02,107.66) --
	( 52.56,107.66) --
	( 54.10,107.66) --
	( 55.63,107.66) --
	( 57.17,107.66) --
	( 58.71,107.66) --
	( 60.24,107.66) --
	( 61.78,107.66) --
	( 63.32,107.66) --
	( 64.86,107.66) --
	( 66.39,107.66) --
	( 67.93,107.66) --
	( 69.47,107.66) --
	( 71.00,107.66) --
	( 72.54,107.66) --
	( 74.08,107.66) --
	( 75.61,107.66) --
	( 77.15,107.66) --
	( 78.69,107.66) --
	( 80.23,107.66) --
	( 81.76,107.66) --
	( 83.30,107.66) --
	( 84.84,107.66) --
	( 86.37,107.66) --
	( 87.91,107.66) --
	( 89.45,107.66) --
	( 90.98,107.66) --
	( 92.52,107.66) --
	( 94.06,107.66) --
	( 95.60,107.66) --
	( 97.13,107.66) --
	( 98.67,107.66) --
	(100.21,107.66) --
	(101.74,107.66) --
	(103.28,107.66) --
	(104.82,107.66) --
	(106.35,107.66) --
	(107.89,107.66) --
	(109.43,107.66) --
	(110.96,107.66) --
	(112.50,107.66) --
	(114.04,107.66) --
	(115.58,107.66) --
	(117.11,107.66) --
	(118.65,107.66) --
	(120.19,107.66) --
	(121.72,107.66) --
	(123.26,107.66) --
	(124.80,107.66) --
	(126.33,107.66) --
	(127.87,107.66) --
	(129.41,107.66) --
	(130.95,107.66) --
	(132.48,107.66) --
	(134.02,107.66) --
	(135.56,107.66) --
	(137.09,107.66) --
	(138.63,107.66) --
	(140.17,107.66) --
	(141.70,107.66) --
	(143.24,107.66) --
	(144.78,107.66) --
	(146.32,107.66) --
	(147.85,107.66) --
	(149.39,107.66) --
	(150.93,107.66) --
	(152.46,107.66) --
	(154.00,107.66) --
	(155.54,107.66) --
	(157.07,107.66) --
	(158.61,107.66) --
	(160.15,107.66) --
	(161.69,107.66) --
	(163.22,107.66) --
	(164.76,107.66) --
	(166.30,107.66) --
	(167.83,107.66) --
	(169.37,107.66) --
	(170.91,107.66) --
	(172.44,107.66) --
	(173.98,107.66) --
	(175.52,107.66) --
	(177.05,107.66) --
	(178.59,107.66) --
	(180.13,107.66) --
	(181.67,107.66) --
	(183.20,107.66) --
	(184.74,107.66) --
	(186.28,107.66) --
	(187.81,107.75) --
	(189.35,113.00) --
	(190.89,126.35);
\end{scope}
\begin{scope}
\path[clip] ( 32.73, 21.76) rectangle (198.42, 98.66);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73, 35.29) --
	(198.42, 35.29);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73, 55.36) --
	(198.42, 55.36);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73, 75.44) --
	(198.42, 75.44);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 32.73, 95.51) --
	(198.42, 95.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 57.94, 21.76) --
	( 57.94, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] ( 96.36, 21.76) --
	( 96.36, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (134.79, 21.76) --
	(134.79, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (173.21, 21.76) --
	(173.21, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73, 25.25) --
	(198.42, 25.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73, 45.33) --
	(198.42, 45.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73, 65.40) --
	(198.42, 65.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 32.73, 85.47) --
	(198.42, 85.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 38.73, 21.76) --
	( 38.73, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] ( 77.15, 21.76) --
	( 77.15, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (115.58, 21.76) --
	(115.58, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (154.00, 21.76) --
	(154.00, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (192.42, 21.76) --
	(192.42, 98.66);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 40.52) --
	( 41.80, 39.76) --
	( 43.34, 39.01) --
	( 44.88, 38.28) --
	( 46.41, 37.57) --
	( 47.95, 36.88) --
	( 49.49, 36.22) --
	( 51.02, 35.57) --
	( 52.56, 34.94) --
	( 54.10, 34.33) --
	( 55.63, 33.74) --
	( 57.17, 33.17) --
	( 58.71, 32.62) --
	( 60.24, 32.09) --
	( 61.78, 31.58) --
	( 63.32, 31.09) --
	( 64.86, 30.62) --
	( 66.39, 30.17) --
	( 67.93, 29.74) --
	( 69.47, 29.33) --
	( 71.00, 28.93) --
	( 72.54, 28.56) --
	( 74.08, 28.21) --
	( 75.61, 27.88) --
	( 77.15, 27.57) --
	( 78.69, 27.27) --
	( 80.23, 27.00) --
	( 81.76, 26.75) --
	( 83.30, 26.51) --
	( 84.84, 26.30) --
	( 86.37, 26.11) --
	( 87.91, 25.93) --
	( 89.45, 25.78) --
	( 90.98, 25.64) --
	( 92.52, 25.53) --
	( 94.06, 25.44) --
	( 95.60, 25.36) --
	( 97.13, 25.30) --
	( 98.67, 25.27) --
	(100.21, 25.25) --
	(101.74, 25.25) --
	(103.28, 25.25) --
	(104.82, 25.25) --
	(106.35, 25.25) --
	(107.89, 25.25) --
	(109.43, 25.25) --
	(110.96, 25.25) --
	(112.50, 25.25) --
	(114.04, 25.25) --
	(115.58, 25.25) --
	(117.11, 25.25) --
	(118.65, 25.25) --
	(120.19, 25.25) --
	(121.72, 25.25) --
	(123.26, 25.25) --
	(124.80, 25.25) --
	(126.33, 25.25) --
	(127.87, 25.25) --
	(129.41, 25.25) --
	(130.95, 25.25) --
	(132.48, 25.25) --
	(134.02, 25.25) --
	(135.56, 25.25) --
	(137.09, 25.25) --
	(138.63, 25.25) --
	(140.17, 25.25) --
	(141.70, 25.25) --
	(143.24, 25.25) --
	(144.78, 25.25) --
	(146.32, 25.25) --
	(147.85, 25.25) --
	(149.39, 25.25) --
	(150.93, 25.25) --
	(152.46, 25.25) --
	(154.00, 25.25) --
	(155.54, 25.25) --
	(157.07, 25.25) --
	(158.61, 25.25) --
	(160.15, 25.25) --
	(161.69, 25.25) --
	(163.22, 25.25) --
	(164.76, 25.25) --
	(166.30, 25.25) --
	(167.83, 25.25) --
	(169.37, 25.25) --
	(170.91, 25.25) --
	(172.44, 25.25) --
	(173.98, 25.25) --
	(175.52, 25.25) --
	(177.05, 25.25) --
	(178.59, 25.25) --
	(180.13, 25.25) --
	(181.67, 25.25) --
	(183.20, 25.25) --
	(184.74, 25.25) --
	(186.28, 25.25) --
	(187.81, 25.25) --
	(189.35, 25.25) --
	(190.89, 25.25);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 90.24) --
	( 41.80, 90.92) --
	( 43.34, 91.52) --
	( 44.88, 92.03) --
	( 46.41, 92.47) --
	( 47.95, 92.82) --
	( 49.49, 93.10) --
	( 51.02, 93.29) --
	( 52.56, 93.41) --
	( 54.10, 93.44) --
	( 55.63, 93.39) --
	( 57.17, 93.27) --
	( 58.71, 93.06) --
	( 60.24, 92.77) --
	( 61.78, 92.40) --
	( 63.32, 91.95) --
	( 64.86, 91.42) --
	( 66.39, 90.81) --
	( 67.93, 90.12) --
	( 69.47, 89.35) --
	( 71.00, 88.50) --
	( 72.54, 87.57) --
	( 74.08, 86.56) --
	( 75.61, 85.47) --
	( 77.15, 84.30) --
	( 78.69, 83.04) --
	( 80.23, 81.71) --
	( 81.76, 80.30) --
	( 83.30, 78.80) --
	( 84.84, 77.23) --
	( 86.37, 75.57) --
	( 87.91, 73.84) --
	( 89.45, 72.02) --
	( 90.98, 70.13) --
	( 92.52, 68.15) --
	( 94.06, 66.09) --
	( 95.60, 63.96) --
	( 97.13, 61.74) --
	( 98.67, 59.44) --
	(100.21, 57.06) --
	(101.74, 54.65) --
	(103.28, 52.33) --
	(104.82, 50.10) --
	(106.35, 47.96) --
	(107.89, 45.92) --
	(109.43, 43.98) --
	(110.96, 42.13) --
	(112.50, 40.38) --
	(114.04, 38.73) --
	(115.58, 37.17) --
	(117.11, 35.71) --
	(118.65, 34.34) --
	(120.19, 33.07) --
	(121.72, 31.89) --
	(123.26, 30.81) --
	(124.80, 29.83) --
	(126.33, 28.94) --
	(127.87, 28.15) --
	(129.41, 27.45) --
	(130.95, 26.85) --
	(132.48, 26.34) --
	(134.02, 25.93) --
	(135.56, 25.62) --
	(137.09, 25.40) --
	(138.63, 25.28) --
	(140.17, 25.25) --
	(141.70, 25.25) --
	(143.24, 25.25) --
	(144.78, 25.25) --
	(146.32, 25.25) --
	(147.85, 25.25) --
	(149.39, 25.25) --
	(150.93, 25.25) --
	(152.46, 25.25) --
	(154.00, 25.25) --
	(155.54, 25.25) --
	(157.07, 25.25) --
	(158.61, 25.25) --
	(160.15, 25.25) --
	(161.69, 25.25) --
	(163.22, 25.25) --
	(164.76, 25.25) --
	(166.30, 25.25) --
	(167.83, 25.25) --
	(169.37, 25.25) --
	(170.91, 25.25) --
	(172.44, 25.25) --
	(173.98, 25.25) --
	(175.52, 25.25) --
	(177.05, 25.25) --
	(178.59, 25.25) --
	(180.13, 25.25) --
	(181.67, 25.25) --
	(183.20, 25.25) --
	(184.74, 25.25) --
	(186.28, 25.25) --
	(187.81, 25.25) --
	(189.35, 25.25) --
	(190.89, 25.25);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.28) --
	( 41.80, 25.37) --
	( 43.34, 25.53) --
	( 44.88, 25.74) --
	( 46.41, 26.01) --
	( 47.95, 26.34) --
	( 49.49, 26.74) --
	( 51.02, 27.19) --
	( 52.56, 27.71) --
	( 54.10, 28.28) --
	( 55.63, 28.92) --
	( 57.17, 29.62) --
	( 58.71, 30.37) --
	( 60.24, 31.19) --
	( 61.78, 32.07) --
	( 63.32, 33.01) --
	( 64.86, 34.01) --
	( 66.39, 35.07) --
	( 67.93, 36.19) --
	( 69.47, 37.37) --
	( 71.00, 38.62) --
	( 72.54, 39.92) --
	( 74.08, 41.28) --
	( 75.61, 42.71) --
	( 77.15, 44.19) --
	( 78.69, 45.74) --
	( 80.23, 47.34) --
	( 81.76, 49.01) --
	( 83.30, 50.74) --
	( 84.84, 52.52) --
	( 86.37, 54.37) --
	( 87.91, 56.28) --
	( 89.45, 58.25) --
	( 90.98, 60.28) --
	( 92.52, 62.37) --
	( 94.06, 64.52) --
	( 95.60, 66.73) --
	( 97.13, 69.01) --
	( 98.67, 71.34) --
	(100.21, 73.73) --
	(101.74, 76.11) --
	(103.28, 78.25) --
	(104.82, 80.14) --
	(106.35, 81.79) --
	(107.89, 83.18) --
	(109.43, 84.33) --
	(110.96, 85.23) --
	(112.50, 85.88) --
	(114.04, 86.28) --
	(115.58, 86.44) --
	(117.11, 86.34) --
	(118.65, 86.00) --
	(120.19, 85.41) --
	(121.72, 84.57) --
	(123.26, 83.48) --
	(124.80, 82.15) --
	(126.33, 80.56) --
	(127.87, 78.73) --
	(129.41, 76.65) --
	(130.95, 74.32) --
	(132.48, 71.74) --
	(134.02, 68.92) --
	(135.56, 65.84) --
	(137.09, 62.52) --
	(138.63, 58.95) --
	(140.17, 55.14) --
	(141.70, 51.44) --
	(143.24, 47.97) --
	(144.78, 44.76) --
	(146.32, 41.79) --
	(147.85, 39.06) --
	(149.39, 36.58) --
	(150.93, 34.34) --
	(152.46, 32.35) --
	(154.00, 30.61) --
	(155.54, 29.11) --
	(157.07, 27.86) --
	(158.61, 26.85) --
	(160.15, 26.09) --
	(161.69, 25.57) --
	(163.22, 25.30) --
	(164.76, 25.25) --
	(166.30, 25.25) --
	(167.83, 25.25) --
	(169.37, 25.25) --
	(170.91, 25.25) --
	(172.44, 25.25) --
	(173.98, 25.25) --
	(175.52, 25.25) --
	(177.05, 25.25) --
	(178.59, 25.25) --
	(180.13, 25.25) --
	(181.67, 25.25) --
	(183.20, 25.25) --
	(184.74, 25.25) --
	(186.28, 25.25) --
	(187.81, 25.25) --
	(189.35, 25.25) --
	(190.89, 25.25);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.25) --
	( 41.80, 25.25) --
	( 43.34, 25.25) --
	( 44.88, 25.25) --
	( 46.41, 25.25) --
	( 47.95, 25.25) --
	( 49.49, 25.25) --
	( 51.02, 25.25) --
	( 52.56, 25.25) --
	( 54.10, 25.25) --
	( 55.63, 25.25) --
	( 57.17, 25.25) --
	( 58.71, 25.25) --
	( 60.24, 25.25) --
	( 61.78, 25.25) --
	( 63.32, 25.25) --
	( 64.86, 25.25) --
	( 66.39, 25.25) --
	( 67.93, 25.25) --
	( 69.47, 25.25) --
	( 71.00, 25.25) --
	( 72.54, 25.25) --
	( 74.08, 25.25) --
	( 75.61, 25.25) --
	( 77.15, 25.25) --
	( 78.69, 25.25) --
	( 80.23, 25.25) --
	( 81.76, 25.25) --
	( 83.30, 25.25) --
	( 84.84, 25.25) --
	( 86.37, 25.25) --
	( 87.91, 25.25) --
	( 89.45, 25.25) --
	( 90.98, 25.25) --
	( 92.52, 25.25) --
	( 94.06, 25.25) --
	( 95.60, 25.25) --
	( 97.13, 25.25) --
	( 98.67, 25.25) --
	(100.21, 25.25) --
	(101.74, 25.29) --
	(103.28, 25.48) --
	(104.82, 25.81) --
	(106.35, 26.30) --
	(107.89, 26.95) --
	(109.43, 27.74) --
	(110.96, 28.69) --
	(112.50, 29.79) --
	(114.04, 31.04) --
	(115.58, 32.44) --
	(117.11, 34.00) --
	(118.65, 35.71) --
	(120.19, 37.57) --
	(121.72, 39.59) --
	(123.26, 41.76) --
	(124.80, 44.08) --
	(126.33, 46.55) --
	(127.87, 49.17) --
	(129.41, 51.95) --
	(130.95, 54.88) --
	(132.48, 57.96) --
	(134.02, 61.20) --
	(135.56, 64.59) --
	(137.09, 68.13) --
	(138.63, 71.82) --
	(140.17, 75.64) --
	(141.70, 79.06) --
	(143.24, 81.84) --
	(144.78, 83.97) --
	(146.32, 85.45) --
	(147.85, 86.29) --
	(149.39, 86.49) --
	(150.93, 86.04) --
	(152.46, 84.95) --
	(154.00, 83.22) --
	(155.54, 80.84) --
	(157.07, 77.82) --
	(158.61, 74.15) --
	(160.15, 69.84) --
	(161.69, 64.88) --
	(163.22, 59.28) --
	(164.76, 53.14) --
	(166.30, 47.41) --
	(167.83, 42.35) --
	(169.37, 37.94) --
	(170.91, 34.18) --
	(172.44, 31.08) --
	(173.98, 28.65) --
	(175.52, 26.86) --
	(177.05, 25.74) --
	(178.59, 25.27) --
	(180.13, 25.25) --
	(181.67, 25.25) --
	(183.20, 25.25) --
	(184.74, 25.25) --
	(186.28, 25.25) --
	(187.81, 25.25) --
	(189.35, 25.25) --
	(190.89, 25.25);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.25) --
	( 41.80, 25.25) --
	( 43.34, 25.25) --
	( 44.88, 25.25) --
	( 46.41, 25.25) --
	( 47.95, 25.25) --
	( 49.49, 25.25) --
	( 51.02, 25.25) --
	( 52.56, 25.25) --
	( 54.10, 25.25) --
	( 55.63, 25.25) --
	( 57.17, 25.25) --
	( 58.71, 25.25) --
	( 60.24, 25.25) --
	( 61.78, 25.25) --
	( 63.32, 25.25) --
	( 64.86, 25.25) --
	( 66.39, 25.25) --
	( 67.93, 25.25) --
	( 69.47, 25.25) --
	( 71.00, 25.25) --
	( 72.54, 25.25) --
	( 74.08, 25.25) --
	( 75.61, 25.25) --
	( 77.15, 25.25) --
	( 78.69, 25.25) --
	( 80.23, 25.25) --
	( 81.76, 25.25) --
	( 83.30, 25.25) --
	( 84.84, 25.25) --
	( 86.37, 25.25) --
	( 87.91, 25.25) --
	( 89.45, 25.25) --
	( 90.98, 25.25) --
	( 92.52, 25.25) --
	( 94.06, 25.25) --
	( 95.60, 25.25) --
	( 97.13, 25.25) --
	( 98.67, 25.25) --
	(100.21, 25.25) --
	(101.74, 25.25) --
	(103.28, 25.25) --
	(104.82, 25.25) --
	(106.35, 25.25) --
	(107.89, 25.25) --
	(109.43, 25.25) --
	(110.96, 25.25) --
	(112.50, 25.25) --
	(114.04, 25.25) --
	(115.58, 25.25) --
	(117.11, 25.25) --
	(118.65, 25.25) --
	(120.19, 25.25) --
	(121.72, 25.25) --
	(123.26, 25.25) --
	(124.80, 25.25) --
	(126.33, 25.25) --
	(127.87, 25.25) --
	(129.41, 25.25) --
	(130.95, 25.25) --
	(132.48, 25.25) --
	(134.02, 25.25) --
	(135.56, 25.25) --
	(137.09, 25.25) --
	(138.63, 25.25) --
	(140.17, 25.26) --
	(141.70, 25.55) --
	(143.24, 26.24) --
	(144.78, 27.33) --
	(146.32, 28.82) --
	(147.85, 30.70) --
	(149.39, 32.98) --
	(150.93, 35.67) --
	(152.46, 38.75) --
	(154.00, 42.23) --
	(155.54, 46.10) --
	(157.07, 50.38) --
	(158.61, 55.06) --
	(160.15, 60.13) --
	(161.69, 65.60) --
	(163.22, 71.47) --
	(164.76, 77.58) --
	(166.30, 82.32) --
	(167.83, 85.31) --
	(169.37, 86.55) --
	(170.91, 86.03) --
	(172.44, 83.77) --
	(173.98, 79.74) --
	(175.52, 73.97) --
	(177.05, 66.44) --
	(178.59, 57.16) --
	(180.13, 47.24) --
	(181.67, 39.11) --
	(183.20, 32.85) --
	(184.74, 28.46) --
	(186.28, 25.93) --
	(187.81, 25.25) --
	(189.35, 25.25) --
	(190.89, 25.25);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.25) --
	( 41.80, 25.25) --
	( 43.34, 25.25) --
	( 44.88, 25.25) --
	( 46.41, 25.25) --
	( 47.95, 25.25) --
	( 49.49, 25.25) --
	( 51.02, 25.25) --
	( 52.56, 25.25) --
	( 54.10, 25.25) --
	( 55.63, 25.25) --
	( 57.17, 25.25) --
	( 58.71, 25.25) --
	( 60.24, 25.25) --
	( 61.78, 25.25) --
	( 63.32, 25.25) --
	( 64.86, 25.25) --
	( 66.39, 25.25) --
	( 67.93, 25.25) --
	( 69.47, 25.25) --
	( 71.00, 25.25) --
	( 72.54, 25.25) --
	( 74.08, 25.25) --
	( 75.61, 25.25) --
	( 77.15, 25.25) --
	( 78.69, 25.25) --
	( 80.23, 25.25) --
	( 81.76, 25.25) --
	( 83.30, 25.25) --
	( 84.84, 25.25) --
	( 86.37, 25.25) --
	( 87.91, 25.25) --
	( 89.45, 25.25) --
	( 90.98, 25.25) --
	( 92.52, 25.25) --
	( 94.06, 25.25) --
	( 95.60, 25.25) --
	( 97.13, 25.25) --
	( 98.67, 25.25) --
	(100.21, 25.25) --
	(101.74, 25.25) --
	(103.28, 25.25) --
	(104.82, 25.25) --
	(106.35, 25.25) --
	(107.89, 25.25) --
	(109.43, 25.25) --
	(110.96, 25.25) --
	(112.50, 25.25) --
	(114.04, 25.25) --
	(115.58, 25.25) --
	(117.11, 25.25) --
	(118.65, 25.25) --
	(120.19, 25.25) --
	(121.72, 25.25) --
	(123.26, 25.25) --
	(124.80, 25.25) --
	(126.33, 25.25) --
	(127.87, 25.25) --
	(129.41, 25.25) --
	(130.95, 25.25) --
	(132.48, 25.25) --
	(134.02, 25.25) --
	(135.56, 25.25) --
	(137.09, 25.25) --
	(138.63, 25.25) --
	(140.17, 25.25) --
	(141.70, 25.25) --
	(143.24, 25.25) --
	(144.78, 25.25) --
	(146.32, 25.25) --
	(147.85, 25.25) --
	(149.39, 25.25) --
	(150.93, 25.25) --
	(152.46, 25.25) --
	(154.00, 25.25) --
	(155.54, 25.25) --
	(157.07, 25.25) --
	(158.61, 25.25) --
	(160.15, 25.25) --
	(161.69, 25.25) --
	(163.22, 25.25) --
	(164.76, 25.34) --
	(166.30, 26.32) --
	(167.83, 28.39) --
	(169.37, 31.57) --
	(170.91, 35.84) --
	(172.44, 41.20) --
	(173.98, 47.66) --
	(175.52, 55.22) --
	(177.05, 63.88) --
	(178.59, 73.63) --
	(180.13, 82.55) --
	(181.67, 86.51) --
	(183.20, 85.36) --
	(184.74, 79.11) --
	(186.28, 67.74) --
	(187.81, 51.38) --
	(189.35, 36.86) --
	(190.89, 28.16);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.25) --
	( 41.80, 25.25) --
	( 43.34, 25.25) --
	( 44.88, 25.25) --
	( 46.41, 25.25) --
	( 47.95, 25.25) --
	( 49.49, 25.25) --
	( 51.02, 25.25) --
	( 52.56, 25.25) --
	( 54.10, 25.25) --
	( 55.63, 25.25) --
	( 57.17, 25.25) --
	( 58.71, 25.25) --
	( 60.24, 25.25) --
	( 61.78, 25.25) --
	( 63.32, 25.25) --
	( 64.86, 25.25) --
	( 66.39, 25.25) --
	( 67.93, 25.25) --
	( 69.47, 25.25) --
	( 71.00, 25.25) --
	( 72.54, 25.25) --
	( 74.08, 25.25) --
	( 75.61, 25.25) --
	( 77.15, 25.25) --
	( 78.69, 25.25) --
	( 80.23, 25.25) --
	( 81.76, 25.25) --
	( 83.30, 25.25) --
	( 84.84, 25.25) --
	( 86.37, 25.25) --
	( 87.91, 25.25) --
	( 89.45, 25.25) --
	( 90.98, 25.25) --
	( 92.52, 25.25) --
	( 94.06, 25.25) --
	( 95.60, 25.25) --
	( 97.13, 25.25) --
	( 98.67, 25.25) --
	(100.21, 25.25) --
	(101.74, 25.25) --
	(103.28, 25.25) --
	(104.82, 25.25) --
	(106.35, 25.25) --
	(107.89, 25.25) --
	(109.43, 25.25) --
	(110.96, 25.25) --
	(112.50, 25.25) --
	(114.04, 25.25) --
	(115.58, 25.25) --
	(117.11, 25.25) --
	(118.65, 25.25) --
	(120.19, 25.25) --
	(121.72, 25.25) --
	(123.26, 25.25) --
	(124.80, 25.25) --
	(126.33, 25.25) --
	(127.87, 25.25) --
	(129.41, 25.25) --
	(130.95, 25.25) --
	(132.48, 25.25) --
	(134.02, 25.25) --
	(135.56, 25.25) --
	(137.09, 25.25) --
	(138.63, 25.25) --
	(140.17, 25.25) --
	(141.70, 25.25) --
	(143.24, 25.25) --
	(144.78, 25.25) --
	(146.32, 25.25) --
	(147.85, 25.25) --
	(149.39, 25.25) --
	(150.93, 25.25) --
	(152.46, 25.25) --
	(154.00, 25.25) --
	(155.54, 25.25) --
	(157.07, 25.25) --
	(158.61, 25.25) --
	(160.15, 25.25) --
	(161.69, 25.25) --
	(163.22, 25.25) --
	(164.76, 25.25) --
	(166.30, 25.25) --
	(167.83, 25.25) --
	(169.37, 25.25) --
	(170.91, 25.25) --
	(172.44, 25.25) --
	(173.98, 25.25) --
	(175.52, 25.25) --
	(177.05, 25.25) --
	(178.59, 25.25) --
	(180.13, 26.26) --
	(181.67, 30.43) --
	(183.20, 37.84) --
	(184.74, 48.49) --
	(186.28, 62.38) --
	(187.81, 79.38) --
	(189.35, 91.80) --
	(190.89, 95.17);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] ( 40.26, 25.25) --
	( 41.80, 25.25) --
	( 43.34, 25.25) --
	( 44.88, 25.25) --
	( 46.41, 25.25) --
	( 47.95, 25.25) --
	( 49.49, 25.25) --
	( 51.02, 25.25) --
	( 52.56, 25.25) --
	( 54.10, 25.25) --
	( 55.63, 25.25) --
	( 57.17, 25.25) --
	( 58.71, 25.25) --
	( 60.24, 25.25) --
	( 61.78, 25.25) --
	( 63.32, 25.25) --
	( 64.86, 25.25) --
	( 66.39, 25.25) --
	( 67.93, 25.25) --
	( 69.47, 25.25) --
	( 71.00, 25.25) --
	( 72.54, 25.25) --
	( 74.08, 25.25) --
	( 75.61, 25.25) --
	( 77.15, 25.25) --
	( 78.69, 25.25) --
	( 80.23, 25.25) --
	( 81.76, 25.25) --
	( 83.30, 25.25) --
	( 84.84, 25.25) --
	( 86.37, 25.25) --
	( 87.91, 25.25) --
	( 89.45, 25.25) --
	( 90.98, 25.25) --
	( 92.52, 25.25) --
	( 94.06, 25.25) --
	( 95.60, 25.25) --
	( 97.13, 25.25) --
	( 98.67, 25.25) --
	(100.21, 25.25) --
	(101.74, 25.25) --
	(103.28, 25.25) --
	(104.82, 25.25) --
	(106.35, 25.25) --
	(107.89, 25.25) --
	(109.43, 25.25) --
	(110.96, 25.25) --
	(112.50, 25.25) --
	(114.04, 25.25) --
	(115.58, 25.25) --
	(117.11, 25.25) --
	(118.65, 25.25) --
	(120.19, 25.25) --
	(121.72, 25.25) --
	(123.26, 25.25) --
	(124.80, 25.25) --
	(126.33, 25.25) --
	(127.87, 25.25) --
	(129.41, 25.25) --
	(130.95, 25.25) --
	(132.48, 25.25) --
	(134.02, 25.25) --
	(135.56, 25.25) --
	(137.09, 25.25) --
	(138.63, 25.25) --
	(140.17, 25.25) --
	(141.70, 25.25) --
	(143.24, 25.25) --
	(144.78, 25.25) --
	(146.32, 25.25) --
	(147.85, 25.25) --
	(149.39, 25.25) --
	(150.93, 25.25) --
	(152.46, 25.25) --
	(154.00, 25.25) --
	(155.54, 25.25) --
	(157.07, 25.25) --
	(158.61, 25.25) --
	(160.15, 25.25) --
	(161.69, 25.25) --
	(163.22, 25.25) --
	(164.76, 25.25) --
	(166.30, 25.25) --
	(167.83, 25.25) --
	(169.37, 25.25) --
	(170.91, 25.25) --
	(172.44, 25.25) --
	(173.98, 25.25) --
	(175.52, 25.25) --
	(177.05, 25.25) --
	(178.59, 25.25) --
	(180.13, 25.25) --
	(181.67, 25.25) --
	(183.20, 25.25) --
	(184.74, 25.25) --
	(186.28, 25.25) --
	(187.81, 25.29) --
	(189.35, 27.39) --
	(190.89, 32.73);
\end{scope}
\begin{scope}
\path[clip] (209.80,186.57) rectangle (375.49,263.47);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,200.10) --
	(375.49,200.10);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,220.17) --
	(375.49,220.17);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,240.25) --
	(375.49,240.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,260.32) --
	(375.49,260.32);

\path[draw=drawColor,line width= 0.3pt,line join=round] (235.01,186.57) --
	(235.01,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (273.43,186.57) --
	(273.43,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (311.85,186.57) --
	(311.85,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.28,186.57) --
	(350.28,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,190.06) --
	(375.49,190.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,210.14) --
	(375.49,210.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,230.21) --
	(375.49,230.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,250.28) --
	(375.49,250.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (215.79,186.57) --
	(215.79,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.22,186.57) --
	(254.22,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.64,186.57) --
	(292.64,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (331.07,186.57) --
	(331.07,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (369.49,186.57) --
	(369.49,263.47);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,246.82) --
	(218.87,239.81) --
	(220.40,233.25) --
	(221.94,227.17) --
	(223.48,221.54) --
	(225.02,216.37) --
	(226.55,211.67) --
	(228.09,207.43) --
	(229.63,203.66) --
	(231.16,200.34) --
	(232.70,197.49) --
	(234.24,195.10) --
	(235.77,193.17) --
	(237.31,191.71) --
	(238.85,190.71) --
	(240.39,190.17) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,213.45) --
	(218.87,220.03) --
	(220.40,225.86) --
	(221.94,230.94) --
	(223.48,235.27) --
	(225.02,238.84) --
	(226.55,241.67) --
	(228.09,243.74) --
	(229.63,245.06) --
	(231.16,245.63) --
	(232.70,245.44) --
	(234.24,244.51) --
	(235.77,242.82) --
	(237.31,240.38) --
	(238.85,237.20) --
	(240.39,233.25) --
	(241.92,228.62) --
	(243.46,224.04) --
	(245.00,219.76) --
	(246.53,215.76) --
	(248.07,212.05) --
	(249.61,208.63) --
	(251.14,205.50) --
	(252.68,202.65) --
	(254.22,200.10) --
	(255.76,197.84) --
	(257.29,195.86) --
	(258.83,194.17) --
	(260.37,192.78) --
	(261.90,191.67) --
	(263.44,190.85) --
	(264.98,190.32) --
	(266.51,190.08) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.21) --
	(218.87,190.64) --
	(220.40,191.36) --
	(221.94,192.38) --
	(223.48,193.68) --
	(225.02,195.27) --
	(226.55,197.15) --
	(228.09,199.31) --
	(229.63,201.77) --
	(231.16,204.52) --
	(232.70,207.55) --
	(234.24,210.88) --
	(235.77,214.49) --
	(237.31,218.39) --
	(238.85,222.58) --
	(240.39,227.06) --
	(241.92,231.78) --
	(243.46,236.12) --
	(245.00,239.88) --
	(246.53,243.06) --
	(248.07,245.66) --
	(249.61,247.68) --
	(251.14,249.13) --
	(252.68,249.99) --
	(254.22,250.28) --
	(255.76,249.99) --
	(257.29,249.13) --
	(258.83,247.68) --
	(260.37,245.66) --
	(261.90,243.06) --
	(263.44,239.88) --
	(264.98,236.12) --
	(266.51,231.78) --
	(268.05,227.06) --
	(269.59,222.58) --
	(271.13,218.39) --
	(272.66,214.49) --
	(274.20,210.88) --
	(275.74,207.55) --
	(277.27,204.52) --
	(278.81,201.77) --
	(280.35,199.31) --
	(281.88,197.15) --
	(283.42,195.27) --
	(284.96,193.68) --
	(286.49,192.38) --
	(288.03,191.36) --
	(289.57,190.64) --
	(291.11,190.21) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.08) --
	(243.46,190.32) --
	(245.00,190.85) --
	(246.53,191.67) --
	(248.07,192.78) --
	(249.61,194.17) --
	(251.14,195.86) --
	(252.68,197.84) --
	(254.22,200.10) --
	(255.76,202.65) --
	(257.29,205.50) --
	(258.83,208.63) --
	(260.37,212.05) --
	(261.90,215.76) --
	(263.44,219.76) --
	(264.98,224.04) --
	(266.51,228.62) --
	(268.05,233.29) --
	(269.59,237.44) --
	(271.13,241.00) --
	(272.66,243.99) --
	(274.20,246.40) --
	(275.74,248.23) --
	(277.27,249.48) --
	(278.81,250.15) --
	(280.35,250.25) --
	(281.88,249.77) --
	(283.42,248.71) --
	(284.96,247.07) --
	(286.49,244.86) --
	(288.03,242.06) --
	(289.57,238.69) --
	(291.11,234.74) --
	(292.64,230.21) --
	(294.18,225.54) --
	(295.72,221.15) --
	(297.25,217.06) --
	(298.79,213.25) --
	(300.33,209.74) --
	(301.86,206.51) --
	(303.40,203.57) --
	(304.94,200.92) --
	(306.48,198.56) --
	(308.01,196.49) --
	(309.55,194.70) --
	(311.09,193.21) --
	(312.62,192.01) --
	(314.16,191.09) --
	(315.70,190.46) --
	(317.23,190.13) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.13) --
	(269.59,190.46) --
	(271.13,191.09) --
	(272.66,192.01) --
	(274.20,193.21) --
	(275.74,194.70) --
	(277.27,196.49) --
	(278.81,198.56) --
	(280.35,200.92) --
	(281.88,203.57) --
	(283.42,206.51) --
	(284.96,209.74) --
	(286.49,213.25) --
	(288.03,217.06) --
	(289.57,221.15) --
	(291.11,225.54) --
	(292.64,230.21) --
	(294.18,234.74) --
	(295.72,238.69) --
	(297.25,242.06) --
	(298.79,244.86) --
	(300.33,247.07) --
	(301.86,248.71) --
	(303.40,249.77) --
	(304.94,250.25) --
	(306.48,250.15) --
	(308.01,249.48) --
	(309.55,248.23) --
	(311.09,246.40) --
	(312.62,243.99) --
	(314.16,241.00) --
	(315.70,237.44) --
	(317.23,233.29) --
	(318.77,228.62) --
	(320.31,224.04) --
	(321.85,219.76) --
	(323.38,215.76) --
	(324.92,212.05) --
	(326.46,208.63) --
	(327.99,205.50) --
	(329.53,202.65) --
	(331.07,200.10) --
	(332.60,197.84) --
	(334.14,195.86) --
	(335.68,194.17) --
	(337.22,192.78) --
	(338.75,191.67) --
	(340.29,190.85) --
	(341.83,190.32) --
	(343.36,190.08) --
	(344.90,190.06) --
	(346.44,190.06) --
	(347.97,190.06) --
	(349.51,190.06) --
	(351.05,190.06) --
	(352.58,190.06) --
	(354.12,190.06) --
	(355.66,190.06) --
	(357.20,190.06) --
	(358.73,190.06) --
	(360.27,190.06) --
	(361.81,190.06) --
	(363.34,190.06) --
	(364.88,190.06) --
	(366.42,190.06) --
	(367.95,190.06);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.21) --
	(295.72,190.64) --
	(297.25,191.36) --
	(298.79,192.38) --
	(300.33,193.68) --
	(301.86,195.27) --
	(303.40,197.15) --
	(304.94,199.31) --
	(306.48,201.77) --
	(308.01,204.52) --
	(309.55,207.55) --
	(311.09,210.88) --
	(312.62,214.49) --
	(314.16,218.39) --
	(315.70,222.58) --
	(317.23,227.06) --
	(318.77,231.78) --
	(320.31,236.12) --
	(321.85,239.88) --
	(323.38,243.06) --
	(324.92,245.66) --
	(326.46,247.68) --
	(327.99,249.13) --
	(329.53,249.99) --
	(331.07,250.28) --
	(332.60,249.99) --
	(334.14,249.13) --
	(335.68,247.68) --
	(337.22,245.66) --
	(338.75,243.06) --
	(340.29,239.88) --
	(341.83,236.12) --
	(343.36,231.78) --
	(344.90,227.06) --
	(346.44,222.58) --
	(347.97,218.39) --
	(349.51,214.49) --
	(351.05,210.88) --
	(352.58,207.55) --
	(354.12,204.52) --
	(355.66,201.77) --
	(357.20,199.31) --
	(358.73,197.15) --
	(360.27,195.27) --
	(361.81,193.68) --
	(363.34,192.38) --
	(364.88,191.36) --
	(366.42,190.64) --
	(367.95,190.21);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.08) --
	(320.31,190.32) --
	(321.85,190.85) --
	(323.38,191.67) --
	(324.92,192.78) --
	(326.46,194.17) --
	(327.99,195.86) --
	(329.53,197.84) --
	(331.07,200.10) --
	(332.60,202.65) --
	(334.14,205.50) --
	(335.68,208.63) --
	(337.22,212.05) --
	(338.75,215.76) --
	(340.29,219.76) --
	(341.83,224.04) --
	(343.36,228.62) --
	(344.90,233.25) --
	(346.44,237.20) --
	(347.97,240.38) --
	(349.51,242.82) --
	(351.05,244.51) --
	(352.58,245.44) --
	(354.12,245.63) --
	(355.66,245.06) --
	(357.20,243.74) --
	(358.73,241.67) --
	(360.27,238.84) --
	(361.81,235.27) --
	(363.34,230.94) --
	(364.88,225.86) --
	(366.42,220.03) --
	(367.95,213.45);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,190.06) --
	(218.87,190.06) --
	(220.40,190.06) --
	(221.94,190.06) --
	(223.48,190.06) --
	(225.02,190.06) --
	(226.55,190.06) --
	(228.09,190.06) --
	(229.63,190.06) --
	(231.16,190.06) --
	(232.70,190.06) --
	(234.24,190.06) --
	(235.77,190.06) --
	(237.31,190.06) --
	(238.85,190.06) --
	(240.39,190.06) --
	(241.92,190.06) --
	(243.46,190.06) --
	(245.00,190.06) --
	(246.53,190.06) --
	(248.07,190.06) --
	(249.61,190.06) --
	(251.14,190.06) --
	(252.68,190.06) --
	(254.22,190.06) --
	(255.76,190.06) --
	(257.29,190.06) --
	(258.83,190.06) --
	(260.37,190.06) --
	(261.90,190.06) --
	(263.44,190.06) --
	(264.98,190.06) --
	(266.51,190.06) --
	(268.05,190.06) --
	(269.59,190.06) --
	(271.13,190.06) --
	(272.66,190.06) --
	(274.20,190.06) --
	(275.74,190.06) --
	(277.27,190.06) --
	(278.81,190.06) --
	(280.35,190.06) --
	(281.88,190.06) --
	(283.42,190.06) --
	(284.96,190.06) --
	(286.49,190.06) --
	(288.03,190.06) --
	(289.57,190.06) --
	(291.11,190.06) --
	(292.64,190.06) --
	(294.18,190.06) --
	(295.72,190.06) --
	(297.25,190.06) --
	(298.79,190.06) --
	(300.33,190.06) --
	(301.86,190.06) --
	(303.40,190.06) --
	(304.94,190.06) --
	(306.48,190.06) --
	(308.01,190.06) --
	(309.55,190.06) --
	(311.09,190.06) --
	(312.62,190.06) --
	(314.16,190.06) --
	(315.70,190.06) --
	(317.23,190.06) --
	(318.77,190.06) --
	(320.31,190.06) --
	(321.85,190.06) --
	(323.38,190.06) --
	(324.92,190.06) --
	(326.46,190.06) --
	(327.99,190.06) --
	(329.53,190.06) --
	(331.07,190.06) --
	(332.60,190.06) --
	(334.14,190.06) --
	(335.68,190.06) --
	(337.22,190.06) --
	(338.75,190.06) --
	(340.29,190.06) --
	(341.83,190.06) --
	(343.36,190.06) --
	(344.90,190.17) --
	(346.44,190.71) --
	(347.97,191.71) --
	(349.51,193.17) --
	(351.05,195.10) --
	(352.58,197.49) --
	(354.12,200.34) --
	(355.66,203.66) --
	(357.20,207.43) --
	(358.73,211.67) --
	(360.27,216.37) --
	(361.81,221.54) --
	(363.34,227.17) --
	(364.88,233.25) --
	(366.42,239.81) --
	(367.95,246.82);
\end{scope}
\begin{scope}
\path[clip] (209.80,104.16) rectangle (375.49,181.07);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,117.69) --
	(375.49,117.69);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,137.77) --
	(375.49,137.77);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,157.84) --
	(375.49,157.84);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80,177.91) --
	(375.49,177.91);

\path[draw=drawColor,line width= 0.3pt,line join=round] (235.01,104.16) --
	(235.01,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (273.43,104.16) --
	(273.43,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (311.85,104.16) --
	(311.85,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.28,104.16) --
	(350.28,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,107.66) --
	(375.49,107.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,127.73) --
	(375.49,127.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,147.80) --
	(375.49,147.80);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80,167.88) --
	(375.49,167.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (215.79,104.16) --
	(215.79,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.22,104.16) --
	(254.22,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.64,104.16) --
	(292.64,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (331.07,104.16) --
	(331.07,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (369.49,104.16) --
	(369.49,181.07);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,143.13) --
	(218.87,138.75) --
	(220.40,134.65) --
	(221.94,130.85) --
	(223.48,127.33) --
	(225.02,124.10) --
	(226.55,121.16) --
	(228.09,118.51) --
	(229.63,116.15) --
	(231.16,114.08) --
	(232.70,112.30) --
	(234.24,110.81) --
	(235.77,109.60) --
	(237.31,108.69) --
	(238.85,108.06) --
	(240.39,107.72) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,152.33) --
	(218.87,156.28) --
	(220.40,159.66) --
	(221.94,162.45) --
	(223.48,164.67) --
	(225.02,166.30) --
	(226.55,167.36) --
	(228.09,167.85) --
	(229.63,167.75) --
	(231.16,167.08) --
	(232.70,165.82) --
	(234.24,163.99) --
	(235.77,161.58) --
	(237.31,158.60) --
	(238.85,155.03) --
	(240.39,150.89) --
	(241.92,146.21) --
	(243.46,141.64) --
	(245.00,137.35) --
	(246.53,133.35) --
	(248.07,129.64) --
	(249.61,126.22) --
	(251.14,123.09) --
	(252.68,120.25) --
	(254.22,117.69) --
	(255.76,115.43) --
	(257.29,113.46) --
	(258.83,111.77) --
	(260.37,110.37) --
	(261.90,109.26) --
	(263.44,108.45) --
	(264.98,107.92) --
	(266.51,107.67) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.80) --
	(218.87,108.24) --
	(220.40,108.96) --
	(221.94,109.97) --
	(223.48,111.27) --
	(225.02,112.86) --
	(226.55,114.74) --
	(228.09,116.91) --
	(229.63,119.36) --
	(231.16,122.11) --
	(232.70,125.15) --
	(234.24,128.47) --
	(235.77,132.08) --
	(237.31,135.99) --
	(238.85,140.18) --
	(240.39,144.66) --
	(241.92,149.38) --
	(243.46,153.71) --
	(245.00,157.47) --
	(246.53,160.65) --
	(248.07,163.25) --
	(249.61,165.28) --
	(251.14,166.72) --
	(252.68,167.59) --
	(254.22,167.88) --
	(255.76,167.59) --
	(257.29,166.72) --
	(258.83,165.28) --
	(260.37,163.25) --
	(261.90,160.65) --
	(263.44,157.47) --
	(264.98,153.71) --
	(266.51,149.38) --
	(268.05,144.66) --
	(269.59,140.18) --
	(271.13,135.99) --
	(272.66,132.08) --
	(274.20,128.47) --
	(275.74,125.15) --
	(277.27,122.11) --
	(278.81,119.36) --
	(280.35,116.91) --
	(281.88,114.74) --
	(283.42,112.86) --
	(284.96,111.27) --
	(286.49,109.97) --
	(288.03,108.96) --
	(289.57,108.24) --
	(291.11,107.80) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.67) --
	(243.46,107.92) --
	(245.00,108.45) --
	(246.53,109.26) --
	(248.07,110.37) --
	(249.61,111.77) --
	(251.14,113.46) --
	(252.68,115.43) --
	(254.22,117.69) --
	(255.76,120.25) --
	(257.29,123.09) --
	(258.83,126.22) --
	(260.37,129.64) --
	(261.90,133.35) --
	(263.44,137.35) --
	(264.98,141.64) --
	(266.51,146.21) --
	(268.05,150.89) --
	(269.59,155.03) --
	(271.13,158.60) --
	(272.66,161.58) --
	(274.20,163.99) --
	(275.74,165.82) --
	(277.27,167.08) --
	(278.81,167.75) --
	(280.35,167.85) --
	(281.88,167.36) --
	(283.42,166.30) --
	(284.96,164.67) --
	(286.49,162.45) --
	(288.03,159.66) --
	(289.57,156.28) --
	(291.11,152.33) --
	(292.64,147.80) --
	(294.18,143.13) --
	(295.72,138.75) --
	(297.25,134.65) --
	(298.79,130.85) --
	(300.33,127.33) --
	(301.86,124.10) --
	(303.40,121.16) --
	(304.94,118.51) --
	(306.48,116.15) --
	(308.01,114.08) --
	(309.55,112.30) --
	(311.09,110.81) --
	(312.62,109.60) --
	(314.16,108.69) --
	(315.70,108.06) --
	(317.23,107.72) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.72) --
	(269.59,108.06) --
	(271.13,108.69) --
	(272.66,109.60) --
	(274.20,110.81) --
	(275.74,112.30) --
	(277.27,114.08) --
	(278.81,116.15) --
	(280.35,118.51) --
	(281.88,121.16) --
	(283.42,124.10) --
	(284.96,127.33) --
	(286.49,130.85) --
	(288.03,134.65) --
	(289.57,138.75) --
	(291.11,143.13) --
	(292.64,147.80) --
	(294.18,152.33) --
	(295.72,156.28) --
	(297.25,159.66) --
	(298.79,162.45) --
	(300.33,164.67) --
	(301.86,166.30) --
	(303.40,167.36) --
	(304.94,167.85) --
	(306.48,167.75) --
	(308.01,167.08) --
	(309.55,165.82) --
	(311.09,163.99) --
	(312.62,161.58) --
	(314.16,158.60) --
	(315.70,155.03) --
	(317.23,150.89) --
	(318.77,146.21) --
	(320.31,141.64) --
	(321.85,137.35) --
	(323.38,133.35) --
	(324.92,129.64) --
	(326.46,126.22) --
	(327.99,123.09) --
	(329.53,120.25) --
	(331.07,117.69) --
	(332.60,115.43) --
	(334.14,113.46) --
	(335.68,111.77) --
	(337.22,110.37) --
	(338.75,109.26) --
	(340.29,108.45) --
	(341.83,107.92) --
	(343.36,107.67) --
	(344.90,107.66) --
	(346.44,107.66) --
	(347.97,107.66) --
	(349.51,107.66) --
	(351.05,107.66) --
	(352.58,107.66) --
	(354.12,107.66) --
	(355.66,107.66) --
	(357.20,107.66) --
	(358.73,107.66) --
	(360.27,107.66) --
	(361.81,107.66) --
	(363.34,107.66) --
	(364.88,107.66) --
	(366.42,107.66) --
	(367.95,107.66);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.80) --
	(295.72,108.24) --
	(297.25,108.96) --
	(298.79,109.97) --
	(300.33,111.27) --
	(301.86,112.86) --
	(303.40,114.74) --
	(304.94,116.91) --
	(306.48,119.36) --
	(308.01,122.11) --
	(309.55,125.15) --
	(311.09,128.47) --
	(312.62,132.08) --
	(314.16,135.99) --
	(315.70,140.18) --
	(317.23,144.66) --
	(318.77,149.38) --
	(320.31,153.71) --
	(321.85,157.47) --
	(323.38,160.65) --
	(324.92,163.25) --
	(326.46,165.28) --
	(327.99,166.72) --
	(329.53,167.59) --
	(331.07,167.88) --
	(332.60,167.59) --
	(334.14,166.72) --
	(335.68,165.28) --
	(337.22,163.25) --
	(338.75,160.65) --
	(340.29,157.47) --
	(341.83,153.71) --
	(343.36,149.38) --
	(344.90,144.66) --
	(346.44,140.18) --
	(347.97,135.99) --
	(349.51,132.08) --
	(351.05,128.47) --
	(352.58,125.15) --
	(354.12,122.11) --
	(355.66,119.36) --
	(357.20,116.91) --
	(358.73,114.74) --
	(360.27,112.86) --
	(361.81,111.27) --
	(363.34,109.97) --
	(364.88,108.96) --
	(366.42,108.24) --
	(367.95,107.80);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.67) --
	(320.31,107.92) --
	(321.85,108.45) --
	(323.38,109.26) --
	(324.92,110.37) --
	(326.46,111.77) --
	(327.99,113.46) --
	(329.53,115.43) --
	(331.07,117.69) --
	(332.60,120.25) --
	(334.14,123.09) --
	(335.68,126.22) --
	(337.22,129.64) --
	(338.75,133.35) --
	(340.29,137.35) --
	(341.83,141.64) --
	(343.36,146.21) --
	(344.90,150.89) --
	(346.44,155.03) --
	(347.97,158.60) --
	(349.51,161.58) --
	(351.05,163.99) --
	(352.58,165.82) --
	(354.12,167.08) --
	(355.66,167.75) --
	(357.20,167.85) --
	(358.73,167.36) --
	(360.27,166.30) --
	(361.81,164.67) --
	(363.34,162.45) --
	(364.88,159.66) --
	(366.42,156.28) --
	(367.95,152.33);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33,107.66) --
	(218.87,107.66) --
	(220.40,107.66) --
	(221.94,107.66) --
	(223.48,107.66) --
	(225.02,107.66) --
	(226.55,107.66) --
	(228.09,107.66) --
	(229.63,107.66) --
	(231.16,107.66) --
	(232.70,107.66) --
	(234.24,107.66) --
	(235.77,107.66) --
	(237.31,107.66) --
	(238.85,107.66) --
	(240.39,107.66) --
	(241.92,107.66) --
	(243.46,107.66) --
	(245.00,107.66) --
	(246.53,107.66) --
	(248.07,107.66) --
	(249.61,107.66) --
	(251.14,107.66) --
	(252.68,107.66) --
	(254.22,107.66) --
	(255.76,107.66) --
	(257.29,107.66) --
	(258.83,107.66) --
	(260.37,107.66) --
	(261.90,107.66) --
	(263.44,107.66) --
	(264.98,107.66) --
	(266.51,107.66) --
	(268.05,107.66) --
	(269.59,107.66) --
	(271.13,107.66) --
	(272.66,107.66) --
	(274.20,107.66) --
	(275.74,107.66) --
	(277.27,107.66) --
	(278.81,107.66) --
	(280.35,107.66) --
	(281.88,107.66) --
	(283.42,107.66) --
	(284.96,107.66) --
	(286.49,107.66) --
	(288.03,107.66) --
	(289.57,107.66) --
	(291.11,107.66) --
	(292.64,107.66) --
	(294.18,107.66) --
	(295.72,107.66) --
	(297.25,107.66) --
	(298.79,107.66) --
	(300.33,107.66) --
	(301.86,107.66) --
	(303.40,107.66) --
	(304.94,107.66) --
	(306.48,107.66) --
	(308.01,107.66) --
	(309.55,107.66) --
	(311.09,107.66) --
	(312.62,107.66) --
	(314.16,107.66) --
	(315.70,107.66) --
	(317.23,107.66) --
	(318.77,107.66) --
	(320.31,107.66) --
	(321.85,107.66) --
	(323.38,107.66) --
	(324.92,107.66) --
	(326.46,107.66) --
	(327.99,107.66) --
	(329.53,107.66) --
	(331.07,107.66) --
	(332.60,107.66) --
	(334.14,107.66) --
	(335.68,107.66) --
	(337.22,107.66) --
	(338.75,107.66) --
	(340.29,107.66) --
	(341.83,107.66) --
	(343.36,107.66) --
	(344.90,107.72) --
	(346.44,108.06) --
	(347.97,108.69) --
	(349.51,109.60) --
	(351.05,110.81) --
	(352.58,112.30) --
	(354.12,114.08) --
	(355.66,116.15) --
	(357.20,118.51) --
	(358.73,121.16) --
	(360.27,124.10) --
	(361.81,127.33) --
	(363.34,130.85) --
	(364.88,134.65) --
	(366.42,138.75) --
	(367.95,143.13);
\end{scope}
\begin{scope}
\path[clip] (209.80, 21.76) rectangle (375.49, 98.66);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80, 35.29) --
	(375.49, 35.29);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80, 55.36) --
	(375.49, 55.36);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80, 75.44) --
	(375.49, 75.44);

\path[draw=drawColor,line width= 0.3pt,line join=round] (209.80, 95.51) --
	(375.49, 95.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] (235.01, 21.76) --
	(235.01, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (273.43, 21.76) --
	(273.43, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (311.85, 21.76) --
	(311.85, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (350.28, 21.76) --
	(350.28, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80, 25.25) --
	(375.49, 25.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80, 45.33) --
	(375.49, 45.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80, 65.40) --
	(375.49, 65.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (209.80, 85.47) --
	(375.49, 85.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (215.79, 21.76) --
	(215.79, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (254.22, 21.76) --
	(254.22, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (292.64, 21.76) --
	(292.64, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (331.07, 21.76) --
	(331.07, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (369.49, 21.76) --
	(369.49, 98.66);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 39.44) --
	(218.87, 37.69) --
	(220.40, 36.05) --
	(221.94, 34.53) --
	(223.48, 33.12) --
	(225.02, 31.83) --
	(226.55, 30.66) --
	(228.09, 29.60) --
	(229.63, 28.65) --
	(231.16, 27.82) --
	(232.70, 27.11) --
	(234.24, 26.51) --
	(235.77, 26.03) --
	(237.31, 25.66) --
	(238.85, 25.41) --
	(240.39, 25.28) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 91.21) --
	(218.87, 92.53) --
	(220.40, 93.45) --
	(221.94, 93.96) --
	(223.48, 94.06) --
	(225.02, 93.77) --
	(226.55, 93.06) --
	(228.09, 91.95) --
	(229.63, 90.44) --
	(231.16, 88.52) --
	(232.70, 86.20) --
	(234.24, 83.48) --
	(235.77, 80.34) --
	(237.31, 76.81) --
	(238.85, 72.87) --
	(240.39, 68.52) --
	(241.92, 63.81) --
	(243.46, 59.23) --
	(245.00, 54.95) --
	(246.53, 50.95) --
	(248.07, 47.24) --
	(249.61, 43.82) --
	(251.14, 40.69) --
	(252.68, 37.84) --
	(254.22, 35.29) --
	(255.76, 33.03) --
	(257.29, 31.05) --
	(258.83, 29.36) --
	(260.37, 27.97) --
	(261.90, 26.86) --
	(263.44, 26.04) --
	(264.98, 25.51) --
	(266.51, 25.27) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.40) --
	(218.87, 25.83) --
	(220.40, 26.55) --
	(221.94, 27.57) --
	(223.48, 28.87) --
	(225.02, 30.46) --
	(226.55, 32.33) --
	(228.09, 34.50) --
	(229.63, 36.96) --
	(231.16, 39.71) --
	(232.70, 42.74) --
	(234.24, 46.07) --
	(235.77, 49.68) --
	(237.31, 53.58) --
	(238.85, 57.77) --
	(240.39, 62.25) --
	(241.92, 66.97) --
	(243.46, 71.31) --
	(245.00, 75.07) --
	(246.53, 78.25) --
	(248.07, 80.85) --
	(249.61, 82.87) --
	(251.14, 84.32) --
	(252.68, 85.18) --
	(254.22, 85.47) --
	(255.76, 85.18) --
	(257.29, 84.32) --
	(258.83, 82.87) --
	(260.37, 80.85) --
	(261.90, 78.25) --
	(263.44, 75.07) --
	(264.98, 71.31) --
	(266.51, 66.97) --
	(268.05, 62.25) --
	(269.59, 57.77) --
	(271.13, 53.58) --
	(272.66, 49.68) --
	(274.20, 46.07) --
	(275.74, 42.74) --
	(277.27, 39.71) --
	(278.81, 36.96) --
	(280.35, 34.50) --
	(281.88, 32.33) --
	(283.42, 30.46) --
	(284.96, 28.87) --
	(286.49, 27.57) --
	(288.03, 26.55) --
	(289.57, 25.83) --
	(291.11, 25.40) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.27) --
	(243.46, 25.51) --
	(245.00, 26.04) --
	(246.53, 26.86) --
	(248.07, 27.97) --
	(249.61, 29.36) --
	(251.14, 31.05) --
	(252.68, 33.03) --
	(254.22, 35.29) --
	(255.76, 37.84) --
	(257.29, 40.69) --
	(258.83, 43.82) --
	(260.37, 47.24) --
	(261.90, 50.95) --
	(263.44, 54.95) --
	(264.98, 59.23) --
	(266.51, 63.81) --
	(268.05, 68.48) --
	(269.59, 72.63) --
	(271.13, 76.19) --
	(272.66, 79.18) --
	(274.20, 81.59) --
	(275.74, 83.42) --
	(277.27, 84.67) --
	(278.81, 85.34) --
	(280.35, 85.44) --
	(281.88, 84.96) --
	(283.42, 83.90) --
	(284.96, 82.26) --
	(286.49, 80.05) --
	(288.03, 77.25) --
	(289.57, 73.88) --
	(291.11, 69.93) --
	(292.64, 65.40) --
	(294.18, 60.73) --
	(295.72, 56.34) --
	(297.25, 52.25) --
	(298.79, 48.44) --
	(300.33, 44.92) --
	(301.86, 41.70) --
	(303.40, 38.76) --
	(304.94, 36.11) --
	(306.48, 33.75) --
	(308.01, 31.68) --
	(309.55, 29.89) --
	(311.09, 28.40) --
	(312.62, 27.20) --
	(314.16, 26.28) --
	(315.70, 25.65) --
	(317.23, 25.32) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.32) --
	(269.59, 25.65) --
	(271.13, 26.28) --
	(272.66, 27.20) --
	(274.20, 28.40) --
	(275.74, 29.89) --
	(277.27, 31.68) --
	(278.81, 33.75) --
	(280.35, 36.11) --
	(281.88, 38.76) --
	(283.42, 41.70) --
	(284.96, 44.92) --
	(286.49, 48.44) --
	(288.03, 52.25) --
	(289.57, 56.34) --
	(291.11, 60.73) --
	(292.64, 65.40) --
	(294.18, 69.93) --
	(295.72, 73.88) --
	(297.25, 77.25) --
	(298.79, 80.05) --
	(300.33, 82.26) --
	(301.86, 83.90) --
	(303.40, 84.96) --
	(304.94, 85.44) --
	(306.48, 85.34) --
	(308.01, 84.67) --
	(309.55, 83.42) --
	(311.09, 81.59) --
	(312.62, 79.18) --
	(314.16, 76.19) --
	(315.70, 72.63) --
	(317.23, 68.48) --
	(318.77, 63.81) --
	(320.31, 59.23) --
	(321.85, 54.95) --
	(323.38, 50.95) --
	(324.92, 47.24) --
	(326.46, 43.82) --
	(327.99, 40.69) --
	(329.53, 37.84) --
	(331.07, 35.29) --
	(332.60, 33.03) --
	(334.14, 31.05) --
	(335.68, 29.36) --
	(337.22, 27.97) --
	(338.75, 26.86) --
	(340.29, 26.04) --
	(341.83, 25.51) --
	(343.36, 25.27) --
	(344.90, 25.25) --
	(346.44, 25.25) --
	(347.97, 25.25) --
	(349.51, 25.25) --
	(351.05, 25.25) --
	(352.58, 25.25) --
	(354.12, 25.25) --
	(355.66, 25.25) --
	(357.20, 25.25) --
	(358.73, 25.25) --
	(360.27, 25.25) --
	(361.81, 25.25) --
	(363.34, 25.25) --
	(364.88, 25.25) --
	(366.42, 25.25) --
	(367.95, 25.25);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.40) --
	(295.72, 25.83) --
	(297.25, 26.55) --
	(298.79, 27.57) --
	(300.33, 28.87) --
	(301.86, 30.46) --
	(303.40, 32.33) --
	(304.94, 34.50) --
	(306.48, 36.96) --
	(308.01, 39.71) --
	(309.55, 42.74) --
	(311.09, 46.07) --
	(312.62, 49.68) --
	(314.16, 53.58) --
	(315.70, 57.77) --
	(317.23, 62.25) --
	(318.77, 66.97) --
	(320.31, 71.31) --
	(321.85, 75.07) --
	(323.38, 78.25) --
	(324.92, 80.85) --
	(326.46, 82.87) --
	(327.99, 84.32) --
	(329.53, 85.18) --
	(331.07, 85.47) --
	(332.60, 85.18) --
	(334.14, 84.32) --
	(335.68, 82.87) --
	(337.22, 80.85) --
	(338.75, 78.25) --
	(340.29, 75.07) --
	(341.83, 71.31) --
	(343.36, 66.97) --
	(344.90, 62.25) --
	(346.44, 57.77) --
	(347.97, 53.58) --
	(349.51, 49.68) --
	(351.05, 46.07) --
	(352.58, 42.74) --
	(354.12, 39.71) --
	(355.66, 36.96) --
	(357.20, 34.50) --
	(358.73, 32.33) --
	(360.27, 30.46) --
	(361.81, 28.87) --
	(363.34, 27.57) --
	(364.88, 26.55) --
	(366.42, 25.83) --
	(367.95, 25.40);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.27) --
	(320.31, 25.51) --
	(321.85, 26.04) --
	(323.38, 26.86) --
	(324.92, 27.97) --
	(326.46, 29.36) --
	(327.99, 31.05) --
	(329.53, 33.03) --
	(331.07, 35.29) --
	(332.60, 37.84) --
	(334.14, 40.69) --
	(335.68, 43.82) --
	(337.22, 47.24) --
	(338.75, 50.95) --
	(340.29, 54.95) --
	(341.83, 59.23) --
	(343.36, 63.81) --
	(344.90, 68.52) --
	(346.44, 72.87) --
	(347.97, 76.81) --
	(349.51, 80.34) --
	(351.05, 83.48) --
	(352.58, 86.20) --
	(354.12, 88.52) --
	(355.66, 90.44) --
	(357.20, 91.95) --
	(358.73, 93.06) --
	(360.27, 93.77) --
	(361.81, 94.06) --
	(363.34, 93.96) --
	(364.88, 93.45) --
	(366.42, 92.53) --
	(367.95, 91.21);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (217.33, 25.25) --
	(218.87, 25.25) --
	(220.40, 25.25) --
	(221.94, 25.25) --
	(223.48, 25.25) --
	(225.02, 25.25) --
	(226.55, 25.25) --
	(228.09, 25.25) --
	(229.63, 25.25) --
	(231.16, 25.25) --
	(232.70, 25.25) --
	(234.24, 25.25) --
	(235.77, 25.25) --
	(237.31, 25.25) --
	(238.85, 25.25) --
	(240.39, 25.25) --
	(241.92, 25.25) --
	(243.46, 25.25) --
	(245.00, 25.25) --
	(246.53, 25.25) --
	(248.07, 25.25) --
	(249.61, 25.25) --
	(251.14, 25.25) --
	(252.68, 25.25) --
	(254.22, 25.25) --
	(255.76, 25.25) --
	(257.29, 25.25) --
	(258.83, 25.25) --
	(260.37, 25.25) --
	(261.90, 25.25) --
	(263.44, 25.25) --
	(264.98, 25.25) --
	(266.51, 25.25) --
	(268.05, 25.25) --
	(269.59, 25.25) --
	(271.13, 25.25) --
	(272.66, 25.25) --
	(274.20, 25.25) --
	(275.74, 25.25) --
	(277.27, 25.25) --
	(278.81, 25.25) --
	(280.35, 25.25) --
	(281.88, 25.25) --
	(283.42, 25.25) --
	(284.96, 25.25) --
	(286.49, 25.25) --
	(288.03, 25.25) --
	(289.57, 25.25) --
	(291.11, 25.25) --
	(292.64, 25.25) --
	(294.18, 25.25) --
	(295.72, 25.25) --
	(297.25, 25.25) --
	(298.79, 25.25) --
	(300.33, 25.25) --
	(301.86, 25.25) --
	(303.40, 25.25) --
	(304.94, 25.25) --
	(306.48, 25.25) --
	(308.01, 25.25) --
	(309.55, 25.25) --
	(311.09, 25.25) --
	(312.62, 25.25) --
	(314.16, 25.25) --
	(315.70, 25.25) --
	(317.23, 25.25) --
	(318.77, 25.25) --
	(320.31, 25.25) --
	(321.85, 25.25) --
	(323.38, 25.25) --
	(324.92, 25.25) --
	(326.46, 25.25) --
	(327.99, 25.25) --
	(329.53, 25.25) --
	(331.07, 25.25) --
	(332.60, 25.25) --
	(334.14, 25.25) --
	(335.68, 25.25) --
	(337.22, 25.25) --
	(338.75, 25.25) --
	(340.29, 25.25) --
	(341.83, 25.25) --
	(343.36, 25.25) --
	(344.90, 25.28) --
	(346.44, 25.41) --
	(347.97, 25.66) --
	(349.51, 26.03) --
	(351.05, 26.51) --
	(352.58, 27.11) --
	(354.12, 27.82) --
	(355.66, 28.65) --
	(357.20, 29.60) --
	(358.73, 30.66) --
	(360.27, 31.83) --
	(361.81, 33.12) --
	(363.34, 34.53) --
	(364.88, 36.05) --
	(366.42, 37.69) --
	(367.95, 39.44);
\end{scope}
\begin{scope}
\path[clip] (386.87,186.57) rectangle (552.55,263.47);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,200.10) --
	(552.55,200.10);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,220.17) --
	(552.55,220.17);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,240.25) --
	(552.55,240.25);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,260.32) --
	(552.55,260.32);

\path[draw=drawColor,line width= 0.3pt,line join=round] (412.07,186.57) --
	(412.07,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (450.50,186.57) --
	(450.50,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (488.92,186.57) --
	(488.92,263.47);

\path[draw=drawColor,line width= 0.3pt,line join=round] (527.35,186.57) --
	(527.35,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,190.06) --
	(552.55,190.06);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,210.14) --
	(552.55,210.14);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,230.21) --
	(552.55,230.21);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,250.28) --
	(552.55,250.28);

\path[draw=drawColor,line width= 0.6pt,line join=round] (392.86,186.57) --
	(392.86,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (431.29,186.57) --
	(431.29,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.71,186.57) --
	(469.71,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (508.13,186.57) --
	(508.13,263.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (546.56,186.57) --
	(546.56,263.47);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,219.97) --
	(395.93,198.60) --
	(397.47,190.21) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,237.55) --
	(395.93,250.20) --
	(397.47,244.09) --
	(399.01,227.19) --
	(400.55,213.30) --
	(402.08,202.65) --
	(403.62,195.24) --
	(405.16,191.07) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,192.97) --
	(395.93,201.67) --
	(397.47,216.19) --
	(399.01,232.55) --
	(400.55,243.92) --
	(402.08,250.17) --
	(403.62,251.32) --
	(405.16,247.36) --
	(406.69,238.44) --
	(408.23,228.69) --
	(409.77,220.03) --
	(411.30,212.47) --
	(412.84,206.01) --
	(414.38,200.65) --
	(415.92,196.38) --
	(417.45,193.20) --
	(418.99,191.13) --
	(420.53,190.15) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.74) --
	(400.55,193.27) --
	(402.08,197.66) --
	(403.62,203.92) --
	(405.16,212.05) --
	(406.69,221.97) --
	(408.23,231.25) --
	(409.77,238.78) --
	(411.30,244.55) --
	(412.84,248.58) --
	(414.38,250.84) --
	(415.92,251.36) --
	(417.45,250.12) --
	(418.99,247.13) --
	(420.53,242.39) --
	(422.06,236.28) --
	(423.60,230.41) --
	(425.14,224.94) --
	(426.67,219.87) --
	(428.21,215.19) --
	(429.75,210.91) --
	(431.29,207.04) --
	(432.82,203.56) --
	(434.36,200.48) --
	(435.90,197.79) --
	(437.43,195.51) --
	(438.97,193.63) --
	(440.51,192.14) --
	(442.04,191.05) --
	(443.58,190.36) --
	(445.12,190.07) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.08) --
	(408.23,190.55) --
	(409.77,191.67) --
	(411.30,193.46) --
	(412.84,195.90) --
	(414.38,198.99) --
	(415.92,202.75) --
	(417.45,207.16) --
	(418.99,212.22) --
	(420.53,217.95) --
	(422.06,224.09) --
	(423.60,229.69) --
	(425.14,234.65) --
	(426.67,238.96) --
	(428.21,242.63) --
	(429.75,245.65) --
	(431.29,248.03) --
	(432.82,249.76) --
	(434.36,250.85) --
	(435.90,251.30) --
	(437.43,251.10) --
	(438.97,250.26) --
	(440.51,248.78) --
	(442.04,246.65) --
	(443.58,243.87) --
	(445.12,240.45) --
	(446.66,236.63) --
	(448.19,232.94) --
	(449.73,229.40) --
	(451.27,226.01) --
	(452.80,222.77) --
	(454.34,219.69) --
	(455.88,216.76) --
	(457.41,213.98) --
	(458.95,211.36) --
	(460.49,208.89) --
	(462.02,206.57) --
	(463.56,204.40) --
	(465.10,202.38) --
	(466.64,200.52) --
	(468.17,198.81) --
	(469.71,197.25) --
	(471.25,195.85) --
	(472.78,194.60) --
	(474.32,193.50) --
	(475.86,192.55) --
	(477.39,191.76) --
	(478.93,191.11) --
	(480.47,190.62) --
	(482.01,190.29) --
	(483.54,190.10) --
	(485.08,190.06) --
	(486.62,190.06) --
	(488.15,190.06) --
	(489.69,190.06) --
	(491.23,190.06) --
	(492.76,190.06) --
	(494.30,190.06) --
	(495.84,190.06) --
	(497.38,190.06) --
	(498.91,190.06) --
	(500.45,190.06) --
	(501.99,190.06) --
	(503.52,190.06) --
	(505.06,190.06) --
	(506.60,190.06) --
	(508.13,190.06) --
	(509.67,190.06) --
	(511.21,190.06) --
	(512.74,190.06) --
	(514.28,190.06) --
	(515.82,190.06) --
	(517.36,190.06) --
	(518.89,190.06) --
	(520.43,190.06) --
	(521.97,190.06) --
	(523.50,190.06) --
	(525.04,190.06) --
	(526.58,190.06) --
	(528.11,190.06) --
	(529.65,190.06) --
	(531.19,190.06) --
	(532.73,190.06) --
	(534.26,190.06) --
	(535.80,190.06) --
	(537.34,190.06) --
	(538.87,190.06) --
	(540.41,190.06) --
	(541.95,190.06) --
	(543.48,190.06) --
	(545.02,190.06);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.11) --
	(423.60,190.38) --
	(425.14,190.90) --
	(426.67,191.66) --
	(428.21,192.67) --
	(429.75,193.92) --
	(431.29,195.42) --
	(432.82,197.16) --
	(434.36,199.15) --
	(435.90,201.39) --
	(437.43,203.87) --
	(438.97,206.60) --
	(440.51,209.57) --
	(442.04,212.78) --
	(443.58,216.25) --
	(445.12,219.95) --
	(446.66,223.76) --
	(448.19,227.33) --
	(449.73,230.65) --
	(451.27,233.73) --
	(452.80,236.55) --
	(454.34,239.13) --
	(455.88,241.46) --
	(457.41,243.54) --
	(458.95,245.37) --
	(460.49,246.96) --
	(462.02,248.29) --
	(463.56,249.38) --
	(465.10,250.22) --
	(466.64,250.81) --
	(468.17,251.15) --
	(469.71,251.25) --
	(471.25,251.09) --
	(472.78,250.69) --
	(474.32,250.04) --
	(475.86,249.14) --
	(477.39,247.99) --
	(478.93,246.60) --
	(480.47,244.95) --
	(482.01,243.06) --
	(483.54,240.92) --
	(485.08,238.54) --
	(486.62,236.15) --
	(488.15,233.82) --
	(489.69,231.54) --
	(491.23,229.33) --
	(492.76,227.18) --
	(494.30,225.09) --
	(495.84,223.06) --
	(497.38,221.09) --
	(498.91,219.18) --
	(500.45,217.33) --
	(501.99,215.55) --
	(503.52,213.82) --
	(505.06,212.15) --
	(506.60,210.55) --
	(508.13,209.00) --
	(509.67,207.52) --
	(511.21,206.09) --
	(512.74,204.73) --
	(514.28,203.43) --
	(515.82,202.18) --
	(517.36,201.00) --
	(518.89,199.88) --
	(520.43,198.82) --
	(521.97,197.82) --
	(523.50,196.88) --
	(525.04,196.00) --
	(526.58,195.18) --
	(528.11,194.43) --
	(529.65,193.73) --
	(531.19,193.09) --
	(532.73,192.52) --
	(534.26,192.00) --
	(535.80,191.55) --
	(537.34,191.15) --
	(538.87,190.82) --
	(540.41,190.55) --
	(541.95,190.34) --
	(543.48,190.18) --
	(545.02,190.09);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.09) --
	(448.19,190.21) --
	(449.73,190.43) --
	(451.27,190.74) --
	(452.80,191.15) --
	(454.34,191.66) --
	(455.88,192.26) --
	(457.41,192.96) --
	(458.95,193.75) --
	(460.49,194.64) --
	(462.02,195.62) --
	(463.56,196.70) --
	(465.10,197.88) --
	(466.64,199.15) --
	(468.17,200.52) --
	(469.71,201.98) --
	(471.25,203.54) --
	(472.78,205.19) --
	(474.32,206.94) --
	(475.86,208.79) --
	(477.39,210.73) --
	(478.93,212.77) --
	(480.47,214.91) --
	(482.01,217.14) --
	(483.54,219.46) --
	(485.08,221.87) --
	(486.62,224.20) --
	(488.15,226.40) --
	(489.69,228.45) --
	(491.23,230.36) --
	(492.76,232.13) --
	(494.30,233.76) --
	(495.84,235.26) --
	(497.38,236.61) --
	(498.91,237.82) --
	(500.45,238.90) --
	(501.99,239.83) --
	(503.52,240.62) --
	(505.06,241.28) --
	(506.60,241.79) --
	(508.13,242.17) --
	(509.67,242.40) --
	(511.21,242.50) --
	(512.74,242.45) --
	(514.28,242.27) --
	(515.82,241.95) --
	(517.36,241.48) --
	(518.89,240.88) --
	(520.43,240.14) --
	(521.97,239.25) --
	(523.50,238.23) --
	(525.04,237.07) --
	(526.58,235.77) --
	(528.11,234.32) --
	(529.65,232.74) --
	(531.19,231.02) --
	(532.73,229.16) --
	(534.26,227.16) --
	(535.80,225.02) --
	(537.34,222.74) --
	(538.87,220.32) --
	(540.41,217.76) --
	(541.95,215.06) --
	(543.48,212.22) --
	(545.02,209.24);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,190.06) --
	(395.93,190.06) --
	(397.47,190.06) --
	(399.01,190.06) --
	(400.55,190.06) --
	(402.08,190.06) --
	(403.62,190.06) --
	(405.16,190.06) --
	(406.69,190.06) --
	(408.23,190.06) --
	(409.77,190.06) --
	(411.30,190.06) --
	(412.84,190.06) --
	(414.38,190.06) --
	(415.92,190.06) --
	(417.45,190.06) --
	(418.99,190.06) --
	(420.53,190.06) --
	(422.06,190.06) --
	(423.60,190.06) --
	(425.14,190.06) --
	(426.67,190.06) --
	(428.21,190.06) --
	(429.75,190.06) --
	(431.29,190.06) --
	(432.82,190.06) --
	(434.36,190.06) --
	(435.90,190.06) --
	(437.43,190.06) --
	(438.97,190.06) --
	(440.51,190.06) --
	(442.04,190.06) --
	(443.58,190.06) --
	(445.12,190.06) --
	(446.66,190.06) --
	(448.19,190.06) --
	(449.73,190.06) --
	(451.27,190.06) --
	(452.80,190.06) --
	(454.34,190.06) --
	(455.88,190.06) --
	(457.41,190.06) --
	(458.95,190.06) --
	(460.49,190.06) --
	(462.02,190.06) --
	(463.56,190.06) --
	(465.10,190.06) --
	(466.64,190.06) --
	(468.17,190.06) --
	(469.71,190.06) --
	(471.25,190.06) --
	(472.78,190.06) --
	(474.32,190.06) --
	(475.86,190.06) --
	(477.39,190.06) --
	(478.93,190.06) --
	(480.47,190.06) --
	(482.01,190.06) --
	(483.54,190.06) --
	(485.08,190.07) --
	(486.62,190.13) --
	(488.15,190.27) --
	(489.69,190.49) --
	(491.23,190.79) --
	(492.76,191.17) --
	(494.30,191.63) --
	(495.84,192.17) --
	(497.38,192.78) --
	(498.91,193.48) --
	(500.45,194.25) --
	(501.99,195.11) --
	(503.52,196.04) --
	(505.06,197.05) --
	(506.60,198.14) --
	(508.13,199.31) --
	(509.67,200.56) --
	(511.21,201.89) --
	(512.74,203.30) --
	(514.28,204.79) --
	(515.82,206.35) --
	(517.36,208.00) --
	(518.89,209.72) --
	(520.43,211.53) --
	(521.97,213.41) --
	(523.50,215.37) --
	(525.04,217.41) --
	(526.58,219.53) --
	(528.11,221.73) --
	(529.65,224.01) --
	(531.19,226.37) --
	(532.73,228.80) --
	(534.26,231.32) --
	(535.80,233.92) --
	(537.34,236.59) --
	(538.87,239.34) --
	(540.41,242.18) --
	(541.95,245.09) --
	(543.48,248.08) --
	(545.02,251.15);
\end{scope}
\begin{scope}
\path[clip] (386.87,104.16) rectangle (552.55,181.07);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,117.69) --
	(552.55,117.69);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,137.77) --
	(552.55,137.77);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,157.84) --
	(552.55,157.84);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87,177.91) --
	(552.55,177.91);

\path[draw=drawColor,line width= 0.3pt,line join=round] (412.07,104.16) --
	(412.07,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (450.50,104.16) --
	(450.50,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (488.92,104.16) --
	(488.92,181.07);

\path[draw=drawColor,line width= 0.3pt,line join=round] (527.35,104.16) --
	(527.35,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,107.66) --
	(552.55,107.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,127.73) --
	(552.55,127.73);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,147.80) --
	(552.55,147.80);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87,167.88) --
	(552.55,167.88);

\path[draw=drawColor,line width= 0.6pt,line join=round] (392.86,104.16) --
	(392.86,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (431.29,104.16) --
	(431.29,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.71,104.16) --
	(469.71,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (508.13,104.16) --
	(508.13,181.07);

\path[draw=drawColor,line width= 0.6pt,line join=round] (546.56,104.16) --
	(546.56,181.07);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,126.35) --
	(395.93,113.00) --
	(397.47,107.75) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,166.36) --
	(395.93,171.00) --
	(397.47,161.74) --
	(399.01,144.79) --
	(400.55,130.89) --
	(402.08,120.24) --
	(403.62,112.83) --
	(405.16,108.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,110.56) --
	(395.93,119.27) --
	(397.47,133.78) --
	(399.01,150.14) --
	(400.55,161.51) --
	(402.08,167.77) --
	(403.62,168.92) --
	(405.16,164.96) --
	(406.69,156.03) --
	(408.23,146.28) --
	(409.77,137.63) --
	(411.30,130.07) --
	(412.84,123.61) --
	(414.38,118.24) --
	(415.92,113.97) --
	(417.45,110.80) --
	(418.99,108.72) --
	(420.53,107.74) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,108.34) --
	(400.55,110.86) --
	(402.08,115.26) --
	(403.62,121.52) --
	(405.16,129.65) --
	(406.69,139.56) --
	(408.23,148.84) --
	(409.77,156.37) --
	(411.30,162.15) --
	(412.84,166.17) --
	(414.38,168.44) --
	(415.92,168.95) --
	(417.45,167.72) --
	(418.99,164.73) --
	(420.53,159.98) --
	(422.06,153.88) --
	(423.60,148.01) --
	(425.14,142.53) --
	(426.67,137.46) --
	(428.21,132.79) --
	(429.75,128.51) --
	(431.29,124.63) --
	(432.82,121.15) --
	(434.36,118.07) --
	(435.90,115.39) --
	(437.43,113.11) --
	(438.97,111.22) --
	(440.51,109.73) --
	(442.04,108.65) --
	(443.58,107.96) --
	(445.12,107.67) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.67) --
	(408.23,108.14) --
	(409.77,109.27) --
	(411.30,111.05) --
	(412.84,113.49) --
	(414.38,116.59) --
	(415.92,120.34) --
	(417.45,124.75) --
	(418.99,129.82) --
	(420.53,135.54) --
	(422.06,141.69) --
	(423.60,147.29) --
	(425.14,152.24) --
	(426.67,156.55) --
	(428.21,160.22) --
	(429.75,163.24) --
	(431.29,165.62) --
	(432.82,167.36) --
	(434.36,168.45) --
	(435.90,168.90) --
	(437.43,168.70) --
	(438.97,167.86) --
	(440.51,166.37) --
	(442.04,164.24) --
	(443.58,161.47) --
	(445.12,158.05) --
	(446.66,154.22) --
	(448.19,150.53) --
	(449.73,146.99) --
	(451.27,143.60) --
	(452.80,140.37) --
	(454.34,137.29) --
	(455.88,134.36) --
	(457.41,131.58) --
	(458.95,128.95) --
	(460.49,126.48) --
	(462.02,124.16) --
	(463.56,121.99) --
	(465.10,119.98) --
	(466.64,118.12) --
	(468.17,116.41) --
	(469.71,114.85) --
	(471.25,113.44) --
	(472.78,112.19) --
	(474.32,111.09) --
	(475.86,110.15) --
	(477.39,109.35) --
	(478.93,108.71) --
	(480.47,108.22) --
	(482.01,107.88) --
	(483.54,107.70) --
	(485.08,107.66) --
	(486.62,107.66) --
	(488.15,107.66) --
	(489.69,107.66) --
	(491.23,107.66) --
	(492.76,107.66) --
	(494.30,107.66) --
	(495.84,107.66) --
	(497.38,107.66) --
	(498.91,107.66) --
	(500.45,107.66) --
	(501.99,107.66) --
	(503.52,107.66) --
	(505.06,107.66) --
	(506.60,107.66) --
	(508.13,107.66) --
	(509.67,107.66) --
	(511.21,107.66) --
	(512.74,107.66) --
	(514.28,107.66) --
	(515.82,107.66) --
	(517.36,107.66) --
	(518.89,107.66) --
	(520.43,107.66) --
	(521.97,107.66) --
	(523.50,107.66) --
	(525.04,107.66) --
	(526.58,107.66) --
	(528.11,107.66) --
	(529.65,107.66) --
	(531.19,107.66) --
	(532.73,107.66) --
	(534.26,107.66) --
	(535.80,107.66) --
	(537.34,107.66) --
	(538.87,107.66) --
	(540.41,107.66) --
	(541.95,107.66) --
	(543.48,107.66) --
	(545.02,107.66);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.70) --
	(423.60,107.97) --
	(425.14,108.49) --
	(426.67,109.25) --
	(428.21,110.26) --
	(429.75,111.52) --
	(431.29,113.01) --
	(432.82,114.76) --
	(434.36,116.75) --
	(435.90,118.98) --
	(437.43,121.46) --
	(438.97,124.19) --
	(440.51,127.16) --
	(442.04,130.38) --
	(443.58,133.84) --
	(445.12,137.55) --
	(446.66,141.36) --
	(448.19,144.93) --
	(449.73,148.25) --
	(451.27,151.32) --
	(452.80,154.15) --
	(454.34,156.73) --
	(455.88,159.06) --
	(457.41,161.14) --
	(458.95,162.97) --
	(460.49,164.55) --
	(462.02,165.89) --
	(463.56,166.98) --
	(465.10,167.82) --
	(466.64,168.41) --
	(468.17,168.75) --
	(469.71,168.84) --
	(471.25,168.69) --
	(472.78,168.29) --
	(474.32,167.64) --
	(475.86,166.74) --
	(477.39,165.59) --
	(478.93,164.19) --
	(480.47,162.55) --
	(482.01,160.66) --
	(483.54,158.52) --
	(485.08,156.14) --
	(486.62,153.75) --
	(488.15,151.41) --
	(489.69,149.14) --
	(491.23,146.93) --
	(492.76,144.78) --
	(494.30,142.69) --
	(495.84,140.66) --
	(497.38,138.69) --
	(498.91,136.78) --
	(500.45,134.93) --
	(501.99,133.14) --
	(503.52,131.41) --
	(505.06,129.75) --
	(506.60,128.14) --
	(508.13,126.60) --
	(509.67,125.11) --
	(511.21,123.69) --
	(512.74,122.32) --
	(514.28,121.02) --
	(515.82,119.78) --
	(517.36,118.60) --
	(518.89,117.48) --
	(520.43,116.41) --
	(521.97,115.42) --
	(523.50,114.48) --
	(525.04,113.60) --
	(526.58,112.78) --
	(528.11,112.02) --
	(529.65,111.32) --
	(531.19,110.69) --
	(532.73,110.11) --
	(534.26,109.60) --
	(535.80,109.14) --
	(537.34,108.75) --
	(538.87,108.42) --
	(540.41,108.14) --
	(541.95,107.93) --
	(543.48,107.78) --
	(545.02,107.69);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.69) --
	(448.19,107.81) --
	(449.73,108.03) --
	(451.27,108.34) --
	(452.80,108.75) --
	(454.34,109.25) --
	(455.88,109.86) --
	(457.41,110.55) --
	(458.95,111.34) --
	(460.49,112.23) --
	(462.02,113.22) --
	(463.56,114.30) --
	(465.10,115.47) --
	(466.64,116.74) --
	(468.17,118.11) --
	(469.71,119.58) --
	(471.25,121.13) --
	(472.78,122.79) --
	(474.32,124.54) --
	(475.86,126.39) --
	(477.39,128.33) --
	(478.93,130.37) --
	(480.47,132.50) --
	(482.01,134.73) --
	(483.54,137.06) --
	(485.08,139.47) --
	(486.62,141.82) --
	(488.15,144.07) --
	(489.69,146.20) --
	(491.23,148.23) --
	(492.76,150.14) --
	(494.30,151.95) --
	(495.84,153.64) --
	(497.38,155.22) --
	(498.91,156.70) --
	(500.45,158.06) --
	(501.99,159.32) --
	(503.52,160.46) --
	(505.06,161.49) --
	(506.60,162.42) --
	(508.13,163.23) --
	(509.67,163.94) --
	(511.21,164.53) --
	(512.74,165.01) --
	(514.28,165.39) --
	(515.82,165.65) --
	(517.36,165.80) --
	(518.89,165.85) --
	(520.43,165.78) --
	(521.97,165.60) --
	(523.50,165.32) --
	(525.04,164.92) --
	(526.58,164.41) --
	(528.11,163.80) --
	(529.65,163.07) --
	(531.19,162.23) --
	(532.73,161.28) --
	(534.26,160.23) --
	(535.80,159.06) --
	(537.34,157.78) --
	(538.87,156.39) --
	(540.41,154.90) --
	(541.95,153.29) --
	(543.48,151.57) --
	(545.02,149.74);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40,107.66) --
	(395.93,107.66) --
	(397.47,107.66) --
	(399.01,107.66) --
	(400.55,107.66) --
	(402.08,107.66) --
	(403.62,107.66) --
	(405.16,107.66) --
	(406.69,107.66) --
	(408.23,107.66) --
	(409.77,107.66) --
	(411.30,107.66) --
	(412.84,107.66) --
	(414.38,107.66) --
	(415.92,107.66) --
	(417.45,107.66) --
	(418.99,107.66) --
	(420.53,107.66) --
	(422.06,107.66) --
	(423.60,107.66) --
	(425.14,107.66) --
	(426.67,107.66) --
	(428.21,107.66) --
	(429.75,107.66) --
	(431.29,107.66) --
	(432.82,107.66) --
	(434.36,107.66) --
	(435.90,107.66) --
	(437.43,107.66) --
	(438.97,107.66) --
	(440.51,107.66) --
	(442.04,107.66) --
	(443.58,107.66) --
	(445.12,107.66) --
	(446.66,107.66) --
	(448.19,107.66) --
	(449.73,107.66) --
	(451.27,107.66) --
	(452.80,107.66) --
	(454.34,107.66) --
	(455.88,107.66) --
	(457.41,107.66) --
	(458.95,107.66) --
	(460.49,107.66) --
	(462.02,107.66) --
	(463.56,107.66) --
	(465.10,107.66) --
	(466.64,107.66) --
	(468.17,107.66) --
	(469.71,107.66) --
	(471.25,107.66) --
	(472.78,107.66) --
	(474.32,107.66) --
	(475.86,107.66) --
	(477.39,107.66) --
	(478.93,107.66) --
	(480.47,107.66) --
	(482.01,107.66) --
	(483.54,107.66) --
	(485.08,107.66) --
	(486.62,107.70) --
	(488.15,107.79) --
	(489.69,107.93) --
	(491.23,108.11) --
	(492.76,108.35) --
	(494.30,108.64) --
	(495.84,108.97) --
	(497.38,109.36) --
	(498.91,109.79) --
	(500.45,110.28) --
	(501.99,110.81) --
	(503.52,111.39) --
	(505.06,112.03) --
	(506.60,112.71) --
	(508.13,113.44) --
	(509.67,114.22) --
	(511.21,115.05) --
	(512.74,115.93) --
	(514.28,116.86) --
	(515.82,117.84) --
	(517.36,118.87) --
	(518.89,119.95) --
	(520.43,121.07) --
	(521.97,122.25) --
	(523.50,123.48) --
	(525.04,124.75) --
	(526.58,126.08) --
	(528.11,127.45) --
	(529.65,128.88) --
	(531.19,130.35) --
	(532.73,131.87) --
	(534.26,133.44) --
	(535.80,135.07) --
	(537.34,136.74) --
	(538.87,138.46) --
	(540.41,140.23) --
	(541.95,142.05) --
	(543.48,143.92) --
	(545.02,145.84);
\end{scope}
\begin{scope}
\path[clip] (386.87, 21.76) rectangle (552.55, 98.66);
\definecolor{drawColor}{gray}{0.92}

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87, 35.29) --
	(552.55, 35.29);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87, 55.36) --
	(552.55, 55.36);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87, 75.44) --
	(552.55, 75.44);

\path[draw=drawColor,line width= 0.3pt,line join=round] (386.87, 95.51) --
	(552.55, 95.51);

\path[draw=drawColor,line width= 0.3pt,line join=round] (412.07, 21.76) --
	(412.07, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (450.50, 21.76) --
	(450.50, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (488.92, 21.76) --
	(488.92, 98.66);

\path[draw=drawColor,line width= 0.3pt,line join=round] (527.35, 21.76) --
	(527.35, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87, 25.25) --
	(552.55, 25.25);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87, 45.33) --
	(552.55, 45.33);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87, 65.40) --
	(552.55, 65.40);

\path[draw=drawColor,line width= 0.6pt,line join=round] (386.87, 85.47) --
	(552.55, 85.47);

\path[draw=drawColor,line width= 0.6pt,line join=round] (392.86, 21.76) --
	(392.86, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (431.29, 21.76) --
	(431.29, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (469.71, 21.76) --
	(469.71, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (508.13, 21.76) --
	(508.13, 98.66);

\path[draw=drawColor,line width= 0.6pt,line join=round] (546.56, 21.76) --
	(546.56, 98.66);
\definecolor{drawColor}{RGB}{155,38,176}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 32.73) --
	(395.93, 27.39) --
	(397.47, 25.29) --
	(399.01, 25.25) --
	(400.55, 25.25) --
	(402.08, 25.25) --
	(403.62, 25.25) --
	(405.16, 25.25) --
	(406.69, 25.25) --
	(408.23, 25.25) --
	(409.77, 25.25) --
	(411.30, 25.25) --
	(412.84, 25.25) --
	(414.38, 25.25) --
	(415.92, 25.25) --
	(417.45, 25.25) --
	(418.99, 25.25) --
	(420.53, 25.25) --
	(422.06, 25.25) --
	(423.60, 25.25) --
	(425.14, 25.25) --
	(426.67, 25.25) --
	(428.21, 25.25) --
	(429.75, 25.25) --
	(431.29, 25.25) --
	(432.82, 25.25) --
	(434.36, 25.25) --
	(435.90, 25.25) --
	(437.43, 25.25) --
	(438.97, 25.25) --
	(440.51, 25.25) --
	(442.04, 25.25) --
	(443.58, 25.25) --
	(445.12, 25.25) --
	(446.66, 25.25) --
	(448.19, 25.25) --
	(449.73, 25.25) --
	(451.27, 25.25) --
	(452.80, 25.25) --
	(454.34, 25.25) --
	(455.88, 25.25) --
	(457.41, 25.25) --
	(458.95, 25.25) --
	(460.49, 25.25) --
	(462.02, 25.25) --
	(463.56, 25.25) --
	(465.10, 25.25) --
	(466.64, 25.25) --
	(468.17, 25.25) --
	(469.71, 25.25) --
	(471.25, 25.25) --
	(472.78, 25.25) --
	(474.32, 25.25) --
	(475.86, 25.25) --
	(477.39, 25.25) --
	(478.93, 25.25) --
	(480.47, 25.25) --
	(482.01, 25.25) --
	(483.54, 25.25) --
	(485.08, 25.25) --
	(486.62, 25.25) --
	(488.15, 25.25) --
	(489.69, 25.25) --
	(491.23, 25.25) --
	(492.76, 25.25) --
	(494.30, 25.25) --
	(495.84, 25.25) --
	(497.38, 25.25) --
	(498.91, 25.25) --
	(500.45, 25.25) --
	(501.99, 25.25) --
	(503.52, 25.25) --
	(505.06, 25.25) --
	(506.60, 25.25) --
	(508.13, 25.25) --
	(509.67, 25.25) --
	(511.21, 25.25) --
	(512.74, 25.25) --
	(514.28, 25.25) --
	(515.82, 25.25) --
	(517.36, 25.25) --
	(518.89, 25.25) --
	(520.43, 25.25) --
	(521.97, 25.25) --
	(523.50, 25.25) --
	(525.04, 25.25) --
	(526.58, 25.25) --
	(528.11, 25.25) --
	(529.65, 25.25) --
	(531.19, 25.25) --
	(532.73, 25.25) --
	(534.26, 25.25) --
	(535.80, 25.25) --
	(537.34, 25.25) --
	(538.87, 25.25) --
	(540.41, 25.25) --
	(541.95, 25.25) --
	(543.48, 25.25) --
	(545.02, 25.25);
\definecolor{drawColor}{RGB}{63,81,180}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 95.17) --
	(395.93, 91.80) --
	(397.47, 79.38) --
	(399.01, 62.38) --
	(400.55, 48.49) --
	(402.08, 37.84) --
	(403.62, 30.43) --
	(405.16, 26.26) --
	(406.69, 25.25) --
	(408.23, 25.25) --
	(409.77, 25.25) --
	(411.30, 25.25) --
	(412.84, 25.25) --
	(414.38, 25.25) --
	(415.92, 25.25) --
	(417.45, 25.25) --
	(418.99, 25.25) --
	(420.53, 25.25) --
	(422.06, 25.25) --
	(423.60, 25.25) --
	(425.14, 25.25) --
	(426.67, 25.25) --
	(428.21, 25.25) --
	(429.75, 25.25) --
	(431.29, 25.25) --
	(432.82, 25.25) --
	(434.36, 25.25) --
	(435.90, 25.25) --
	(437.43, 25.25) --
	(438.97, 25.25) --
	(440.51, 25.25) --
	(442.04, 25.25) --
	(443.58, 25.25) --
	(445.12, 25.25) --
	(446.66, 25.25) --
	(448.19, 25.25) --
	(449.73, 25.25) --
	(451.27, 25.25) --
	(452.80, 25.25) --
	(454.34, 25.25) --
	(455.88, 25.25) --
	(457.41, 25.25) --
	(458.95, 25.25) --
	(460.49, 25.25) --
	(462.02, 25.25) --
	(463.56, 25.25) --
	(465.10, 25.25) --
	(466.64, 25.25) --
	(468.17, 25.25) --
	(469.71, 25.25) --
	(471.25, 25.25) --
	(472.78, 25.25) --
	(474.32, 25.25) --
	(475.86, 25.25) --
	(477.39, 25.25) --
	(478.93, 25.25) --
	(480.47, 25.25) --
	(482.01, 25.25) --
	(483.54, 25.25) --
	(485.08, 25.25) --
	(486.62, 25.25) --
	(488.15, 25.25) --
	(489.69, 25.25) --
	(491.23, 25.25) --
	(492.76, 25.25) --
	(494.30, 25.25) --
	(495.84, 25.25) --
	(497.38, 25.25) --
	(498.91, 25.25) --
	(500.45, 25.25) --
	(501.99, 25.25) --
	(503.52, 25.25) --
	(505.06, 25.25) --
	(506.60, 25.25) --
	(508.13, 25.25) --
	(509.67, 25.25) --
	(511.21, 25.25) --
	(512.74, 25.25) --
	(514.28, 25.25) --
	(515.82, 25.25) --
	(517.36, 25.25) --
	(518.89, 25.25) --
	(520.43, 25.25) --
	(521.97, 25.25) --
	(523.50, 25.25) --
	(525.04, 25.25) --
	(526.58, 25.25) --
	(528.11, 25.25) --
	(529.65, 25.25) --
	(531.19, 25.25) --
	(532.73, 25.25) --
	(534.26, 25.25) --
	(535.80, 25.25) --
	(537.34, 25.25) --
	(538.87, 25.25) --
	(540.41, 25.25) --
	(541.95, 25.25) --
	(543.48, 25.25) --
	(545.02, 25.25);
\definecolor{drawColor}{RGB}{2,169,243}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 28.16) --
	(395.93, 36.86) --
	(397.47, 51.38) --
	(399.01, 67.74) --
	(400.55, 79.11) --
	(402.08, 85.36) --
	(403.62, 86.51) --
	(405.16, 82.55) --
	(406.69, 73.63) --
	(408.23, 63.88) --
	(409.77, 55.22) --
	(411.30, 47.66) --
	(412.84, 41.20) --
	(414.38, 35.84) --
	(415.92, 31.57) --
	(417.45, 28.39) --
	(418.99, 26.32) --
	(420.53, 25.34) --
	(422.06, 25.25) --
	(423.60, 25.25) --
	(425.14, 25.25) --
	(426.67, 25.25) --
	(428.21, 25.25) --
	(429.75, 25.25) --
	(431.29, 25.25) --
	(432.82, 25.25) --
	(434.36, 25.25) --
	(435.90, 25.25) --
	(437.43, 25.25) --
	(438.97, 25.25) --
	(440.51, 25.25) --
	(442.04, 25.25) --
	(443.58, 25.25) --
	(445.12, 25.25) --
	(446.66, 25.25) --
	(448.19, 25.25) --
	(449.73, 25.25) --
	(451.27, 25.25) --
	(452.80, 25.25) --
	(454.34, 25.25) --
	(455.88, 25.25) --
	(457.41, 25.25) --
	(458.95, 25.25) --
	(460.49, 25.25) --
	(462.02, 25.25) --
	(463.56, 25.25) --
	(465.10, 25.25) --
	(466.64, 25.25) --
	(468.17, 25.25) --
	(469.71, 25.25) --
	(471.25, 25.25) --
	(472.78, 25.25) --
	(474.32, 25.25) --
	(475.86, 25.25) --
	(477.39, 25.25) --
	(478.93, 25.25) --
	(480.47, 25.25) --
	(482.01, 25.25) --
	(483.54, 25.25) --
	(485.08, 25.25) --
	(486.62, 25.25) --
	(488.15, 25.25) --
	(489.69, 25.25) --
	(491.23, 25.25) --
	(492.76, 25.25) --
	(494.30, 25.25) --
	(495.84, 25.25) --
	(497.38, 25.25) --
	(498.91, 25.25) --
	(500.45, 25.25) --
	(501.99, 25.25) --
	(503.52, 25.25) --
	(505.06, 25.25) --
	(506.60, 25.25) --
	(508.13, 25.25) --
	(509.67, 25.25) --
	(511.21, 25.25) --
	(512.74, 25.25) --
	(514.28, 25.25) --
	(515.82, 25.25) --
	(517.36, 25.25) --
	(518.89, 25.25) --
	(520.43, 25.25) --
	(521.97, 25.25) --
	(523.50, 25.25) --
	(525.04, 25.25) --
	(526.58, 25.25) --
	(528.11, 25.25) --
	(529.65, 25.25) --
	(531.19, 25.25) --
	(532.73, 25.25) --
	(534.26, 25.25) --
	(535.80, 25.25) --
	(537.34, 25.25) --
	(538.87, 25.25) --
	(540.41, 25.25) --
	(541.95, 25.25) --
	(543.48, 25.25) --
	(545.02, 25.25);
\definecolor{drawColor}{RGB}{0,150,135}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.25) --
	(395.93, 25.25) --
	(397.47, 25.25) --
	(399.01, 25.93) --
	(400.55, 28.46) --
	(402.08, 32.85) --
	(403.62, 39.11) --
	(405.16, 47.24) --
	(406.69, 57.16) --
	(408.23, 66.44) --
	(409.77, 73.97) --
	(411.30, 79.74) --
	(412.84, 83.77) --
	(414.38, 86.03) --
	(415.92, 86.55) --
	(417.45, 85.31) --
	(418.99, 82.32) --
	(420.53, 77.58) --
	(422.06, 71.47) --
	(423.60, 65.60) --
	(425.14, 60.13) --
	(426.67, 55.06) --
	(428.21, 50.38) --
	(429.75, 46.10) --
	(431.29, 42.23) --
	(432.82, 38.75) --
	(434.36, 35.67) --
	(435.90, 32.98) --
	(437.43, 30.70) --
	(438.97, 28.82) --
	(440.51, 27.33) --
	(442.04, 26.24) --
	(443.58, 25.55) --
	(445.12, 25.26) --
	(446.66, 25.25) --
	(448.19, 25.25) --
	(449.73, 25.25) --
	(451.27, 25.25) --
	(452.80, 25.25) --
	(454.34, 25.25) --
	(455.88, 25.25) --
	(457.41, 25.25) --
	(458.95, 25.25) --
	(460.49, 25.25) --
	(462.02, 25.25) --
	(463.56, 25.25) --
	(465.10, 25.25) --
	(466.64, 25.25) --
	(468.17, 25.25) --
	(469.71, 25.25) --
	(471.25, 25.25) --
	(472.78, 25.25) --
	(474.32, 25.25) --
	(475.86, 25.25) --
	(477.39, 25.25) --
	(478.93, 25.25) --
	(480.47, 25.25) --
	(482.01, 25.25) --
	(483.54, 25.25) --
	(485.08, 25.25) --
	(486.62, 25.25) --
	(488.15, 25.25) --
	(489.69, 25.25) --
	(491.23, 25.25) --
	(492.76, 25.25) --
	(494.30, 25.25) --
	(495.84, 25.25) --
	(497.38, 25.25) --
	(498.91, 25.25) --
	(500.45, 25.25) --
	(501.99, 25.25) --
	(503.52, 25.25) --
	(505.06, 25.25) --
	(506.60, 25.25) --
	(508.13, 25.25) --
	(509.67, 25.25) --
	(511.21, 25.25) --
	(512.74, 25.25) --
	(514.28, 25.25) --
	(515.82, 25.25) --
	(517.36, 25.25) --
	(518.89, 25.25) --
	(520.43, 25.25) --
	(521.97, 25.25) --
	(523.50, 25.25) --
	(525.04, 25.25) --
	(526.58, 25.25) --
	(528.11, 25.25) --
	(529.65, 25.25) --
	(531.19, 25.25) --
	(532.73, 25.25) --
	(534.26, 25.25) --
	(535.80, 25.25) --
	(537.34, 25.25) --
	(538.87, 25.25) --
	(540.41, 25.25) --
	(541.95, 25.25) --
	(543.48, 25.25) --
	(545.02, 25.25);
\definecolor{drawColor}{RGB}{139,195,74}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.25) --
	(395.93, 25.25) --
	(397.47, 25.25) --
	(399.01, 25.25) --
	(400.55, 25.25) --
	(402.08, 25.25) --
	(403.62, 25.25) --
	(405.16, 25.25) --
	(406.69, 25.27) --
	(408.23, 25.74) --
	(409.77, 26.86) --
	(411.30, 28.65) --
	(412.84, 31.08) --
	(414.38, 34.18) --
	(415.92, 37.94) --
	(417.45, 42.35) --
	(418.99, 47.41) --
	(420.53, 53.14) --
	(422.06, 59.28) --
	(423.60, 64.88) --
	(425.14, 69.84) --
	(426.67, 74.15) --
	(428.21, 77.82) --
	(429.75, 80.84) --
	(431.29, 83.22) --
	(432.82, 84.95) --
	(434.36, 86.04) --
	(435.90, 86.49) --
	(437.43, 86.29) --
	(438.97, 85.45) --
	(440.51, 83.97) --
	(442.04, 81.84) --
	(443.58, 79.06) --
	(445.12, 75.64) --
	(446.66, 71.82) --
	(448.19, 68.13) --
	(449.73, 64.59) --
	(451.27, 61.20) --
	(452.80, 57.96) --
	(454.34, 54.88) --
	(455.88, 51.95) --
	(457.41, 49.17) --
	(458.95, 46.55) --
	(460.49, 44.08) --
	(462.02, 41.76) --
	(463.56, 39.59) --
	(465.10, 37.57) --
	(466.64, 35.71) --
	(468.17, 34.00) --
	(469.71, 32.44) --
	(471.25, 31.04) --
	(472.78, 29.79) --
	(474.32, 28.69) --
	(475.86, 27.74) --
	(477.39, 26.95) --
	(478.93, 26.30) --
	(480.47, 25.81) --
	(482.01, 25.48) --
	(483.54, 25.29) --
	(485.08, 25.25) --
	(486.62, 25.25) --
	(488.15, 25.25) --
	(489.69, 25.25) --
	(491.23, 25.25) --
	(492.76, 25.25) --
	(494.30, 25.25) --
	(495.84, 25.25) --
	(497.38, 25.25) --
	(498.91, 25.25) --
	(500.45, 25.25) --
	(501.99, 25.25) --
	(503.52, 25.25) --
	(505.06, 25.25) --
	(506.60, 25.25) --
	(508.13, 25.25) --
	(509.67, 25.25) --
	(511.21, 25.25) --
	(512.74, 25.25) --
	(514.28, 25.25) --
	(515.82, 25.25) --
	(517.36, 25.25) --
	(518.89, 25.25) --
	(520.43, 25.25) --
	(521.97, 25.25) --
	(523.50, 25.25) --
	(525.04, 25.25) --
	(526.58, 25.25) --
	(528.11, 25.25) --
	(529.65, 25.25) --
	(531.19, 25.25) --
	(532.73, 25.25) --
	(534.26, 25.25) --
	(535.80, 25.25) --
	(537.34, 25.25) --
	(538.87, 25.25) --
	(540.41, 25.25) --
	(541.95, 25.25) --
	(543.48, 25.25) --
	(545.02, 25.25);
\definecolor{drawColor}{RGB}{255,235,58}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.25) --
	(395.93, 25.25) --
	(397.47, 25.25) --
	(399.01, 25.25) --
	(400.55, 25.25) --
	(402.08, 25.25) --
	(403.62, 25.25) --
	(405.16, 25.25) --
	(406.69, 25.25) --
	(408.23, 25.25) --
	(409.77, 25.25) --
	(411.30, 25.25) --
	(412.84, 25.25) --
	(414.38, 25.25) --
	(415.92, 25.25) --
	(417.45, 25.25) --
	(418.99, 25.25) --
	(420.53, 25.25) --
	(422.06, 25.30) --
	(423.60, 25.57) --
	(425.14, 26.09) --
	(426.67, 26.85) --
	(428.21, 27.86) --
	(429.75, 29.11) --
	(431.29, 30.61) --
	(432.82, 32.35) --
	(434.36, 34.34) --
	(435.90, 36.58) --
	(437.43, 39.06) --
	(438.97, 41.79) --
	(440.51, 44.76) --
	(442.04, 47.97) --
	(443.58, 51.44) --
	(445.12, 55.14) --
	(446.66, 58.95) --
	(448.19, 62.52) --
	(449.73, 65.84) --
	(451.27, 68.92) --
	(452.80, 71.74) --
	(454.34, 74.32) --
	(455.88, 76.65) --
	(457.41, 78.73) --
	(458.95, 80.56) --
	(460.49, 82.15) --
	(462.02, 83.48) --
	(463.56, 84.57) --
	(465.10, 85.41) --
	(466.64, 86.00) --
	(468.17, 86.34) --
	(469.71, 86.44) --
	(471.25, 86.28) --
	(472.78, 85.88) --
	(474.32, 85.23) --
	(475.86, 84.33) --
	(477.39, 83.18) --
	(478.93, 81.79) --
	(480.47, 80.14) --
	(482.01, 78.25) --
	(483.54, 76.11) --
	(485.08, 73.73) --
	(486.62, 71.34) --
	(488.15, 69.01) --
	(489.69, 66.73) --
	(491.23, 64.52) --
	(492.76, 62.37) --
	(494.30, 60.28) --
	(495.84, 58.25) --
	(497.38, 56.28) --
	(498.91, 54.37) --
	(500.45, 52.52) --
	(501.99, 50.74) --
	(503.52, 49.01) --
	(505.06, 47.34) --
	(506.60, 45.74) --
	(508.13, 44.19) --
	(509.67, 42.71) --
	(511.21, 41.28) --
	(512.74, 39.92) --
	(514.28, 38.62) --
	(515.82, 37.37) --
	(517.36, 36.19) --
	(518.89, 35.07) --
	(520.43, 34.01) --
	(521.97, 33.01) --
	(523.50, 32.07) --
	(525.04, 31.19) --
	(526.58, 30.37) --
	(528.11, 29.62) --
	(529.65, 28.92) --
	(531.19, 28.28) --
	(532.73, 27.71) --
	(534.26, 27.19) --
	(535.80, 26.74) --
	(537.34, 26.34) --
	(538.87, 26.01) --
	(540.41, 25.74) --
	(541.95, 25.53) --
	(543.48, 25.37) --
	(545.02, 25.28);
\definecolor{drawColor}{RGB}{255,152,0}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.25) --
	(395.93, 25.25) --
	(397.47, 25.25) --
	(399.01, 25.25) --
	(400.55, 25.25) --
	(402.08, 25.25) --
	(403.62, 25.25) --
	(405.16, 25.25) --
	(406.69, 25.25) --
	(408.23, 25.25) --
	(409.77, 25.25) --
	(411.30, 25.25) --
	(412.84, 25.25) --
	(414.38, 25.25) --
	(415.92, 25.25) --
	(417.45, 25.25) --
	(418.99, 25.25) --
	(420.53, 25.25) --
	(422.06, 25.25) --
	(423.60, 25.25) --
	(425.14, 25.25) --
	(426.67, 25.25) --
	(428.21, 25.25) --
	(429.75, 25.25) --
	(431.29, 25.25) --
	(432.82, 25.25) --
	(434.36, 25.25) --
	(435.90, 25.25) --
	(437.43, 25.25) --
	(438.97, 25.25) --
	(440.51, 25.25) --
	(442.04, 25.25) --
	(443.58, 25.25) --
	(445.12, 25.25) --
	(446.66, 25.28) --
	(448.19, 25.40) --
	(449.73, 25.62) --
	(451.27, 25.93) --
	(452.80, 26.34) --
	(454.34, 26.85) --
	(455.88, 27.45) --
	(457.41, 28.15) --
	(458.95, 28.94) --
	(460.49, 29.83) --
	(462.02, 30.81) --
	(463.56, 31.89) --
	(465.10, 33.07) --
	(466.64, 34.34) --
	(468.17, 35.71) --
	(469.71, 37.17) --
	(471.25, 38.73) --
	(472.78, 40.38) --
	(474.32, 42.13) --
	(475.86, 43.98) --
	(477.39, 45.92) --
	(478.93, 47.96) --
	(480.47, 50.10) --
	(482.01, 52.33) --
	(483.54, 54.65) --
	(485.08, 57.06) --
	(486.62, 59.44) --
	(488.15, 61.74) --
	(489.69, 63.96) --
	(491.23, 66.09) --
	(492.76, 68.15) --
	(494.30, 70.13) --
	(495.84, 72.02) --
	(497.38, 73.84) --
	(498.91, 75.57) --
	(500.45, 77.23) --
	(501.99, 78.80) --
	(503.52, 80.30) --
	(505.06, 81.71) --
	(506.60, 83.04) --
	(508.13, 84.30) --
	(509.67, 85.47) --
	(511.21, 86.56) --
	(512.74, 87.57) --
	(514.28, 88.50) --
	(515.82, 89.35) --
	(517.36, 90.12) --
	(518.89, 90.81) --
	(520.43, 91.42) --
	(521.97, 91.95) --
	(523.50, 92.40) --
	(525.04, 92.77) --
	(526.58, 93.06) --
	(528.11, 93.27) --
	(529.65, 93.39) --
	(531.19, 93.44) --
	(532.73, 93.41) --
	(534.26, 93.29) --
	(535.80, 93.10) --
	(537.34, 92.82) --
	(538.87, 92.47) --
	(540.41, 92.03) --
	(541.95, 91.52) --
	(543.48, 90.92) --
	(545.02, 90.24);
\definecolor{drawColor}{RGB}{121,84,71}

\path[draw=drawColor,line width= 1.1pt,line join=round] (394.40, 25.25) --
	(395.93, 25.25) --
	(397.47, 25.25) --
	(399.01, 25.25) --
	(400.55, 25.25) --
	(402.08, 25.25) --
	(403.62, 25.25) --
	(405.16, 25.25) --
	(406.69, 25.25) --
	(408.23, 25.25) --
	(409.77, 25.25) --
	(411.30, 25.25) --
	(412.84, 25.25) --
	(414.38, 25.25) --
	(415.92, 25.25) --
	(417.45, 25.25) --
	(418.99, 25.25) --
	(420.53, 25.25) --
	(422.06, 25.25) --
	(423.60, 25.25) --
	(425.14, 25.25) --
	(426.67, 25.25) --
	(428.21, 25.25) --
	(429.75, 25.25) --
	(431.29, 25.25) --
	(432.82, 25.25) --
	(434.36, 25.25) --
	(435.90, 25.25) --
	(437.43, 25.25) --
	(438.97, 25.25) --
	(440.51, 25.25) --
	(442.04, 25.25) --
	(443.58, 25.25) --
	(445.12, 25.25) --
	(446.66, 25.25) --
	(448.19, 25.25) --
	(449.73, 25.25) --
	(451.27, 25.25) --
	(452.80, 25.25) --
	(454.34, 25.25) --
	(455.88, 25.25) --
	(457.41, 25.25) --
	(458.95, 25.25) --
	(460.49, 25.25) --
	(462.02, 25.25) --
	(463.56, 25.25) --
	(465.10, 25.25) --
	(466.64, 25.25) --
	(468.17, 25.25) --
	(469.71, 25.25) --
	(471.25, 25.25) --
	(472.78, 25.25) --
	(474.32, 25.25) --
	(475.86, 25.25) --
	(477.39, 25.25) --
	(478.93, 25.25) --
	(480.47, 25.25) --
	(482.01, 25.25) --
	(483.54, 25.25) --
	(485.08, 25.25) --
	(486.62, 25.27) --
	(488.15, 25.30) --
	(489.69, 25.36) --
	(491.23, 25.44) --
	(492.76, 25.53) --
	(494.30, 25.64) --
	(495.84, 25.78) --
	(497.38, 25.93) --
	(498.91, 26.11) --
	(500.45, 26.30) --
	(501.99, 26.51) --
	(503.52, 26.75) --
	(505.06, 27.00) --
	(506.60, 27.27) --
	(508.13, 27.57) --
	(509.67, 27.88) --
	(511.21, 28.21) --
	(512.74, 28.56) --
	(514.28, 28.93) --
	(515.82, 29.33) --
	(517.36, 29.74) --
	(518.89, 30.17) --
	(520.43, 30.62) --
	(521.97, 31.09) --
	(523.50, 31.58) --
	(525.04, 32.09) --
	(526.58, 32.62) --
	(528.11, 33.17) --
	(529.65, 33.74) --
	(531.19, 34.33) --
	(532.73, 34.94) --
	(534.26, 35.57) --
	(535.80, 36.22) --
	(537.34, 36.88) --
	(538.87, 37.57) --
	(540.41, 38.28) --
	(541.95, 39.01) --
	(543.48, 39.76) --
	(545.02, 40.52);
\end{scope}
\begin{scope}
\path[clip] ( 32.73,263.47) rectangle (198.42,283.58);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (115.58,269.12) {$c = -4$};
\end{scope}
\begin{scope}
\path[clip] (209.80,263.47) rectangle (375.49,283.58);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (292.64,269.12) {$c = 0$};
\end{scope}
\begin{scope}
\path[clip] (386.87,263.47) rectangle (552.55,283.58);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (469.71,269.12) {$c = 4$};
\end{scope}
\begin{scope}
\path[clip] (552.55,186.57) rectangle (572.66,263.47);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,225.02) {$\tau = 0.25$};
\end{scope}
\begin{scope}
\path[clip] (552.55,104.16) rectangle (572.66,181.07);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20,142.62) {$\tau = 1$};
\end{scope}
\begin{scope}
\path[clip] (552.55, 21.76) rectangle (572.66, 98.66);
\definecolor{drawColor}{gray}{0.10}

\node[text=drawColor,rotate=-90.00,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (558.20, 60.21) {$\tau = 4$};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 38.73,  7.99) {0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 77.15,  7.99) {0.25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (115.58,  7.99) {0.50};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (154.00,  7.99) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (192.42,  7.99) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (215.79,  7.99) {0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (254.22,  7.99) {0.25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (292.64,  7.99) {0.50};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (331.07,  7.99) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (369.49,  7.99) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (392.86,  7.99) {0.00};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (431.29,  7.99) {0.25};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (469.71,  7.99) {0.50};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (508.13,  7.99) {0.75};

\node[text=drawColor,anchor=base,inner sep=0pt, outer sep=0pt, scale=  1.07] at (546.56,  7.99) {1.00};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,185.65) {0.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,205.73) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,225.80) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,245.87) {0.75};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,103.25) {0.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,123.32) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,143.40) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78,163.47) {0.75};
\end{scope}
\begin{scope}
\path[clip] (  0.00,  0.00) rectangle (578.16,289.08);
\definecolor{drawColor}{gray}{0.30}

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78, 20.84) {0.00};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78, 40.92) {0.25};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78, 60.99) {0.50};

\node[text=drawColor,anchor=base east,inner sep=0pt, outer sep=0pt, scale=  1.07] at ( 27.78, 81.06) {0.75};
\end{scope}
\end{tikzpicture}


==> anc/tab_naive.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\@writefile{lot}{\contentsline {table}{\numberline {1}{\ignorespaces TODO \relax }}{22}{table.caption.5}\protected@file@percent }
\newlabel{tab:energy}{{1}{22}{TODO \relax }{table.caption.5}{}}
\@setckpt{anc/tab_naive}{
\setcounter{page}{23}
\setcounter{equation}{29}
\setcounter{enumi}{0}
\setcounter{enumii}{0}
\setcounter{enumiii}{0}
\setcounter{enumiv}{0}
\setcounter{footnote}{3}
\setcounter{mpfootnote}{0}
\setcounter{part}{0}
\setcounter{section}{4}
\setcounter{subsection}{0}
\setcounter{subsubsection}{0}
\setcounter{paragraph}{0}
\setcounter{subparagraph}{0}
\setcounter{figure}{4}
\setcounter{table}{1}
\setcounter{tnote}{0}
\setcounter{fnote}{2}
\setcounter{cnote}{1}
\setcounter{ead}{0}
\setcounter{author}{0}
\setcounter{affn}{0}
\setcounter{NAT@ctr}{0}
\setcounter{caption@flags}{2}
\setcounter{continuedfloat}{0}
\setcounter{subfigure}{0}
\setcounter{subtable}{0}
\setcounter{float@type}{8}
\setcounter{parentequation}{16}
\setcounter{section@level}{1}
\setcounter{Item}{0}
\setcounter{Hfootnote}{1}
\setcounter{bookmark@seq@number}{11}
\setcounter{lstnumber}{1}
\setcounter{AlgoLine}{19}
\setcounter{algocfline}{1}
\setcounter{algocfproc}{1}
\setcounter{algocf}{1}
\setcounter{atfi@tmp}{4}
\setcounter{beispiel}{0}
\setcounter{gbsp}{0}
\setcounter{definition}{0}
\setcounter{lemma}{0}
\setcounter{proposition}{0}
\setcounter{theorem}{0}
\setcounter{satz}{0}
\setcounter{bem}{0}
\setcounter{bew}{0}
\setcounter{korollar}{0}
\setcounter{lstlisting}{0}
}

